On Solving Dual Conformal Integrals in Coulomb-branch Amplitudes and Their Periods

We define and study infinite families of all-loop planar, dual conformal invariant (DCI) integrals, which contribute to four-point Coulomb-branch amplitudes and correlators in ${\cal N}=4$ supersymmetric Yang-Mills theory, by solving ``boxing'' differential equations via \texttt{HyperlogProcedures}~\cite{hyperlogprocedures}; The resulting single-valued harmonic polylogarithmic functions (SVHPL) are nicely labeled by ``binary'' strings of $0$ and $1$ without consecutive $1$'s. These functions are special cases of the so-called generalized ladders studied in~\cite{Drummond:2012bg}, where extended Steinmann relations (no consecutive $1$'s) are imposed due to planarity. Our results can be viewed as ``two-dimensional'' extensions of the well-known ladder integrals to many more infinite families of DCI integrals: the ladders have strings with a single $1$ followed by all $0$'s, and the other extreme, which nicely evaluate to the ``zigzag'' SVHPL functions with alternating $1$'s and $0$'s, are nothing but the four-point DCI integrals from the very special family of anti-prism $f$-graphs (while all other binary DCI integrals lie in between these two extreme cases). We also study periods of these integrals: while their periods are in general complicated single-valued multiple zeta values (SVMZV), the ``zigzag'' DCI integrals from anti-prism gives exactly the famous ``zigzag'' periods proportional to $\zeta_{2L{+}1}$, and empirically it provides a numerical lower-bound for $L$-loop periods of any binary string, with the upper-bound given by that of the ladder (also proportional to $\zeta_{2L{+}1}$). Based on $f$-graphs as a tool for studying these periods, we discuss several interesting facts and observations about these (motivic) SVMZV and relations among them to all loops, and enumerate a basis for them up to $L=10$.

==> anc/binarydcidata.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{"1", 6*f[3], DecimalForm[
   7.21234141895756571239842896906869994458991775404299329075362`59.858076277\
237785]}, {"10", 20*f[5], DecimalForm[
   20.7385551028673985266273097291406833611416183900382562394838`59.316778494\
930986]}, {"101", (441*f[7])/8, DecimalForm[
   55.5852539156784958295438399354700463729424787761587836912526`59.744959593\
8762]}, {"100", 70*f[7], DecimalForm[
   70.5844494167345978787858284894857731719904492395667094492096`59.848709031\
414565]}, {"1010", 168*f[9], DecimalForm[
   168.337409994781812022199265231045226161581783034341311100165`59.226180640\
92455]}, {"1001", (1567*f[9])/9 + 48*f[3, 3, 3], 
  DecimalForm[
   188.356003108920557298589292847712520026833961650625125576064`59.274979466\
193294]}, {"1000", 252*f[9], DecimalForm[
   252.506114992172718033298897846567839242372674551511966650247`59.402271899\
98023]}, {"10101", (33759*f[11])/64, 
  DecimalForm[
   527.745051766976078188081724309548415394432572886896323520704`59.722424169\
975206]}, {"10010", 4240*f[11] - 80*f[3, 3, 5] - 80*f[3, 5, 3] + 
   160*f[5, 3, 3], DecimalForm[
   591.36552152787066055771304017647477441715225046934688993434`58.7718560001\
92315]}, {"10100", 4240*f[11] - 80*f[3, 3, 5] - 80*f[3, 5, 3] + 
   160*f[5, 3, 3], DecimalForm[
   591.36552152787066055771304017647477441715225046934688993434`58.7718560001\
92315]}, {"10001", (-3557*f[11])/12 + 100*f[3, 3, 5] + 100*f[3, 5, 3] + 
   40*f[5, 3, 3], DecimalForm[
   676.05127587038883274603590048756535865596067973166075048558`58.8299796367\
4496]}, {"10000", 924*f[11], DecimalForm[
   924.456630270206385252240909054458221296992346640584762218085`59.965886541\
58915]}, {"101010", 1716*f[13], DecimalForm[
   1716.21057610444468737582615147922929104569608171669489425458`59.234570573\
97274]}, {"101001", (-2131719*f[13])/22400 + (675*f[3, 3, 7])/4 + 
   (675*f[3, 7, 3])/4 - 243*f[5, 3, 5] - 243*f[5, 5, 3] + (675*f[7, 3, 3])/2, 
  DecimalForm[
   1804.6092574017024464200300492579892485412828052337505863805`59.2563831809\
0938]}, {"100101", (252579011*f[13])/22400 - (891*f[3, 3, 7])/4 - 
   270*f[3, 5, 5] - (891*f[3, 7, 3])/4 + 357*f[5, 3, 5] + 357*f[5, 5, 3] + 
   (873*f[7, 3, 3])/2, DecimalForm[
   1891.95941635577312436170433500713883425943272437165726737385`59.276911816\
293165]}, {"100100", 27488*f[13] - 1600*f[3, 5, 5] + 800*f[5, 3, 5] + 
   800*f[5, 5, 3], DecimalForm[
   2111.9547997614881803425290322352239922872395460056896869254`58.3246846191\
5334]}, {"100010", 278*f[13] - 560*f[3, 3, 7] + 800*f[3, 5, 5] - 
   560*f[3, 7, 3] + 400*f[5, 3, 5] + 400*f[5, 5, 3], 
  DecimalForm[
   2161.08509727112466165301523451579251713397737963300981336958`59.334671868\
47863]}, {"101000", 278*f[13] - 560*f[3, 3, 7] + 800*f[3, 5, 5] - 
   560*f[3, 7, 3] + 400*f[5, 3, 5] + 400*f[5, 5, 3], 
  DecimalForm[
   2161.08509727112466165301523451579251713397737963300981336958`59.334671868\
47863]}, {"100001", (12054*f[13])/25 + 280*f[3, 3, 7] + 200*f[3, 5, 5] + 
   280*f[3, 7, 3] + 148*f[5, 3, 5] + 148*f[5, 5, 3], 
  DecimalForm[
   2484.70712117846452862483359963119895048214987637436874384737`59.395275204\
67813]}, {"100000", 3432*f[13], DecimalForm[
   3432.42115220888937475165230295845858209139216343338978850915`59.535600569\
63672]}, {"1010101", (11713845*f[15])/2048, 
  DecimalForm[
   5719.82583293892764183266037463660991853846323672855816811252`59.757382804\
851574]}, {"1010010", 6006*f[15], 
  DecimalForm[
   6006.18371294725996508427168143493424590129345993339021410446`59.778598611\
96204]}, {"1001010", (4349824*f[15])/45 - 1344*f[3, 3, 9] - 1344*f[3, 9, 3] + 
   1120*f[5, 3, 7] - 1920*f[5, 5, 5] + 1120*f[5, 7, 3] + 1568*f[7, 3, 5] + 
   1568*f[7, 5, 3], DecimalForm[
   6265.8273298442142854980102252431909357411878017170394965615`58.7969784226\
66804]}, {"1010100", (4349824*f[15])/45 - 1344*f[3, 3, 9] - 1344*f[3, 9, 3] + 
   1120*f[5, 3, 7] - 1920*f[5, 5, 5] + 1120*f[5, 7, 3] + 1568*f[7, 3, 5] + 
   1568*f[7, 5, 3], DecimalForm[
   6265.8273298442142854980102252431909357411878017170394965615`58.7969784226\
66804]}, {"1010001", (-222210137*f[15])/1575 - (1684*f[3, 3, 9])/9 + 
   1310*f[3, 5, 7] + 1310*f[3, 7, 5] - (1684*f[3, 9, 3])/9 + 750*f[5, 3, 7] + 
   750*f[5, 7, 3] - 1040*f[7, 3, 5] - 1040*f[7, 5, 3] - (4408*f[9, 3, 3])/9 - 
   1920*f[3, 3, 3, 3, 3], DecimalForm[
   6493.191585331372928344271823817648400642312190047720024553`57.81245821716\
888]}, {"1001001", (-1443935413*f[15])/22176 + (20443*f[3, 3, 9])/18 - 
   (9783*f[3, 5, 7])/4 - (9783*f[3, 7, 5])/4 + (20443*f[3, 9, 3])/18 + 
   (1935*f[5, 3, 7])/4 + 1080*f[5, 5, 5] + (1935*f[5, 7, 3])/4 + 
   (297*f[7, 3, 5])/2 + (297*f[7, 5, 3])/2 + (7907*f[9, 3, 3])/9 + 
   384*f[3, 3, 3, 3, 3], DecimalForm[
   6572.4805747939045569272573195293171333857767551941005762264`58.8177293112\
0712]}, {"1000101", (59568283583*f[15])/332640 - (20753*f[3, 3, 9])/18 + 
   (581*f[3, 5, 7])/2 + (581*f[3, 7, 5])/2 - (20753*f[3, 9, 3])/18 + 
   280*f[5, 3, 7] + 880*f[5, 5, 5] + 280*f[5, 7, 3] + (2877*f[7, 3, 5])/2 + 
   (2877*f[7, 5, 3])/2 + (4319*f[9, 3, 3])/9 - 768*f[3, 3, 3, 3, 3], 
  DecimalForm[
   7009.465348061738161653139359133910245046356229444164552204`57.84568489311\
0494]}, {"1000100", (-310483*f[15])/8 - 2800*f[3, 5, 7] - 2800*f[3, 7, 5] + 
   1400*f[5, 3, 7] + 1400*f[5, 7, 3] + 1400*f[7, 3, 5] + 1400*f[7, 5, 3], 
  DecimalForm[
   7798.111164155036104404281520163521511346906077668560414612`58.89198942187\
98]}, {"1001000", (-310483*f[15])/8 - 2800*f[3, 5, 7] - 2800*f[3, 7, 5] + 
   1400*f[5, 3, 7] + 1400*f[5, 7, 3] + 1400*f[7, 3, 5] + 1400*f[7, 5, 3], 
  DecimalForm[
   7798.111164155036104404281520163521511346906077668560414612`58.89198942187\
98]}, {"1000010", (21687511*f[15])/120 - 2016*f[3, 3, 9] + 1680*f[3, 5, 7] + 
   1680*f[3, 7, 5] - 2016*f[3, 9, 3] + 1920*f[5, 5, 5] + 672*f[7, 3, 5] + 
   672*f[7, 5, 3], DecimalForm[
   8035.322373911135414987389143462515278984086041235918637224`57.90500330516\
934]}, {"1010000", (21687511*f[15])/120 - 2016*f[3, 3, 9] + 1680*f[3, 5, 7] + 
   1680*f[3, 7, 5] - 2016*f[3, 9, 3] + 1920*f[5, 5, 5] + 672*f[7, 3, 5] + 
   672*f[7, 5, 3], DecimalForm[
   8035.322373911135414987389143462515278984086041235918637224`57.90500330516\
934]}, {"1000001", (-41511511*f[15])/600 + 1008*f[3, 3, 9] + 392*f[3, 5, 7] + 
   392*f[3, 7, 5] + 1008*f[3, 9, 3] + 420*f[5, 3, 7] + 320*f[5, 5, 5] + 
   420*f[5, 7, 3] + 84*f[7, 3, 5] + 84*f[7, 5, 3], 
  DecimalForm[
   9256.4777448977555264238282906062054408365873918261413959618`58.9664457613\
087]}, {"1000000", 12870*f[15], DecimalForm[
   12870.3936706012713537520107459320019555027716998572647445096`59.109591831\
00346]}, {"10101010", 19448*f[17], 
  DecimalForm[
   19448.148528219661874576696978509213792136140268307428583047`59.2888782626\
1541]}, {"10101001", (-1769928433850243*f[17])/162624000 - 
   (20475*f[3, 5, 9])/16 + (99225*f[3, 7, 7])/32 - (20475*f[3, 9, 5])/16 - 
   (93051*f[5, 3, 9])/16 - (132975*f[5, 5, 7])/32 - (132975*f[5, 7, 5])/32 - 
   (93051*f[5, 9, 3])/16 + (230175*f[7, 3, 7])/64 + (65475*f[7, 5, 5])/16 + 
   (230175*f[7, 7, 3])/64 + (40005*f[9, 3, 5])/8 + (40005*f[9, 5, 3])/8, 
  DecimalForm[
   20212.6928322996559623018771541886129622664796487132274123`56.305624176172\
56]}, {"10100101", (-1805052711882053*f[17])/135520000 + 
   (12285*f[5, 3, 9])/16 - 4266*f[5, 5, 7] - 4266*f[5, 7, 5] + 
   (12285*f[5, 9, 3])/16 + (65475*f[7, 3, 7])/32 + 3375*f[7, 5, 5] + 
   (65475*f[7, 7, 3])/32 + (12285*f[9, 3, 5])/16 + (12285*f[9, 5, 3])/16, 
  DecimalForm[
   20244.5317145395779141600932165625511263398831817116795609`56.306307735357\
65]}, {"10010101", (-641315058166021*f[17])/443520000 - 
   (33759*f[3, 3, 11])/8 - (27105*f[3, 5, 9])/8 + (156681*f[3, 7, 7])/32 - 
   (27105*f[3, 9, 5])/8 - (33759*f[3, 11, 3])/8 + (14163*f[5, 3, 9])/4 - 
   (21213*f[5, 5, 7])/8 - (21213*f[5, 7, 5])/8 + (14163*f[5, 9, 3])/4 + 
   (298089*f[7, 3, 7])/64 - (45*f[7, 5, 5])/4 + (298089*f[7, 7, 3])/64 + 
   (13461*f[9, 3, 5])/8 + (13461*f[9, 5, 3])/8, 
  DecimalForm[
   21183.31927939181790558385749848436638501416156847214882327`57.32599401204\
048]}, {"10100010", (94335672*f[17])/5 - 43936*f[3, 3, 11] + 
   (20320*f[3, 5, 9])/3 + (20320*f[3, 9, 5])/3 - 43936*f[3, 11, 3] + 
   2400*f[5, 3, 9] + 800*f[5, 5, 7] + 800*f[5, 7, 5] + 2400*f[5, 9, 3] - 
   3200*f[7, 5, 5] - (15680*f[9, 3, 5])/3 - (15680*f[9, 5, 3])/3 + 
   160256*f[11, 3, 3] + 2560*f[3, 3, 3, 3, 5] + 2560*f[3, 3, 3, 5, 3] - 
   5120*f[3, 5, 3, 3, 3], DecimalForm[
   21815.9396434550896154005855336885567943027067234049288097`56.338773923404\
85]}, {"10010010", (24545268*f[17])/5 - 11952*f[3, 3, 11] - 
   (10160*f[3, 5, 9])/3 - (10160*f[3, 9, 5])/3 - 11952*f[3, 11, 3] + 
   6720*f[5, 3, 9] + 6720*f[5, 9, 3] - (10160*f[9, 3, 5])/3 - 
   (10160*f[9, 5, 3])/3 + 43936*f[11, 3, 3] + 640*f[3, 3, 3, 3, 5] + 
   640*f[3, 3, 3, 5, 3] - 1280*f[3, 5, 3, 3, 3], 
  DecimalForm[
   22179.06822077988095234657540397708694498281872220076509972`57.34594329676\
9235]}, {"10100100", (24545268*f[17])/5 - 11952*f[3, 3, 11] - 
   (10160*f[3, 5, 9])/3 - (10160*f[3, 9, 5])/3 - 11952*f[3, 11, 3] + 
   6720*f[5, 3, 9] + 6720*f[5, 9, 3] - (10160*f[9, 3, 5])/3 - 
   (10160*f[9, 5, 3])/3 + 43936*f[11, 3, 3] + 640*f[3, 3, 3, 3, 5] + 
   640*f[3, 3, 3, 5, 3] - 1280*f[3, 5, 3, 3, 3], 
  DecimalForm[
   22179.06822077988095234657540397708694498281872220076509972`57.34594329676\
9235]}, {"10010100", (15709057256*f[17])/825 - 43936*f[3, 3, 11] - 
   (20000*f[3, 5, 9])/3 - (20000*f[3, 9, 5])/3 - 43936*f[3, 11, 3] + 
   4800*f[5, 3, 9] - 2880*f[5, 5, 7] - 2880*f[5, 7, 5] + 4800*f[5, 9, 3] + 
   12544*f[7, 3, 7] - 1600*f[7, 5, 5] + 12544*f[7, 7, 3] - 
   (8480*f[9, 3, 5])/3 - (8480*f[9, 5, 3])/3 + 160256*f[11, 3, 3] + 
   2560*f[3, 3, 3, 3, 5] + 2560*f[3, 3, 3, 5, 3] - 5120*f[3, 5, 3, 3, 3], 
  DecimalForm[
   23120.7289338547339370868827158576418193589415584380939464`56.364001522091\
07]}, {"10001010", (4006519996*f[17])/825 - 15384*f[3, 3, 11] + 
   (8200*f[3, 5, 9])/3 - 1568*f[3, 7, 7] + (8200*f[3, 9, 5])/3 - 
   15384*f[3, 11, 3] - 840*f[5, 3, 9] - 840*f[5, 5, 7] - 840*f[5, 7, 5] - 
   840*f[5, 9, 3] + 7056*f[7, 3, 7] - 560*f[7, 5, 5] + 7056*f[7, 7, 3] + 
   (10720*f[9, 3, 5])/3 + (10720*f[9, 5, 3])/3 + 37072*f[11, 3, 3] + 
   640*f[3, 3, 3, 3, 5] + 640*f[3, 3, 3, 5, 3] - 1280*f[3, 5, 3, 3, 3], 
  DecimalForm[
   23494.48822116167190280584612890604993177251754093552988955`57.37096598925\
486]}, {"10101000", (4006519996*f[17])/825 - 15384*f[3, 3, 11] + 
   (8200*f[3, 5, 9])/3 - 1568*f[3, 7, 7] + (8200*f[3, 9, 5])/3 - 
   15384*f[3, 11, 3] - 840*f[5, 3, 9] - 840*f[5, 5, 7] - 840*f[5, 7, 5] - 
   840*f[5, 9, 3] + 7056*f[7, 3, 7] - 560*f[7, 5, 5] + 7056*f[7, 7, 3] + 
   (10720*f[9, 3, 5])/3 + (10720*f[9, 5, 3])/3 + 37072*f[11, 3, 3] + 
   640*f[3, 3, 3, 3, 5] + 640*f[3, 3, 3, 5, 3] - 1280*f[3, 5, 3, 3, 3], 
  DecimalForm[
   23494.48822116167190280584612890604993177251754093552988955`57.37096598925\
486]}, {"10010001", (29713187784419*f[17])/27442800 + 18608*f[3, 3, 11] - 
   (44180*f[3, 5, 9])/9 - 2464*f[3, 7, 7] - (44180*f[3, 9, 5])/9 + 
   18608*f[3, 11, 3] + (8150*f[5, 3, 9])/3 + 1160*f[5, 5, 7] + 
   1160*f[5, 7, 5] + (8150*f[5, 9, 3])/3 - 2096*f[7, 3, 7] + 
   2320*f[7, 5, 5] - 2096*f[7, 7, 3] + 2410*f[9, 3, 5] + 2410*f[9, 5, 3] + 
   3296*f[11, 3, 3] - 3440*f[3, 3, 3, 3, 5] - 3440*f[3, 3, 3, 5, 3] - 
   2400*f[3, 3, 5, 3, 3] - 320*f[3, 5, 3, 3, 3] + 1920*f[5, 3, 3, 3, 3], 
  DecimalForm[
   23856.71197123081416068816523516144299982120850820535867513`57.37761058723\
245]}, {"10100001", (-387482906356813*f[17])/149688000 + 
   (63818*f[3, 3, 11])/3 + (57100*f[3, 5, 9])/9 + (57100*f[3, 9, 5])/9 + 
   (63818*f[3, 11, 3])/3 + (9355*f[5, 3, 9])/6 + 2875*f[5, 5, 7] + 
   2875*f[5, 7, 5] + (9355*f[5, 9, 3])/6 - 1200*f[7, 3, 7] - 
   2000*f[7, 5, 5] - 1200*f[7, 7, 3] - (35035*f[9, 3, 5])/18 - 
   (35035*f[9, 5, 3])/18 - (133688*f[11, 3, 3])/3 - 2960*f[3, 3, 3, 3, 5] - 
   2960*f[3, 3, 3, 5, 3] - 1440*f[3, 3, 5, 3, 3] + 1600*f[3, 5, 3, 3, 3] + 
   1920*f[5, 3, 3, 3, 3], DecimalForm[
   23884.96759957974198418211375444559806548214789837198722313`57.37812465649\
091]}, {"10001001", (-17839331622272393*f[17])/823284000 + 
   (15383*f[3, 3, 11])/3 + (590*f[3, 5, 9])/3 - 17395*f[3, 7, 7] + 
   (590*f[3, 9, 5])/3 + (15383*f[3, 11, 3])/3 - (1025*f[5, 3, 9])/18 - 
   (3515*f[5, 5, 7])/2 - (3515*f[5, 7, 5])/2 - (1025*f[5, 9, 3])/18 - 
   192*f[7, 3, 7] + 11605*f[7, 5, 5] - 192*f[7, 7, 3] + 
   (54845*f[9, 3, 5])/18 + (54845*f[9, 5, 3])/18 + (37880*f[11, 3, 3])/3 + 
   880*f[3, 3, 3, 3, 5] + 880*f[3, 3, 3, 5, 3] + 960*f[3, 3, 5, 3, 3] + 
   1120*f[3, 5, 3, 3, 3] + 1920*f[5, 3, 3, 3, 3], 
  DecimalForm[
   24595.0073148314382111096969410115349868430914984935313129`56.390846956059\
43]}, {"10000101", (-5643887917278703*f[17])/1372140000 - 
   (6442*f[3, 3, 11])/15 - (51725*f[3, 5, 9])/18 + 8876*f[3, 7, 7] - 
   (51725*f[3, 9, 5])/18 - (6442*f[3, 11, 3])/15 - (16913*f[5, 3, 9])/9 + 
   2841*f[5, 5, 7] + 2841*f[5, 7, 5] - (16913*f[5, 9, 3])/9 + 
   (4271*f[7, 3, 7])/2 + 6690*f[7, 5, 5] + (4271*f[7, 7, 3])/2 + 
   (51089*f[9, 3, 5])/18 + (51089*f[9, 5, 3])/18 - (28008*f[11, 3, 3])/5 - 
   1376*f[3, 3, 3, 3, 5] - 1376*f[3, 3, 3, 5, 3] - 1152*f[3, 3, 5, 3, 3] - 
   704*f[3, 5, 3, 3, 3] - 768*f[5, 3, 3, 3, 3], 
  DecimalForm[
   26327.17766744515565615772864741521818388695207800792293336`57.42040430425\
789]}, {"10001000", (-4267619*f[17])/22 - 19600*f[3, 7, 7] + 
   9800*f[7, 3, 7] + 9800*f[7, 7, 3], 
  DecimalForm[
   29003.872343441389833872452202124904531137308005777533726785`58.4624559849\
72]}, {"10000100", (17030559*f[17])/110 - 10080*f[3, 5, 9] - 
   10080*f[3, 9, 5] + 3360*f[5, 5, 7] + 3360*f[5, 7, 5] + 5880*f[7, 3, 7] + 
   6720*f[7, 5, 5] + 5880*f[7, 7, 3], 
  DecimalForm[
   29212.873597866184834630890196170162591971342050563956756403`58.4655742795\
4506]}, {"10010000", (17030559*f[17])/110 - 10080*f[3, 5, 9] - 
   10080*f[3, 9, 5] + 3360*f[5, 5, 7] + 3360*f[5, 7, 5] + 5880*f[7, 3, 7] + 
   6720*f[7, 5, 5] + 5880*f[7, 7, 3], 
  DecimalForm[
   29212.873597866184834630890196170162591971342050563956756403`58.4655742795\
4506]}, {"10000010", (317608477*f[17])/1100 - 7392*f[3, 3, 11] + 
   5040*f[3, 5, 9] + 3528*f[3, 7, 7] + 5040*f[3, 9, 5] - 7392*f[3, 11, 3] - 
   1680*f[5, 3, 9] + 5040*f[5, 5, 7] + 5040*f[5, 7, 5] - 1680*f[5, 9, 3] + 
   1764*f[7, 3, 7] + 3360*f[7, 5, 5] + 1764*f[7, 7, 3], 
  DecimalForm[
   30188.64864642248644624610388403497352208984208537973862696`58.47984367285\
956]}, {"10100000", (317608477*f[17])/1100 - 7392*f[3, 3, 11] + 
   5040*f[3, 5, 9] + 3528*f[3, 7, 7] + 5040*f[3, 9, 5] - 7392*f[3, 11, 3] - 
   1680*f[5, 3, 9] + 5040*f[5, 5, 7] + 5040*f[5, 7, 5] - 1680*f[5, 9, 3] + 
   1764*f[7, 3, 7] + 3360*f[7, 5, 5] + 1764*f[7, 7, 3], 
  DecimalForm[
   30188.64864642248644624610388403497352208984208537973862696`58.47984367285\
956]}, {"10000001", (-924220412*f[17])/5775 + 3696*f[3, 3, 11] + 
   1200*f[3, 5, 9] + 560*f[3, 7, 7] + 1200*f[3, 9, 5] + 3696*f[3, 11, 3] + 
   1488*f[5, 3, 9] + 720*f[5, 5, 7] + 720*f[5, 7, 5] + 1488*f[5, 9, 3] + 
   352*f[7, 3, 7] + 320*f[7, 5, 5] + 352*f[7, 7, 3], 
  DecimalForm[
   34805.009394851548556430388661686593485068231399872005222753`58.5416417553\
2513]}, {"10000000", 48620*f[17], 
  DecimalForm[
   48620.3713205491546864417424462730344803403506707685714576174`59.686818271\
28744]}, {"101010101", (1100738457*f[19])/16384, 
  DecimalForm[
   67183.8719142530058203790466233785823965908478713375486669855`59.827265029\
3142]}, {"101001010", (444911265219*f[19])/7907 - 24192*f[5, 5, 9] - 
   24192*f[5, 9, 5] + 48384*f[9, 5, 5], 
  DecimalForm[
   69674.063125110973211464318015316161604046254291933163775`56.8430711376676\
6]}, {"101010010", (444911265219*f[19])/7907 - 24192*f[5, 5, 9] - 
   24192*f[5, 9, 5] + 48384*f[9, 5, 5], 
  DecimalForm[
   69674.063125110973211464318015316161604046254291933163775`56.8430711376676\
6]}, {"101001001", (-1720359902692770356489943*f[19])/7582100990464000 + 
   (15307191*f[3, 3, 13])/800 + (315981*f[3, 5, 11])/20 - 
   (18333*f[3, 7, 9])/2 - (18333*f[3, 9, 7])/2 + (315981*f[3, 11, 5])/20 + 
   (15307191*f[3, 13, 3])/800 - (182493*f[5, 3, 11])/5 - 
   (2349*f[5, 5, 9])/2 - (2349*f[5, 9, 5])/2 - (182493*f[5, 11, 3])/5 + 
   9450*f[7, 3, 9] + 9450*f[7, 9, 3] - (18333*f[9, 3, 7])/2 + 
   11259*f[9, 5, 5] - (18333*f[9, 7, 3])/2 - (413991*f[11, 3, 5])/20 - 
   (413991*f[11, 5, 3])/20 + (15307191*f[13, 3, 3])/400 - 
   2187*f[3, 3, 3, 5, 5] - (2187*f[3, 3, 5, 3, 5])/2 - 
   (2187*f[3, 3, 5, 5, 3])/2 + (2187*f[3, 5, 3, 3, 5])/2 + 
   (2187*f[3, 5, 3, 5, 3])/2 + 2187*f[3, 5, 5, 3, 3] + 
   2187*f[5, 3, 3, 3, 5] + 2187*f[5, 3, 3, 5, 3] - 4374*f[5, 5, 3, 3, 3], 
  DecimalForm[
   72388.061387185534501513432483594668056931406933314030846`55.8596669460148\
1]}, {"100101010", (51241102040*f[19])/7907 - 13728*f[3, 3, 13] - 
   15840*f[3, 5, 11] + 10080*f[3, 7, 9] + 10080*f[3, 9, 7] - 
   15840*f[3, 11, 5] - 13728*f[3, 13, 3] + 10560*f[5, 3, 11] - 
   5472*f[5, 5, 9] - 2688*f[5, 7, 7] - 5472*f[5, 9, 5] + 10560*f[5, 11, 3] + 
   16128*f[7, 3, 9] - 3744*f[7, 5, 7] - 3744*f[7, 7, 5] + 16128*f[7, 9, 3] + 
   6912*f[9, 3, 7] + 5184*f[9, 5, 5] + 6912*f[9, 7, 3], 
  DecimalForm[
   72888.011633157787951567770076562515087297873821920227375`55.8626561029446\
55]}, {"101010100", (51241102040*f[19])/7907 - 13728*f[3, 3, 13] - 
   15840*f[3, 5, 11] + 10080*f[3, 7, 9] + 10080*f[3, 9, 7] - 
   15840*f[3, 11, 5] - 13728*f[3, 13, 3] + 10560*f[5, 3, 11] - 
   5472*f[5, 5, 9] - 2688*f[5, 7, 7] - 5472*f[5, 9, 5] + 10560*f[5, 11, 3] + 
   16128*f[7, 3, 9] - 3744*f[7, 5, 7] - 3744*f[7, 7, 5] + 16128*f[7, 9, 3] + 
   6912*f[9, 3, 7] + 5184*f[9, 5, 5] + 6912*f[9, 7, 3], 
  DecimalForm[
   72888.011633157787951567770076562515087297873821920227375`55.8626561029446\
55]}, {"101000101", (7347160991119598664435911*f[19])/20471672674252800 - 
   (21040163*f[3, 3, 13])/160 + (2006169*f[3, 5, 11])/32 + 
   (72569*f[3, 7, 9])/16 + (72569*f[3, 9, 7])/16 + (2006169*f[3, 11, 5])/32 - 
   (21040163*f[3, 13, 3])/160 - (1127173*f[5, 3, 11])/96 + 
   (58789*f[5, 5, 9])/18 + 2205*f[5, 7, 7] + (58789*f[5, 9, 5])/18 - 
   (1127173*f[5, 11, 3])/96 + (6615*f[7, 3, 9])/2 - (6615*f[7, 5, 7])/2 - 
   (6615*f[7, 7, 5])/2 + (6615*f[7, 9, 3])/2 - (192031*f[9, 3, 7])/16 - 
   (40429*f[9, 5, 5])/9 - (192031*f[9, 7, 3])/16 + (984853*f[11, 3, 5])/6 + 
   (984853*f[11, 5, 3])/6 + (1361179*f[13, 3, 3])/10 + 
   11880*f[3, 3, 3, 5, 5] + 2340*f[3, 3, 5, 3, 5] + 2340*f[3, 3, 5, 5, 3] - 
   4410*f[3, 3, 7, 3, 3] - 3900*f[3, 5, 3, 3, 5] - 3900*f[3, 5, 3, 5, 3] - 
   600*f[3, 5, 5, 3, 3] - 13230*f[3, 7, 3, 3, 3] + 780*f[5, 3, 3, 3, 5] + 
   780*f[5, 3, 3, 5, 3] - 360*f[5, 3, 5, 3, 3] - 2640*f[5, 5, 3, 3, 3], 
  DecimalForm[
   74039.550310171436404265617342971365836360875297313127198`55.8694637723390\
5]}, {"101010001", (670598438103751464300814169*f[19])/614150180227584000 + 
   (6541317*f[3, 3, 13])/160 - (1450531*f[3, 5, 11])/30 + 
   (105875*f[3, 7, 9])/18 + (105875*f[3, 9, 7])/18 - 
   (1450531*f[3, 11, 5])/30 + (6541317*f[3, 13, 3])/160 + 8441*f[5, 3, 11] - 
   (37288*f[5, 5, 9])/9 + 6174*f[5, 7, 7] - (37288*f[5, 9, 5])/9 + 
   8441*f[5, 11, 3] - 4179*f[7, 3, 9] + 3087*f[7, 5, 7] + 3087*f[7, 7, 5] - 
   4179*f[7, 9, 3] + (93961*f[9, 3, 7])/18 - (49504*f[9, 5, 5])/9 + 
   (93961*f[9, 7, 3])/18 - (2227037*f[11, 3, 5])/30 - 
   (2227037*f[11, 5, 3])/30 - (7349391*f[13, 3, 3])/100 - 
   14469*f[3, 3, 3, 3, 7] + 2148*f[3, 3, 3, 5, 5] - 14469*f[3, 3, 3, 7, 3] + 
   4938*f[3, 3, 5, 3, 5] + 4938*f[3, 3, 5, 5, 3] - 10500*f[3, 3, 7, 3, 3] + 
   4134*f[3, 5, 3, 3, 5] + 4134*f[3, 5, 3, 5, 3] + 540*f[3, 5, 5, 3, 3] - 
   2562*f[3, 7, 3, 3, 3] - 2208*f[5, 3, 3, 3, 5] - 2208*f[5, 3, 3, 5, 3] - 
   1488*f[5, 3, 5, 3, 3] - 48*f[5, 5, 3, 3, 3], 
  DecimalForm[
   74191.012498360272355561191492572226616339059672879164535`55.8703512980178\
9]}, {"100101001", (-2532623794285630665368231893*f[19])/286603417439539200 - 
   (28999767*f[3, 3, 13])/1120 + (1209213*f[3, 5, 11])/20 - 
   (72833*f[3, 7, 9])/8 - (72833*f[3, 9, 7])/8 + (1209213*f[3, 11, 5])/20 - 
   (28999767*f[3, 13, 3])/1120 - (9828401*f[5, 3, 11])/60 - 
   (28429*f[5, 5, 9])/2 - (59703*f[5, 7, 7])/2 - (28429*f[5, 9, 5])/2 - 
   (9828401*f[5, 11, 3])/60 + (142327*f[7, 3, 9])/8 + 
   (178257*f[7, 5, 7])/16 + (178257*f[7, 7, 5])/16 + (142327*f[7, 9, 3])/8 + 
   28751*f[9, 3, 7] + 11709*f[9, 5, 5] + 28751*f[9, 7, 3] + 
   (15735277*f[11, 3, 5])/120 + (15735277*f[11, 5, 3])/120 + 
   (553899609*f[13, 3, 3])/2800 - 4725*f[3, 3, 3, 3, 7] + 
   2916*f[3, 3, 3, 5, 5] - 4725*f[3, 3, 3, 7, 3] + 486*f[3, 3, 5, 3, 5] + 
   486*f[3, 3, 5, 5, 3] - 4050*f[3, 3, 7, 3, 3] + 2754*f[3, 5, 3, 3, 5] + 
   2754*f[3, 5, 3, 5, 3] + 7452*f[3, 5, 5, 3, 3] - 2700*f[3, 7, 3, 3, 3] + 
   13374*f[5, 3, 3, 3, 5] + 13374*f[5, 3, 3, 5, 3] + 3012*f[5, 3, 5, 3, 3] - 
   17712*f[5, 5, 3, 3, 3] + 5400*f[7, 3, 3, 3, 3], 
  DecimalForm[
   75605.23358118218129695401458129040511868912645780200497`54.87855185947949]\
}, {"100100101", (-658722376629995486271335519*f[19])/238836181199616000 - 
   (34160297*f[3, 3, 13])/2240 - (5175051*f[3, 5, 11])/80 + 
   (246871*f[3, 7, 9])/48 + (246871*f[3, 9, 7])/48 - 
   (5175051*f[3, 11, 5])/80 - (34160297*f[3, 13, 3])/2240 - 
   (155475*f[5, 3, 11])/4 + (41217*f[5, 5, 9])/4 - (380205*f[5, 7, 7])/32 + 
   (41217*f[5, 9, 5])/4 - (155475*f[5, 11, 3])/4 + (956723*f[7, 3, 9])/96 + 
   (56295*f[7, 5, 7])/64 + (56295*f[7, 7, 5])/64 + (956723*f[7, 9, 3])/96 - 
   (154327*f[9, 3, 7])/96 - (53217*f[9, 5, 5])/2 - (154327*f[9, 7, 3])/96 + 
   (7999803*f[11, 3, 5])/80 + (7999803*f[11, 5, 3])/80 + 
   (839514559*f[13, 3, 3])/5600 + (4473*f[3, 3, 3, 3, 7])/2 + 
   648*f[3, 3, 3, 5, 5] + (4473*f[3, 3, 3, 7, 3])/2 + 408*f[3, 3, 5, 3, 5] + 
   408*f[3, 3, 5, 5, 3] + 909*f[3, 3, 7, 3, 3] - 2856*f[3, 5, 3, 3, 5] - 
   2856*f[3, 5, 3, 5, 3] - 5880*f[3, 5, 5, 3, 3] - 1746*f[3, 7, 3, 3, 3] + 
   162*f[5, 3, 3, 3, 5] + 162*f[5, 3, 3, 5, 3] - 3348*f[5, 3, 5, 3, 3] - 
   10368*f[5, 5, 3, 3, 3] + 3492*f[7, 3, 3, 3, 3], 
  DecimalForm[
   75659.8518556031803728073826616754482723793035300278461914`56.878865486595\
15]}, {"100010101", (-110609029577994440508877691*f[19])/195411420981504000 - 
   (24445069*f[3, 3, 13])/336 + (3459729*f[3, 5, 11])/80 + 
   (822605*f[3, 7, 9])/288 + (822605*f[3, 9, 7])/288 + 
   (3459729*f[3, 11, 5])/80 - (24445069*f[3, 13, 3])/336 - 
   (102665*f[5, 3, 11])/12 + (52843*f[5, 5, 9])/36 - 8827*f[5, 7, 7] + 
   (52843*f[5, 9, 5])/36 - (102665*f[5, 11, 3])/12 + (272839*f[7, 3, 9])/18 - 
   2421*f[7, 5, 7] - 2421*f[7, 7, 5] + (272839*f[7, 9, 3])/18 + 
   (6423725*f[9, 3, 7])/288 + (11443*f[9, 5, 5])/2 + 
   (6423725*f[9, 7, 3])/288 + (18720959*f[11, 3, 5])/240 + 
   (18720959*f[11, 5, 3])/240 + (36652577*f[13, 3, 3])/1050 + 
   1848*f[3, 3, 3, 3, 7] + 2808*f[3, 3, 3, 5, 5] + 1848*f[3, 3, 3, 7, 3] - 
   1812*f[3, 3, 5, 3, 5] - 1812*f[3, 3, 5, 5, 3] + 132*f[3, 3, 7, 3, 3] - 
   3516*f[3, 5, 3, 3, 5] - 3516*f[3, 5, 3, 5, 3] - 600*f[3, 5, 5, 3, 3] - 
   3300*f[3, 7, 3, 3, 3] - 168*f[5, 3, 3, 3, 5] - 168*f[5, 3, 3, 5, 3] - 
   528*f[5, 3, 5, 3, 3] - 1248*f[5, 5, 3, 3, 3] + 384*f[7, 3, 3, 3, 3], 
  DecimalForm[
   80234.8642670448529102016538256274502886868561544714984675`56.904363122257\
32]}, {"101000010", (5178681880332943*f[19])/553490 + 145968*f[3, 3, 13] - 
   69360*f[3, 5, 11] - 69360*f[3, 11, 5] + 145968*f[3, 13, 3] + 
   190640*f[5, 3, 11] + (46000*f[5, 5, 9])/3 + (46000*f[5, 9, 5])/3 + 
   190640*f[5, 11, 3] - 20000*f[9, 5, 5] - 282000*f[11, 3, 5] - 
   282000*f[11, 5, 3] - 82624*f[13, 3, 3] + 26880*f[3, 3, 3, 3, 7] - 
   38400*f[3, 3, 3, 5, 5] + 26880*f[3, 3, 3, 7, 3] - 19200*f[3, 3, 5, 3, 5] - 
   19200*f[3, 3, 5, 5, 3] + 17920*f[3, 3, 7, 3, 3] - 6400*f[3, 5, 3, 3, 5] - 
   6400*f[3, 5, 3, 5, 3] - 12800*f[3, 5, 5, 3, 3] - 12800*f[5, 3, 3, 3, 5] - 
   12800*f[5, 3, 3, 5, 3] + 25600*f[5, 5, 3, 3, 3], 
  DecimalForm[
   80677.92748941386373594981572659018173549624982887838009`54.90675473322601]\
}, {"100100010", (-168651930679168*f[19])/166047 - 219904*f[3, 3, 13] - 
   219904*f[3, 13, 3] + 114240*f[5, 3, 11] - (6400*f[5, 5, 9])/3 - 
   (6400*f[5, 9, 5])/3 + 114240*f[5, 11, 3] - 640*f[7, 5, 7] - 
   640*f[7, 7, 5] - 1920*f[9, 3, 7] - (12800*f[9, 5, 5])/3 - 
   1920*f[9, 7, 3] + 400640*f[11, 3, 5] + 400640*f[11, 5, 3] + 
   25600*f[3, 3, 3, 5, 5] + 6400*f[3, 3, 5, 3, 5] + 6400*f[3, 3, 5, 5, 3] - 
   12800*f[3, 5, 3, 3, 5] - 12800*f[3, 5, 3, 5, 3] - 12800*f[3, 5, 5, 3, 3] - 
   6400*f[5, 3, 3, 3, 5] - 6400*f[5, 3, 3, 5, 3] + 12800*f[5, 5, 3, 3, 3], 
  DecimalForm[
   81080.51741805917537536306968429678273640489482897296967`54.90891651149471\
6]}, {"101000100", (-168651930679168*f[19])/166047 - 219904*f[3, 3, 13] - 
   219904*f[3, 13, 3] + 114240*f[5, 3, 11] - (6400*f[5, 5, 9])/3 - 
   (6400*f[5, 9, 5])/3 + 114240*f[5, 11, 3] - 640*f[7, 5, 7] - 
   640*f[7, 7, 5] - 1920*f[9, 3, 7] - (12800*f[9, 5, 5])/3 - 
   1920*f[9, 7, 3] + 400640*f[11, 3, 5] + 400640*f[11, 5, 3] + 
   25600*f[3, 3, 3, 5, 5] + 6400*f[3, 3, 5, 3, 5] + 6400*f[3, 3, 5, 5, 3] - 
   12800*f[3, 5, 3, 3, 5] - 12800*f[3, 5, 3, 5, 3] - 12800*f[3, 5, 5, 3, 3] - 
   6400*f[5, 3, 3, 3, 5] - 6400*f[5, 3, 3, 5, 3] + 12800*f[5, 5, 3, 3, 3], 
  DecimalForm[
   81080.51741805917537536306968429678273640489482897296967`54.90891651149471\
6]}, {"100100100", (309474473357690*f[19])/55349 - 339200*f[3, 5, 11] - 
   339200*f[3, 11, 5] + 219680*f[5, 3, 11] + (100000*f[5, 5, 9])/3 + 
   (100000*f[5, 9, 5])/3 + 219680*f[5, 11, 3] - (203200*f[9, 5, 5])/3 + 
   219680*f[11, 3, 5] + 219680*f[11, 5, 3] + 12800*f[3, 3, 3, 5, 5] + 
   12800*f[3, 3, 5, 3, 5] + 12800*f[3, 3, 5, 5, 3] - 6400*f[3, 5, 3, 3, 5] - 
   6400*f[3, 5, 3, 5, 3] - 25600*f[3, 5, 5, 3, 3] - 12800*f[5, 3, 3, 3, 5] - 
   12800*f[5, 3, 3, 5, 3] + 25600*f[5, 5, 3, 3, 3], 
  DecimalForm[
   82617.4093506101834208096557485335715288862264032663077`54.917071572601664]\
}, {"100010010", (620739708224463*f[19])/553490 + 33632*f[3, 3, 13] - 
   10520*f[3, 5, 11] - 23520*f[3, 7, 9] - 23520*f[3, 9, 7] - 
   10520*f[3, 11, 5] + 33632*f[3, 13, 3] + 19800*f[5, 3, 11] - 
   15000*f[5, 5, 9] + 3360*f[5, 7, 7] - 15000*f[5, 9, 5] + 
   19800*f[5, 11, 3] + 5040*f[7, 3, 9] + 5520*f[7, 5, 7] + 5520*f[7, 7, 5] + 
   5040*f[7, 9, 3] - 17040*f[9, 3, 7] + 37200*f[9, 5, 5] - 17040*f[9, 7, 3] - 
   30320*f[11, 3, 5] - 30320*f[11, 5, 3] + 71712*f[13, 3, 3] + 
   6720*f[3, 3, 3, 3, 7] - 9600*f[3, 3, 3, 5, 5] + 6720*f[3, 3, 3, 7, 3] - 
   4800*f[3, 3, 5, 3, 5] - 4800*f[3, 3, 5, 5, 3] + 4480*f[3, 3, 7, 3, 3] - 
   1600*f[3, 5, 3, 3, 5] - 1600*f[3, 5, 3, 5, 3] - 3200*f[3, 5, 5, 3, 3], 
  DecimalForm[
   83811.757744382974037368573890798630143510763866749682613`55.9233049490039\
2]}, {"101001000", (620739708224463*f[19])/553490 + 33632*f[3, 3, 13] - 
   10520*f[3, 5, 11] - 23520*f[3, 7, 9] - 23520*f[3, 9, 7] - 
   10520*f[3, 11, 5] + 33632*f[3, 13, 3] + 19800*f[5, 3, 11] - 
   15000*f[5, 5, 9] + 3360*f[5, 7, 7] - 15000*f[5, 9, 5] + 
   19800*f[5, 11, 3] + 5040*f[7, 3, 9] + 5520*f[7, 5, 7] + 5520*f[7, 7, 5] + 
   5040*f[7, 9, 3] - 17040*f[9, 3, 7] + 37200*f[9, 5, 5] - 17040*f[9, 7, 3] - 
   30320*f[11, 3, 5] - 30320*f[11, 5, 3] + 71712*f[13, 3, 3] + 
   6720*f[3, 3, 3, 3, 7] - 9600*f[3, 3, 3, 5, 5] + 6720*f[3, 3, 3, 7, 3] - 
   4800*f[3, 3, 5, 3, 5] - 4800*f[3, 3, 5, 5, 3] + 4480*f[3, 3, 7, 3, 3] - 
   1600*f[3, 5, 3, 3, 5] - 1600*f[3, 5, 3, 5, 3] - 3200*f[3, 5, 5, 3, 3], 
  DecimalForm[
   83811.757744382974037368573890798630143510763866749682613`55.9233049490039\
2]}, {"100010100", (-22717626280875063*f[19])/4427920 - 302156*f[3, 3, 13] + 
   231260*f[3, 5, 11] - 6300*f[3, 7, 9] - 6300*f[3, 9, 7] + 
   231260*f[3, 11, 5] - 302156*f[3, 13, 3] + 9900*f[5, 3, 11] - 
   8400*f[5, 5, 9] - 10080*f[5, 7, 7] - 8400*f[5, 9, 5] + 9900*f[5, 11, 3] + 
   31920*f[7, 3, 9] + 31920*f[7, 9, 3] + 23940*f[9, 3, 7] + 
   23940*f[9, 7, 3] + 385680*f[11, 3, 5] + 385680*f[11, 5, 3] + 
   25528*f[13, 3, 3] + 6720*f[3, 3, 3, 3, 7] + 19200*f[3, 3, 3, 5, 5] + 
   6720*f[3, 3, 3, 7, 3] - 6400*f[3, 3, 5, 3, 5] - 6400*f[3, 3, 5, 5, 3] + 
   4480*f[3, 3, 7, 3, 3] - 16000*f[3, 5, 3, 3, 5] - 16000*f[3, 5, 3, 5, 3], 
  DecimalForm[
   87354.69262836268516118897715398225451847662918757418984`54.94128623991842]\
}, {"100101000", (-22717626280875063*f[19])/4427920 - 302156*f[3, 3, 13] + 
   231260*f[3, 5, 11] - 6300*f[3, 7, 9] - 6300*f[3, 9, 7] + 
   231260*f[3, 11, 5] - 302156*f[3, 13, 3] + 9900*f[5, 3, 11] - 
   8400*f[5, 5, 9] - 10080*f[5, 7, 7] - 8400*f[5, 9, 5] + 9900*f[5, 11, 3] + 
   31920*f[7, 3, 9] + 31920*f[7, 9, 3] + 23940*f[9, 3, 7] + 
   23940*f[9, 7, 3] + 385680*f[11, 3, 5] + 385680*f[11, 5, 3] + 
   25528*f[13, 3, 3] + 6720*f[3, 3, 3, 3, 7] + 19200*f[3, 3, 3, 5, 5] + 
   6720*f[3, 3, 3, 7, 3] - 6400*f[3, 3, 5, 3, 5] - 6400*f[3, 3, 5, 5, 3] + 
   4480*f[3, 3, 7, 3, 3] - 16000*f[3, 5, 3, 3, 5] - 16000*f[3, 5, 3, 5, 3], 
  DecimalForm[
   87354.69262836268516118897715398225451847662918757418984`54.94128623991842]\
}, {"100100001", (2133774050738817147601*f[19])/775442146752 + 
   109952*f[3, 3, 13] + (120475*f[3, 5, 11])/6 - (29275*f[3, 7, 9])/9 - 
   (29275*f[3, 9, 7])/9 + (120475*f[3, 11, 5])/6 + 109952*f[3, 13, 3] + 
   (103815*f[5, 3, 11])/8 + (3800*f[5, 5, 9])/9 + (109025*f[5, 7, 7])/4 + 
   (3800*f[5, 9, 5])/9 + (103815*f[5, 11, 3])/8 + (28945*f[7, 3, 9])/18 + 
   (105025*f[7, 5, 7])/8 + (105025*f[7, 7, 5])/8 + (28945*f[7, 9, 3])/18 - 
   (66235*f[9, 3, 7])/6 - (105200*f[9, 5, 5])/9 - (66235*f[9, 7, 3])/6 - 
   (3373295*f[11, 3, 5])/24 - (3373295*f[11, 5, 3])/24 - 
   22400*f[3, 3, 3, 5, 5] - 12800*f[3, 3, 5, 3, 5] - 12800*f[3, 3, 5, 5, 3] - 
   800*f[3, 5, 3, 3, 5] - 800*f[3, 5, 3, 5, 3] + 1600*f[3, 5, 5, 3, 3] + 
   2000*f[5, 3, 3, 3, 5] + 2000*f[5, 3, 3, 5, 3] + 2400*f[5, 3, 5, 3, 3] + 
   3200*f[5, 5, 3, 3, 3], DecimalForm[
   88280.242001753004031290935863681414958727952260796343639`55.94586351501841\
]}, {"101000001", (-62529095863960590907411*f[19])/133279118973000 + 
   (444848*f[3, 3, 13])/25 - 4954*f[3, 5, 11] + (16184*f[3, 7, 9])/3 + 
   (16184*f[3, 9, 7])/3 - 4954*f[3, 11, 5] + (444848*f[3, 13, 3])/25 - 
   (56622*f[5, 3, 11])/5 + (20840*f[5, 5, 9])/3 + 12516*f[5, 7, 7] + 
   (20840*f[5, 9, 5])/3 - (56622*f[5, 11, 3])/5 + (10514*f[7, 3, 9])/3 + 
   6258*f[7, 5, 7] + 6258*f[7, 7, 5] + (10514*f[7, 9, 3])/3 - 
   6930*f[9, 3, 7] - 11600*f[9, 5, 5] - 6930*f[9, 7, 3] - 
   (187246*f[11, 3, 5])/5 - (187246*f[11, 5, 3])/5 - (295792*f[13, 3, 3])/5 - 
   13440*f[3, 3, 3, 3, 7] + 4800*f[3, 3, 3, 5, 5] - 13440*f[3, 3, 3, 7, 3] + 
   5376*f[3, 3, 5, 3, 5] + 5376*f[3, 3, 5, 5, 3] - 8960*f[3, 3, 7, 3, 3] + 
   4352*f[3, 5, 3, 3, 5] + 4352*f[3, 5, 3, 5, 3] + 2752*f[3, 5, 5, 3, 3] + 
   1504*f[5, 3, 3, 3, 5] + 1504*f[5, 3, 3, 5, 3] + 576*f[5, 3, 5, 3, 3] - 
   1280*f[5, 5, 3, 3, 3], DecimalForm[
   89013.086295455811595458205755057622862610217276059776705`55.94945385932039\
]}, {"100001010", (1184258504278287*f[19])/1106980 + 21620*f[3, 3, 13] - 
   28208*f[3, 5, 11] + 12768*f[3, 7, 9] + 12768*f[3, 9, 7] - 
   28208*f[3, 11, 5] + 21620*f[3, 13, 3] - 11088*f[5, 3, 11] - 
   3912*f[5, 5, 9] + 3192*f[5, 7, 7] - 3912*f[5, 9, 5] - 11088*f[5, 11, 3] + 
   10332*f[7, 3, 9] + 5100*f[7, 5, 7] + 5100*f[7, 7, 5] + 10332*f[7, 9, 3] + 
   18492*f[9, 3, 7] + 15024*f[9, 5, 5] + 18492*f[9, 7, 3] - 
   17120*f[11, 3, 5] - 17120*f[11, 5, 3] + 47688*f[13, 3, 3] + 
   6720*f[3, 3, 3, 3, 7] - 9600*f[3, 3, 3, 5, 5] + 6720*f[3, 3, 3, 7, 3] - 
   4800*f[3, 3, 5, 3, 5] - 4800*f[3, 3, 5, 5, 3] + 4480*f[3, 3, 7, 3, 3] - 
   1600*f[3, 5, 3, 3, 5] - 1600*f[3, 5, 3, 5, 3] - 3200*f[3, 5, 5, 3, 3], 
  DecimalForm[
   89033.783490617603962348221837341800048260333218524311786`55.9495548291122\
4]}, {"101010000", (1184258504278287*f[19])/1106980 + 21620*f[3, 3, 13] - 
   28208*f[3, 5, 11] + 12768*f[3, 7, 9] + 12768*f[3, 9, 7] - 
   28208*f[3, 11, 5] + 21620*f[3, 13, 3] - 11088*f[5, 3, 11] - 
   3912*f[5, 5, 9] + 3192*f[5, 7, 7] - 3912*f[5, 9, 5] - 11088*f[5, 11, 3] + 
   10332*f[7, 3, 9] + 5100*f[7, 5, 7] + 5100*f[7, 7, 5] + 10332*f[7, 9, 3] + 
   18492*f[9, 3, 7] + 15024*f[9, 5, 5] + 18492*f[9, 7, 3] - 
   17120*f[11, 3, 5] - 17120*f[11, 5, 3] + 47688*f[13, 3, 3] + 
   6720*f[3, 3, 3, 3, 7] - 9600*f[3, 3, 3, 5, 5] + 6720*f[3, 3, 3, 7, 3] - 
   4800*f[3, 3, 5, 3, 5] - 4800*f[3, 3, 5, 5, 3] + 4480*f[3, 3, 7, 3, 3] - 
   1600*f[3, 5, 3, 3, 5] - 1600*f[3, 5, 3, 5, 3] - 3200*f[3, 5, 5, 3, 3], 
  DecimalForm[
   89033.783490617603962348221837341800048260333218524311786`55.9495548291122\
4]}, {"100010001", (441526628166312375901*f[19])/726977012580 + 
   46*f[3, 3, 13] + (105865*f[3, 5, 11])/6 - 26275*f[3, 7, 9] - 
   26275*f[3, 9, 7] + (105865*f[3, 11, 5])/6 + 46*f[3, 13, 3] + 
   (14665*f[7, 3, 9])/3 + 5240*f[7, 5, 7] + 5240*f[7, 7, 5] + 
   (14665*f[7, 9, 3])/3 + (25930*f[9, 3, 7])/9 + (25930*f[9, 7, 3])/9 + 
   (105865*f[11, 3, 5])/6 + (105865*f[11, 5, 3])/6 - 2132*f[13, 3, 3] - 
   14280*f[3, 3, 3, 3, 7] + 4800*f[3, 3, 3, 5, 5] - 14280*f[3, 3, 3, 7, 3] + 
   2400*f[3, 3, 5, 3, 5] + 2400*f[3, 3, 5, 5, 3] - 10640*f[3, 3, 7, 3, 3] + 
   800*f[3, 5, 3, 3, 5] + 800*f[3, 5, 3, 5, 3] + 1600*f[3, 5, 5, 3, 3] - 
   3360*f[3, 7, 3, 3, 3] + 6720*f[7, 3, 3, 3, 3], 
  DecimalForm[
   89852.758508917878870935471573390088728137259568240918855`55.9535314146315\
4]}, {"100001001", (-2581314865151785523400971*f[19])/639739771070400 + 
   (57316*f[3, 3, 13])/25 + (135563*f[3, 5, 11])/8 - (120899*f[3, 7, 9])/4 - 
   (120899*f[3, 9, 7])/4 + (135563*f[3, 11, 5])/8 + (57316*f[3, 13, 3])/25 - 
   (62411*f[5, 3, 11])/4 + (19783*f[5, 5, 9])/6 - (37149*f[5, 7, 7])/2 + 
   (19783*f[5, 9, 5])/6 - (62411*f[5, 11, 3])/4 + (65471*f[7, 3, 9])/12 + 
   (80145*f[7, 5, 7])/4 + (80145*f[7, 7, 5])/4 + (65471*f[7, 9, 3])/12 + 
   (22228*f[9, 3, 7])/3 + (74587*f[9, 5, 5])/3 + (22228*f[9, 7, 3])/3 - 
   (594039*f[11, 3, 5])/40 - (594039*f[11, 5, 3])/40 + 728*f[13, 3, 3] + 
   2184*f[3, 3, 3, 3, 7] + 2640*f[3, 3, 3, 5, 5] + 2184*f[3, 3, 3, 7, 3] + 
   1512*f[3, 3, 5, 3, 5] + 1512*f[3, 3, 5, 5, 3] + 2128*f[3, 3, 7, 3, 3] + 
   1544*f[3, 5, 3, 3, 5] + 1544*f[3, 5, 3, 5, 3] + 2704*f[3, 5, 5, 3, 3] + 
   2016*f[3, 7, 3, 3, 3] + 504*f[5, 3, 3, 3, 5] + 504*f[5, 3, 3, 5, 3] + 
   144*f[5, 3, 5, 3, 3] - 576*f[5, 5, 3, 3, 3] + 4032*f[7, 3, 3, 3, 3], 
  DecimalForm[
   93062.693062198967901329309493179622194765337526445581287`55.9687756160580\
9]}, {"100000101", (-248089891675847392259471*f[19])/1599349427676000 - 
   (767336*f[3, 3, 13])/75 - (137387*f[3, 5, 11])/20 + 20009*f[3, 7, 9] + 
   20009*f[3, 9, 7] - (137387*f[3, 11, 5])/20 - (767336*f[3, 13, 3])/75 - 
   (102269*f[5, 3, 11])/30 + (44962*f[5, 5, 9])/9 + 18151*f[5, 7, 7] + 
   (44962*f[5, 9, 5])/9 - (102269*f[5, 11, 3])/30 + (2793*f[7, 3, 9])/2 + 
   (26951*f[7, 5, 7])/2 + (26951*f[7, 7, 5])/2 + (2793*f[7, 9, 3])/2 + 
   (11965*f[9, 3, 7])/2 + (39212*f[9, 5, 5])/3 + (11965*f[9, 7, 3])/2 - 
   (225371*f[11, 3, 5])/60 - (225371*f[11, 5, 3])/60 - 
   (191216*f[13, 3, 3])/15 - 3360*f[3, 3, 3, 3, 7] - 2400*f[3, 3, 3, 5, 5] - 
   3360*f[3, 3, 3, 7, 3] - 2544*f[3, 3, 5, 3, 5] - 2544*f[3, 3, 5, 5, 3] - 
   2240*f[3, 3, 7, 3, 3] - 2320*f[3, 5, 3, 3, 5] - 2320*f[3, 5, 3, 5, 3] - 
   1952*f[3, 5, 5, 3, 3] - 2688*f[5, 3, 3, 3, 5] - 2688*f[5, 3, 3, 5, 3] - 
   2304*f[5, 3, 5, 3, 3] - 1536*f[5, 5, 3, 3, 3], 
  DecimalForm[
   99688.7035536174202933248995546531778745533545251192107`54.99864594805805]}\
, {"100001000", (1686902948885*f[19])/126512 - 35280*f[3, 7, 9] - 
   35280*f[3, 9, 7] - 4032*f[5, 5, 9] - 11760*f[5, 7, 7] - 4032*f[5, 9, 5] + 
   17640*f[7, 3, 9] + 5880*f[7, 5, 7] + 5880*f[7, 7, 5] + 17640*f[7, 9, 3] + 
   17640*f[9, 3, 7] + 8064*f[9, 5, 5] + 17640*f[9, 7, 3], 
  DecimalForm[
   109263.8641854955729722721185190062397259740347670928756073`57.03847655554\
853]}, {"100010000", (1686902948885*f[19])/126512 - 35280*f[3, 7, 9] - 
   35280*f[3, 9, 7] - 4032*f[5, 5, 9] - 11760*f[5, 7, 7] - 4032*f[5, 9, 5] + 
   17640*f[7, 3, 9] + 5880*f[7, 5, 7] + 5880*f[7, 7, 5] + 17640*f[7, 9, 3] + 
   17640*f[9, 3, 7] + 8064*f[9, 5, 5] + 17640*f[9, 7, 3], 
  DecimalForm[
   109263.8641854955729722721185190062397259740347670928756073`57.03847655554\
853]}, {"100000100", (-1168402835887*f[19])/63256 - 36960*f[3, 5, 11] - 
   36960*f[3, 11, 5] + 2688*f[5, 5, 9] + 18816*f[5, 7, 7] + 2688*f[5, 9, 5] + 
   7056*f[7, 3, 9] + 21168*f[7, 5, 7] + 21168*f[7, 7, 5] + 7056*f[7, 9, 3] + 
   7056*f[9, 3, 7] + 8064*f[9, 5, 5] + 7056*f[9, 7, 3], 
  DecimalForm[
   110392.8007660051186284922546903396091442546079873019703907`57.04294075192\
9905]}, {"100100000", (-1168402835887*f[19])/63256 - 36960*f[3, 5, 11] - 
   36960*f[3, 11, 5] + 2688*f[5, 5, 9] + 18816*f[5, 7, 7] + 2688*f[5, 9, 5] + 
   7056*f[7, 3, 9] + 21168*f[7, 5, 7] + 21168*f[7, 7, 5] + 7056*f[7, 9, 3] + 
   7056*f[9, 3, 7] + 8064*f[9, 5, 5] + 7056*f[9, 7, 3], 
  DecimalForm[
   110392.8007660051186284922546903396091442546079873019703907`57.04294075192\
9905]}, {"100000010", (812494542417*f[19])/39535 - 27456*f[3, 3, 13] + 
   19008*f[3, 5, 11] + 8064*f[3, 7, 9] + 8064*f[3, 9, 7] + 
   19008*f[3, 11, 5] - 27456*f[3, 13, 3] - 7392*f[5, 3, 11] + 
   13248*f[5, 5, 9] + 11424*f[5, 7, 7] + 13248*f[5, 9, 5] - 
   7392*f[5, 11, 3] + 2016*f[7, 3, 9] + 9312*f[7, 5, 7] + 9312*f[7, 7, 5] + 
   2016*f[7, 9, 3] + 1728*f[9, 3, 7] + 2304*f[9, 5, 5] + 1728*f[9, 7, 3], 
  DecimalForm[
   114257.7411449675305499677534084095860007688704431551038296`57.05788563388\
5455]}, {"101000000", (812494542417*f[19])/39535 - 27456*f[3, 3, 13] + 
   19008*f[3, 5, 11] + 8064*f[3, 7, 9] + 8064*f[3, 9, 7] + 
   19008*f[3, 11, 5] - 27456*f[3, 13, 3] - 7392*f[5, 3, 11] + 
   13248*f[5, 5, 9] + 11424*f[5, 7, 7] + 13248*f[5, 9, 5] - 
   7392*f[5, 11, 3] + 2016*f[7, 3, 9] + 9312*f[7, 5, 7] + 9312*f[7, 7, 5] + 
   2016*f[7, 9, 3] + 1728*f[9, 3, 7] + 2304*f[9, 5, 5] + 1728*f[9, 7, 3], 
  DecimalForm[
   114257.7411449675305499677534084095860007688704431551038296`57.05788563388\
5455]}, {"100000001", (-33126998364597*f[19])/4427920 + 13728*f[3, 3, 13] + 
   4356*f[3, 5, 11] + 1188*f[3, 7, 9] + 1188*f[3, 9, 7] + 4356*f[3, 11, 5] + 
   13728*f[3, 13, 3] + 5676*f[5, 3, 11] + 2088*f[5, 5, 9] + 1176*f[5, 7, 7] + 
   2088*f[5, 9, 5] + 5676*f[5, 11, 3] + 1260*f[7, 3, 9] + 828*f[7, 5, 7] + 
   828*f[7, 7, 5] + 1260*f[7, 9, 3] + 144*f[9, 3, 7] + 144*f[9, 5, 5] + 
   144*f[9, 7, 3], DecimalForm[
   131784.57711562496325642066800063944411028814966571771644275`58.1198645873\
0273]}, {"100000000", 184756*f[19], 
  DecimalForm[
   184756.352553748659639540148676894391745622640570435805967869`59.266599379\
849595]}, {"1010101010", 235144*f[21], 
  DecimalForm[
   235144.112147930245231962963117914650695520734141598509367064`59.371334108\
77345]}, {"1010100101", (12409894530512955577115448481*f[21])/
    12205313256407040 + (2405025*f[5, 5, 11])/256 - 
   (22569057*f[5, 7, 9])/256 - (22569057*f[5, 9, 7])/256 + 
   (2405025*f[5, 11, 5])/256 + (2405025*f[7, 3, 11])/512 + 
   (1037925*f[7, 5, 9])/256 + (9624825*f[7, 7, 7])/256 + 
   (1037925*f[7, 9, 5])/256 + (2405025*f[7, 11, 3])/512 + 
   (1213485*f[9, 3, 9])/64 + (1729665*f[9, 5, 7])/64 + 
   (1729665*f[9, 7, 5])/64 + (1213485*f[9, 9, 3])/64 + 
   (2405025*f[11, 3, 7])/512 + (2405025*f[11, 5, 5])/128 + 
   (2405025*f[11, 7, 3])/512, DecimalForm[
   242084.1178346975200515157937583395815906187931749701300000000001`52.38396\
629806211]}, {"1010010101", (-202775501703061825150164472297*f[21])/
    427185963974246400 - (1911573*f[5, 5, 11])/16 + 32265*f[5, 7, 9] + 
   32265*f[5, 9, 7] - (1911573*f[5, 11, 5])/16 + (10070055*f[7, 3, 11])/512 - 
   (505935*f[7, 5, 9])/16 - (1924965*f[7, 7, 7])/16 - 
   (505935*f[7, 9, 5])/16 + (10070055*f[7, 11, 3])/512 - 
   (874965*f[9, 3, 9])/64 + (2108043*f[9, 5, 7])/16 + 
   (2108043*f[9, 7, 5])/16 - (874965*f[9, 9, 3])/64 + 
   (10070055*f[11, 3, 7])/512 + (519075*f[11, 5, 5])/8 + 
   (10070055*f[11, 7, 3])/512, DecimalForm[
   243087.114114232434881514521827859193644703504760327492`53.38576193779271]}\
, {"1010101001", (-29656976364240795789707504237*f[21])/53398245496780800 - 
   38610*f[3, 5, 13] - (1289925*f[3, 7, 11])/256 + (2040255*f[3, 9, 9])/32 - 
   (1289925*f[3, 11, 7])/256 - 38610*f[3, 13, 5] - 84942*f[5, 3, 13] - 
   (2719575*f[5, 5, 11])/64 + (840105*f[5, 7, 9])/64 + 
   (840105*f[5, 9, 7])/64 - (2719575*f[5, 11, 5])/64 - 84942*f[5, 13, 3] + 
   (8214075*f[7, 3, 11])/256 + (429975*f[7, 5, 9])/64 - 
   (26254935*f[7, 7, 7])/256 + (429975*f[7, 9, 5])/64 + 
   (8214075*f[7, 11, 3])/256 + (1874901*f[9, 3, 9])/32 + 
   (3438855*f[9, 5, 7])/64 + (3438855*f[9, 7, 5])/64 + 
   (1874901*f[9, 9, 3])/32 + (5434695*f[11, 3, 7])/256 + 
   (2156625*f[11, 5, 5])/64 + (5434695*f[11, 7, 3])/256, 
  DecimalForm[
   243162.133206805533672464353154589276934023423349690206`53.38589594469711]}\
, {"1010010010", 251940*f[21], DecimalForm[
   251940.120158496691319960317626337125745200786580284117178997`59.401297332\
1509]}, {"1001010101", (-12729591936358822732541227*f[21])/3473056617676800 - 
   (11713845*f[3, 3, 15])/256 - (1756755*f[3, 5, 13])/32 + 
   (8789265*f[3, 7, 11])/1024 + (1207425*f[3, 9, 9])/32 + 
   (8789265*f[3, 11, 7])/1024 - (1756755*f[3, 13, 5])/32 - 
   (11713845*f[3, 15, 3])/256 + (585585*f[5, 3, 13])/16 - 
   (2971989*f[5, 5, 11])/128 + (39843*f[5, 7, 9])/64 + 
   (39843*f[5, 9, 7])/64 - (2971989*f[5, 11, 5])/128 + 
   (585585*f[5, 13, 3])/16 + (3542205*f[7, 3, 11])/64 - 
   (30915*f[7, 5, 9])/8 - 13230*f[7, 7, 7] - (30915*f[7, 9, 5])/8 + 
   (3542205*f[7, 11, 3])/64 + (1586529*f[9, 3, 9])/64 + 
   (380043*f[9, 5, 7])/64 + (380043*f[9, 7, 5])/64 + 
   (1586529*f[9, 9, 3])/64 + (4248225*f[11, 3, 7])/1024 + 
   (268875*f[11, 5, 5])/64 + (4248225*f[11, 7, 3])/1024, 
  DecimalForm[
   254303.82139706901433895686100911979927246561525777160773`55.4053528863227\
46]}, {"1010001010", (-505005006394044817*f[21])/19346670 - 
   (16630816*f[3, 3, 15])/45 + 166720*f[3, 5, 13] - 267232*f[3, 7, 11] + 
   20160*f[3, 9, 9] - 267232*f[3, 11, 7] + 166720*f[3, 13, 5] - 
   (16630816*f[3, 15, 3])/45 + 29440*f[5, 3, 13] - 146080*f[5, 5, 11] + 
   13888*f[5, 7, 9] + 13888*f[5, 9, 7] - 146080*f[5, 11, 5] + 
   29440*f[5, 13, 3] + 27104*f[7, 3, 11] - 2912*f[7, 5, 9] - 
   2912*f[7, 9, 5] + 27104*f[7, 11, 3] - 30240*f[9, 3, 9] - 
   (7840*f[9, 5, 7])/3 - (7840*f[9, 7, 5])/3 - 30240*f[9, 9, 3] + 
   827456*f[11, 3, 7] - 320960*f[11, 5, 5] + 827456*f[11, 7, 3] - 
   11456*f[13, 3, 5] - 11456*f[13, 5, 3] + (28544192*f[15, 3, 3])/45 + 
   16128*f[3, 3, 3, 3, 9] + 8960*f[3, 3, 3, 5, 7] + 8960*f[3, 3, 3, 7, 5] + 
   16128*f[3, 3, 3, 9, 3] - 5120*f[3, 3, 5, 5, 5] - 1792*f[3, 3, 7, 3, 5] - 
   1792*f[3, 3, 7, 5, 3] + 10752*f[3, 3, 9, 3, 3] - 26880*f[3, 5, 3, 3, 7] + 
   7680*f[3, 5, 3, 5, 5] - 26880*f[3, 5, 3, 7, 3] + 14080*f[3, 5, 5, 3, 5] + 
   14080*f[3, 5, 5, 5, 3] - 17920*f[3, 5, 7, 3, 3] - 3584*f[3, 7, 3, 3, 5] - 
   3584*f[3, 7, 3, 5, 3] - 21504*f[3, 7, 5, 3, 3] + 1280*f[5, 3, 3, 5, 5] + 
   4480*f[5, 3, 5, 3, 5] + 4480*f[5, 3, 5, 5, 3] - 640*f[5, 5, 3, 3, 5] - 
   640*f[5, 5, 3, 5, 3] - 8960*f[5, 5, 5, 3, 3], 
  DecimalForm[
   256725.2078043732643672978867348252328654081201594773621`54.40946851406626]\
}, {"1010100010", (-505005006394044817*f[21])/19346670 - 
   (16630816*f[3, 3, 15])/45 + 166720*f[3, 5, 13] - 267232*f[3, 7, 11] + 
   20160*f[3, 9, 9] - 267232*f[3, 11, 7] + 166720*f[3, 13, 5] - 
   (16630816*f[3, 15, 3])/45 + 29440*f[5, 3, 13] - 146080*f[5, 5, 11] + 
   13888*f[5, 7, 9] + 13888*f[5, 9, 7] - 146080*f[5, 11, 5] + 
   29440*f[5, 13, 3] + 27104*f[7, 3, 11] - 2912*f[7, 5, 9] - 
   2912*f[7, 9, 5] + 27104*f[7, 11, 3] - 30240*f[9, 3, 9] - 
   (7840*f[9, 5, 7])/3 - (7840*f[9, 7, 5])/3 - 30240*f[9, 9, 3] + 
   827456*f[11, 3, 7] - 320960*f[11, 5, 5] + 827456*f[11, 7, 3] - 
   11456*f[13, 3, 5] - 11456*f[13, 5, 3] + (28544192*f[15, 3, 3])/45 + 
   16128*f[3, 3, 3, 3, 9] + 8960*f[3, 3, 3, 5, 7] + 8960*f[3, 3, 3, 7, 5] + 
   16128*f[3, 3, 3, 9, 3] - 5120*f[3, 3, 5, 5, 5] - 1792*f[3, 3, 7, 3, 5] - 
   1792*f[3, 3, 7, 5, 3] + 10752*f[3, 3, 9, 3, 3] - 26880*f[3, 5, 3, 3, 7] + 
   7680*f[3, 5, 3, 5, 5] - 26880*f[3, 5, 3, 7, 3] + 14080*f[3, 5, 5, 3, 5] + 
   14080*f[3, 5, 5, 5, 3] - 17920*f[3, 5, 7, 3, 3] - 3584*f[3, 7, 3, 3, 5] - 
   3584*f[3, 7, 3, 5, 3] - 21504*f[3, 7, 5, 3, 3] + 1280*f[5, 3, 3, 5, 5] + 
   4480*f[5, 3, 5, 3, 5] + 4480*f[5, 3, 5, 5, 3] - 640*f[5, 5, 3, 3, 5] - 
   640*f[5, 5, 3, 5, 3] - 8960*f[5, 5, 5, 3, 3], 
  DecimalForm[
   256725.2078043732643672978867348252328654081201594773621`54.40946851406626]\
}, {"1001001010", (-65322898364570419*f[21])/6448890 - 
   (17301016*f[3, 3, 15])/45 - 91152*f[3, 5, 13] + 66752*f[3, 7, 11] + 
   36288*f[3, 9, 9] + 66752*f[3, 11, 7] - 91152*f[3, 13, 5] - 
   (17301016*f[3, 15, 3])/45 + 139488*f[5, 3, 13] - 919680*f[5, 5, 11] + 
   6048*f[5, 7, 9] + 6048*f[5, 9, 7] - 919680*f[5, 11, 5] + 
   139488*f[5, 13, 3] + 18144*f[9, 3, 9] + 6048*f[9, 5, 7] + 
   6048*f[9, 7, 5] + 18144*f[9, 9, 3] + 66752*f[11, 3, 7] + 
   286080*f[11, 5, 5] + 66752*f[11, 7, 3] + 968880*f[13, 3, 5] + 
   968880*f[13, 5, 3] + (34995152*f[15, 3, 3])/45 + 16128*f[3, 3, 3, 3, 9] + 
   16128*f[3, 3, 3, 9, 3] - 4480*f[3, 3, 5, 3, 7] + 7680*f[3, 3, 5, 5, 5] - 
   4480*f[3, 3, 5, 7, 3] - 6272*f[3, 3, 7, 3, 5] - 6272*f[3, 3, 7, 5, 3] + 
   10752*f[3, 3, 9, 3, 3] - 4480*f[3, 5, 3, 3, 7] + 7680*f[3, 5, 3, 5, 5] - 
   4480*f[3, 5, 3, 7, 3] + 7680*f[3, 5, 5, 3, 5] + 7680*f[3, 5, 5, 5, 3] - 
   8960*f[3, 5, 7, 3, 3] - 17024*f[3, 7, 3, 3, 5] - 17024*f[3, 7, 3, 5, 3] - 
   12544*f[3, 7, 5, 3, 3] + 26880*f[5, 3, 3, 5, 5] + 36480*f[5, 3, 5, 3, 5] + 
   36480*f[5, 3, 5, 5, 3] - 13440*f[5, 5, 3, 3, 5] - 13440*f[5, 5, 3, 5, 3] - 
   72960*f[5, 5, 5, 3, 3], DecimalForm[
   262979.1266950803587878856412304663005111857793802290446`54.41992127882855]\
}, {"1010100100", (-65322898364570419*f[21])/6448890 - 
   (17301016*f[3, 3, 15])/45 - 91152*f[3, 5, 13] + 66752*f[3, 7, 11] + 
   36288*f[3, 9, 9] + 66752*f[3, 11, 7] - 91152*f[3, 13, 5] - 
   (17301016*f[3, 15, 3])/45 + 139488*f[5, 3, 13] - 919680*f[5, 5, 11] + 
   6048*f[5, 7, 9] + 6048*f[5, 9, 7] - 919680*f[5, 11, 5] + 
   139488*f[5, 13, 3] + 18144*f[9, 3, 9] + 6048*f[9, 5, 7] + 
   6048*f[9, 7, 5] + 18144*f[9, 9, 3] + 66752*f[11, 3, 7] + 
   286080*f[11, 5, 5] + 66752*f[11, 7, 3] + 968880*f[13, 3, 5] + 
   968880*f[13, 5, 3] + (34995152*f[15, 3, 3])/45 + 16128*f[3, 3, 3, 3, 9] + 
   16128*f[3, 3, 3, 9, 3] - 4480*f[3, 3, 5, 3, 7] + 7680*f[3, 3, 5, 5, 5] - 
   4480*f[3, 3, 5, 7, 3] - 6272*f[3, 3, 7, 3, 5] - 6272*f[3, 3, 7, 5, 3] + 
   10752*f[3, 3, 9, 3, 3] - 4480*f[3, 5, 3, 3, 7] + 7680*f[3, 5, 3, 5, 5] - 
   4480*f[3, 5, 3, 7, 3] + 7680*f[3, 5, 5, 3, 5] + 7680*f[3, 5, 5, 5, 3] - 
   8960*f[3, 5, 7, 3, 3] - 17024*f[3, 7, 3, 3, 5] - 17024*f[3, 7, 3, 5, 3] - 
   12544*f[3, 7, 5, 3, 3] + 26880*f[5, 3, 3, 5, 5] + 36480*f[5, 3, 5, 3, 5] + 
   36480*f[5, 3, 5, 5, 3] - 13440*f[5, 5, 3, 3, 5] - 13440*f[5, 5, 3, 5, 3] - 
   72960*f[5, 5, 5, 3, 3], DecimalForm[
   262979.1266950803587878856412304663005111857793802290446`54.41992127882855]\
}, {"1001010010", (58186217142579926*f[21])/9673335 - 48048*f[3, 3, 15] - 
   56448*f[3, 9, 9] - 48048*f[3, 15, 3] - 265280*f[5, 3, 13] + 
   146400*f[5, 5, 11] - 65856*f[5, 7, 9] - 65856*f[5, 9, 7] + 
   146400*f[5, 11, 5] - 265280*f[5, 13, 3] + 73920*f[7, 3, 11] - 
   44352*f[7, 5, 9] - 44352*f[7, 9, 5] + 73920*f[7, 11, 3] + 
   8064*f[9, 3, 9] + 103488*f[9, 5, 7] + 103488*f[9, 7, 5] + 
   8064*f[9, 9, 3] + 609600*f[11, 5, 5] + 147200*f[13, 3, 5] + 
   147200*f[13, 5, 3] + 32000*f[5, 3, 3, 5, 5] - 16000*f[5, 5, 3, 3, 5] - 
   16000*f[5, 5, 3, 5, 3], DecimalForm[
   263164.649522841288782678892400560485012187234262713357`53.42022755079201]}\
, {"1010010100", (58186217142579926*f[21])/9673335 - 48048*f[3, 3, 15] - 
   56448*f[3, 9, 9] - 48048*f[3, 15, 3] - 265280*f[5, 3, 13] + 
   146400*f[5, 5, 11] - 65856*f[5, 7, 9] - 65856*f[5, 9, 7] + 
   146400*f[5, 11, 5] - 265280*f[5, 13, 3] + 73920*f[7, 3, 11] - 
   44352*f[7, 5, 9] - 44352*f[7, 9, 5] + 73920*f[7, 11, 3] + 
   8064*f[9, 3, 9] + 103488*f[9, 5, 7] + 103488*f[9, 7, 5] + 
   8064*f[9, 9, 3] + 609600*f[11, 5, 5] + 147200*f[13, 3, 5] + 
   147200*f[13, 5, 3] + 32000*f[5, 3, 3, 5, 5] - 16000*f[5, 5, 3, 3, 5] - 
   16000*f[5, 5, 3, 5, 3], DecimalForm[
   263164.649522841288782678892400560485012187234262713357`53.42022755079201]}\
, {"1010001001", (78628217470869355238737165868159*f[21])/
    3194792756142624000 - (187072024397*f[3, 3, 15])/207900 + 
   (127114349*f[3, 5, 13])/336 - (3660083*f[3, 7, 11])/10 + 
   (675377*f[3, 9, 9])/108 - (3660083*f[3, 11, 7])/10 + 
   (127114349*f[3, 13, 5])/336 - (187072024397*f[3, 15, 3])/207900 - 
   (303509033*f[5, 3, 13])/1680 - (3161757*f[5, 5, 11])/16 + 
   (7272113*f[5, 7, 9])/144 + (7272113*f[5, 9, 7])/144 - 
   (3161757*f[5, 11, 5])/16 - (303509033*f[5, 13, 3])/1680 - 
   (1994151*f[7, 3, 11])/10 + (550367*f[7, 5, 9])/18 - 86436*f[7, 7, 7] + 
   (550367*f[7, 9, 5])/18 - (1994151*f[7, 11, 3])/10 - 
   (3439565*f[9, 3, 9])/216 + (5281817*f[9, 5, 7])/144 + 
   (5281817*f[9, 7, 5])/144 - (3439565*f[9, 9, 3])/216 + 
   (6857018*f[11, 3, 7])/5 - 7233*f[11, 5, 5] + (6857018*f[11, 7, 3])/5 + 
   (4610935*f[13, 3, 5])/12 + (4610935*f[13, 5, 3])/12 - 
   (21845931913*f[15, 3, 3])/7425 - (359500*f[3, 3, 3, 3, 9])/9 + 
   79076*f[3, 3, 3, 5, 7] + 79076*f[3, 3, 3, 7, 5] - 
   (359500*f[3, 3, 3, 9, 3])/9 + 43448*f[3, 3, 5, 3, 7] - 
   71040*f[3, 3, 5, 5, 5] + 43448*f[3, 3, 5, 7, 3] + 21942*f[3, 3, 7, 3, 5] + 
   21942*f[3, 3, 7, 5, 3] - 32752*f[3, 3, 9, 3, 3] - 13236*f[3, 5, 3, 3, 7] - 
   33600*f[3, 5, 3, 5, 5] - 13236*f[3, 5, 3, 7, 3] - 14880*f[3, 5, 5, 3, 5] - 
   14880*f[3, 5, 5, 5, 3] + 18300*f[3, 5, 7, 3, 3] - 3656*f[3, 7, 3, 3, 5] - 
   3656*f[3, 7, 3, 5, 3] - 24712*f[3, 7, 5, 3, 3] - 
   (165304*f[3, 9, 3, 3, 3])/9 + 16152*f[5, 3, 3, 3, 7] + 
   5280*f[5, 3, 3, 5, 5] + 16152*f[5, 3, 3, 7, 3] - 13800*f[5, 3, 5, 3, 5] - 
   13800*f[5, 3, 5, 5, 3] + 23652*f[5, 3, 7, 3, 3] - 41040*f[5, 5, 3, 3, 5] - 
   41040*f[5, 5, 3, 5, 3] - 49200*f[5, 5, 5, 3, 3] + 38652*f[5, 7, 3, 3, 3] - 
   8828*f[7, 3, 3, 3, 5] - 8828*f[7, 3, 3, 5, 3] - 20640*f[7, 3, 5, 3, 3] - 
   44264*f[7, 5, 3, 3, 3] + 4064*f[9, 3, 3, 3, 3] - 
   43008*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   266604.11845201509143268575192979682260648725503947341`53.42586685403196]}\
, {"1010010001", (725894235035628950484939664824809*f[21])/
    10040777233591104000 - (31374318343*f[3, 3, 15])/75600 + 
   (63592841*f[3, 5, 13])/2240 - (2007488*f[3, 7, 11])/5 - 
   (3005506*f[3, 9, 9])/27 - (2007488*f[3, 11, 7])/5 + 
   (63592841*f[3, 13, 5])/2240 - (31374318343*f[3, 15, 3])/75600 - 
   (1776443*f[5, 3, 13])/64 + (305505*f[5, 5, 11])/8 + 
   (242305*f[5, 7, 9])/8 + (242305*f[5, 9, 7])/8 + (305505*f[5, 11, 5])/8 - 
   (1776443*f[5, 13, 3])/64 - (3032958*f[7, 3, 11])/5 - 
   (64288*f[7, 5, 9])/3 - 86436*f[7, 7, 7] - (64288*f[7, 9, 5])/3 - 
   (3032958*f[7, 11, 3])/5 - (5508019*f[9, 3, 9])/108 + 
   (2626771*f[9, 5, 7])/24 + (2626771*f[9, 7, 5])/24 - 
   (5508019*f[9, 9, 3])/108 + (134106*f[11, 3, 7])/5 + 287370*f[11, 5, 5] + 
   (134106*f[11, 7, 3])/5 + (62884173*f[13, 3, 5])/1120 + 
   (62884173*f[13, 5, 3])/1120 - (394957132787*f[15, 3, 3])/59400 - 
   (232039*f[3, 3, 3, 3, 9])/9 - (36357*f[3, 3, 3, 5, 7])/2 - 
   (36357*f[3, 3, 3, 7, 5])/2 - (232039*f[3, 3, 3, 9, 3])/9 + 
   (11917*f[3, 3, 5, 3, 7])/2 - 2760*f[3, 3, 5, 5, 5] + 
   (11917*f[3, 3, 5, 7, 3])/2 - 4353*f[3, 3, 7, 3, 5] - 
   4353*f[3, 3, 7, 5, 3] - 13222*f[3, 3, 9, 3, 3] + 
   (6207*f[3, 5, 3, 3, 7])/2 - 8580*f[3, 5, 3, 5, 5] + 
   (6207*f[3, 5, 3, 7, 3])/2 - 11490*f[3, 5, 5, 3, 5] - 
   11490*f[3, 5, 5, 5, 3] + 6207*f[3, 5, 7, 3, 3] + 12576*f[3, 7, 3, 3, 5] + 
   12576*f[3, 7, 3, 5, 3] - 14416*f[3, 7, 5, 3, 3] + 
   (107084*f[3, 9, 3, 3, 3])/9 + (3465*f[5, 3, 3, 3, 7])/2 + 
   1500*f[5, 3, 3, 5, 5] + (3465*f[5, 3, 3, 7, 3])/2 - 
   6450*f[5, 3, 5, 3, 5] - 6450*f[5, 3, 5, 5, 3] + 3465*f[5, 3, 7, 3, 3] - 
   6450*f[5, 5, 3, 3, 5] - 6450*f[5, 5, 3, 5, 3] + 1500*f[5, 5, 5, 3, 3] + 
   6930*f[5, 7, 3, 3, 3] + 30876*f[7, 3, 3, 3, 5] + 30876*f[7, 3, 3, 5, 3] - 
   7896*f[7, 3, 5, 3, 3] - 85440*f[7, 5, 3, 3, 3] + 31304*f[9, 3, 3, 3, 3] + 
   58368*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   267673.0473187698779151090394124834044772739434336204730000000001`53.42760\
464317037]}, {"1001001001", (-430614877502092135960997378790647*f[21])/
    234284802117125760000 - (27981435439*f[3, 3, 15])/66528 - 
   (44783793*f[3, 5, 13])/224 - (8942931*f[3, 7, 11])/20 + 
   (6340*f[3, 9, 9])/27 - (8942931*f[3, 11, 7])/20 - 
   (44783793*f[3, 13, 5])/224 - (27981435439*f[3, 15, 3])/66528 - 
   (252420891*f[5, 3, 13])/2240 - (240651*f[5, 5, 11])/2 + 
   (91815*f[5, 7, 9])/2 + (91815*f[5, 9, 7])/2 - (240651*f[5, 11, 5])/2 - 
   (252420891*f[5, 13, 3])/2240 + (147573*f[7, 3, 11])/2 + 
   (91875*f[7, 5, 9])/2 + (91875*f[7, 9, 5])/2 + (147573*f[7, 11, 3])/2 + 
   (3242*f[9, 3, 9])/27 - 93375*f[9, 5, 7] - 93375*f[9, 7, 5] + 
   (3242*f[9, 9, 3])/27 + (6461199*f[11, 3, 7])/20 - 16011*f[11, 5, 5] + 
   (6461199*f[11, 7, 3])/20 + (18056043*f[13, 3, 5])/320 + 
   (18056043*f[13, 5, 3])/320 - (1522030069*f[15, 3, 3])/4752 + 
   (69416*f[3, 3, 3, 3, 9])/9 - 29664*f[3, 3, 3, 5, 7] - 
   29664*f[3, 3, 3, 7, 5] + (69416*f[3, 3, 3, 9, 3])/9 - 
   (5679*f[3, 3, 5, 3, 7])/2 + 24300*f[3, 3, 5, 5, 5] - 
   (5679*f[3, 3, 5, 7, 3])/2 - (8181*f[3, 3, 7, 3, 5])/2 - 
   (8181*f[3, 3, 7, 5, 3])/2 + 6340*f[3, 3, 9, 3, 3] - 
   1161*f[3, 5, 3, 3, 7] + 19170*f[3, 5, 3, 5, 5] - 1161*f[3, 5, 3, 7, 3] + 
   16605*f[3, 5, 5, 3, 5] + 16605*f[3, 5, 5, 5, 3] - 22698*f[3, 5, 7, 3, 3] - 
   54*f[3, 7, 3, 3, 5] - 54*f[3, 7, 3, 5, 3] - 25200*f[3, 7, 5, 3, 3] + 
   (32348*f[3, 9, 3, 3, 3])/9 + (38943*f[5, 3, 3, 3, 7])/2 + 
   13770*f[5, 3, 3, 5, 5] + (38943*f[5, 3, 3, 7, 3])/2 + 
   2295*f[5, 3, 5, 3, 5] + 2295*f[5, 3, 5, 5, 3] + 16875*f[5, 3, 7, 3, 3] - 
   19035*f[5, 5, 3, 3, 5] - 19035*f[5, 5, 3, 5, 3] - 28890*f[5, 5, 5, 3, 3] + 
   11682*f[5, 7, 3, 3, 3] - 4680*f[7, 3, 3, 3, 5] - 4680*f[7, 3, 3, 5, 3] + 
   9360*f[7, 5, 3, 3, 3] + 160*f[9, 3, 3, 3, 3] + 
   3072*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   272751.0076169624069354768441460773414581390085891870240000000001`53.43576\
636366617]}, {"1010000101", (2196151890036323624864996213148863*f[21])/
    263570402381766480000 - (33111566171*f[3, 3, 15])/207900 + 
   (4167077*f[3, 5, 13])/840 + (3817581*f[3, 7, 11])/20 + 
   (148475*f[3, 9, 9])/162 + (3817581*f[3, 11, 7])/20 + 
   (4167077*f[3, 13, 5])/840 - (33111566171*f[3, 15, 3])/207900 + 
   (3066547*f[5, 3, 13])/30 + (1360759*f[5, 5, 11])/8 + 
   (363787*f[5, 7, 9])/9 + (363787*f[5, 9, 7])/9 + (1360759*f[5, 11, 5])/8 + 
   (3066547*f[5, 13, 3])/30 + (5667667*f[7, 3, 11])/12 + 
   (879149*f[7, 5, 9])/36 - 68355*f[7, 7, 7] + (879149*f[7, 9, 5])/36 + 
   (5667667*f[7, 11, 3])/12 + (4668073*f[9, 3, 9])/648 - 
   (7981*f[9, 5, 7])/36 - (7981*f[9, 7, 5])/36 + (4668073*f[9, 9, 3])/648 - 
   (24995387*f[11, 3, 7])/60 - (1548931*f[11, 5, 5])/12 - 
   (24995387*f[11, 7, 3])/60 - (153443023*f[13, 3, 5])/840 - 
   (153443023*f[13, 5, 3])/840 + (46596665909*f[15, 3, 3])/17325 + 
   (312368*f[3, 3, 3, 3, 9])/9 - 20416*f[3, 3, 3, 5, 7] - 
   20416*f[3, 3, 3, 7, 5] + (312368*f[3, 3, 3, 9, 3])/9 - 
   14936*f[3, 3, 5, 3, 7] - 27760*f[3, 3, 5, 5, 5] - 14936*f[3, 3, 5, 7, 3] - 
   4024*f[3, 3, 7, 3, 5] - 4024*f[3, 3, 7, 5, 3] + 
   (51232*f[3, 3, 9, 3, 3])/3 + 860*f[3, 5, 3, 3, 7] - 
   17480*f[3, 5, 3, 5, 5] + 860*f[3, 5, 3, 7, 3] - 12340*f[3, 5, 5, 3, 5] - 
   12340*f[3, 5, 5, 5, 3] - 19560*f[3, 5, 7, 3, 3] - 8052*f[3, 7, 3, 3, 5] - 
   8052*f[3, 7, 3, 5, 3] + 2264*f[3, 7, 5, 3, 3] - 
   (163648*f[3, 9, 3, 3, 3])/9 - 11788*f[5, 3, 3, 3, 7] - 
   13160*f[5, 3, 3, 5, 5] - 11788*f[5, 3, 3, 7, 3] - 7300*f[5, 3, 5, 3, 5] - 
   7300*f[5, 3, 5, 5, 3] + 504*f[5, 3, 7, 3, 3] + 9100*f[5, 5, 3, 3, 5] + 
   9100*f[5, 5, 3, 5, 3] + 19640*f[5, 5, 5, 3, 3] + 25088*f[5, 7, 3, 3, 3] - 
   30360*f[7, 3, 3, 3, 5] - 30360*f[7, 3, 3, 5, 3] + 960*f[7, 3, 5, 3, 3] + 
   63600*f[7, 5, 3, 3, 3] - (102272*f[9, 3, 3, 3, 3])/3 + 
   86016*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   275134.0960841732219322684493522649453977007185692551259999999999`53.43954\
4413812605]}, {"1001010100", (-683137259749474406*f[21])/16122225 - 
   (67631584*f[3, 3, 15])/45 - 215680*f[3, 5, 13] + 267456*f[3, 7, 11] + 
   72576*f[3, 9, 9] + 267456*f[3, 11, 7] - 215680*f[3, 13, 5] - 
   (67631584*f[3, 15, 3])/45 + 1432960*f[5, 3, 13] - 2486784*f[5, 5, 11] + 
   (21952*f[5, 7, 9])/3 + (21952*f[5, 9, 7])/3 - 2486784*f[5, 11, 5] + 
   1432960*f[5, 13, 3] + 629888*f[7, 3, 11] + (32320*f[7, 5, 9])/3 + 
   12544*f[7, 7, 7] + (32320*f[7, 9, 5])/3 + 629888*f[7, 11, 3] + 
   82944*f[9, 3, 9] + 7616*f[9, 5, 7] + 7616*f[9, 7, 5] + 82944*f[9, 9, 3] - 
   323008*f[11, 3, 7] - 1192320*f[11, 5, 5] - 323008*f[11, 7, 3] + 
   1203008*f[13, 3, 5] + 1203008*f[13, 5, 3] + (169823168*f[15, 3, 3])/45 + 
   64512*f[3, 3, 3, 3, 9] + 64512*f[3, 3, 3, 9, 3] - 17920*f[3, 3, 5, 3, 7] + 
   30720*f[3, 3, 5, 5, 5] - 17920*f[3, 3, 5, 7, 3] - 25088*f[3, 3, 7, 3, 5] - 
   25088*f[3, 3, 7, 5, 3] + 43008*f[3, 3, 9, 3, 3] - 17920*f[3, 5, 3, 3, 7] + 
   30720*f[3, 5, 3, 5, 5] - 17920*f[3, 5, 3, 7, 3] + 30720*f[3, 5, 5, 3, 5] + 
   30720*f[3, 5, 5, 5, 3] - 35840*f[3, 5, 7, 3, 3] - 68096*f[3, 7, 3, 3, 5] - 
   68096*f[3, 7, 3, 5, 3] - 50176*f[3, 7, 5, 3, 3] - 35840*f[5, 3, 3, 3, 7] - 
   46080*f[5, 3, 3, 5, 5] - 35840*f[5, 3, 3, 7, 3] + 69120*f[5, 3, 5, 3, 5] + 
   69120*f[5, 3, 5, 5, 3] + 23040*f[5, 5, 3, 3, 5] + 23040*f[5, 5, 3, 5, 3] - 
   138240*f[5, 5, 5, 3, 3] + 71680*f[5, 7, 3, 3, 3] - 
   35840*f[7, 3, 3, 3, 5] - 35840*f[7, 3, 3, 5, 3] + 71680*f[7, 5, 3, 3, 3], 
  DecimalForm[
   275248.0949477263862975014544473409418370566474770967089`54.43972432180709]\
}, {"1010100001", (1842492695820616514832241700986499*f[21])/
    81098585348235840000 + (375954746053*f[3, 3, 15])/207900 - 
   (3059481*f[3, 5, 13])/140 + (38521*f[3, 7, 11])/5 + 
   (31300225*f[3, 9, 9])/324 + (38521*f[3, 11, 7])/5 - 
   (3059481*f[3, 13, 5])/140 + (375954746053*f[3, 15, 3])/207900 + 
   (59072801*f[5, 3, 13])/480 - (7469101*f[5, 5, 11])/48 + 
   (4038475*f[5, 7, 9])/288 + (4038475*f[5, 9, 7])/288 - 
   (7469101*f[5, 11, 5])/48 + (59072801*f[5, 13, 3])/480 + 
   (27544679*f[7, 3, 11])/120 - (2253839*f[7, 5, 9])/72 + 
   (64827*f[7, 7, 7])/2 - (2253839*f[7, 9, 5])/72 + 
   (27544679*f[7, 11, 3])/120 - (1238267*f[9, 3, 9])/162 + 
   (4444111*f[9, 5, 7])/288 + (4444111*f[9, 7, 5])/288 - 
   (1238267*f[9, 9, 3])/162 - (10985891*f[11, 3, 7])/40 - 
   (2395415*f[11, 5, 5])/8 - (10985891*f[11, 7, 3])/40 - 
   (585170111*f[13, 3, 5])/3360 - (585170111*f[13, 5, 3])/3360 - 
   (268901583*f[15, 3, 3])/110 - (339490*f[3, 3, 3, 3, 9])/9 - 
   10258*f[3, 3, 3, 5, 7] - 10258*f[3, 3, 3, 7, 5] - 
   (339490*f[3, 3, 3, 9, 3])/9 - 324*f[3, 3, 5, 3, 7] - 
   20840*f[3, 3, 5, 5, 5] - 324*f[3, 3, 5, 7, 3] + 20714*f[3, 3, 7, 3, 5] + 
   20714*f[3, 3, 7, 5, 3] - (94268*f[3, 3, 9, 3, 3])/3 + 
   10254*f[3, 5, 3, 3, 7] - 6380*f[3, 5, 3, 5, 5] + 10254*f[3, 5, 3, 7, 3] + 
   850*f[3, 5, 5, 3, 5] + 850*f[3, 5, 5, 5, 3] - 14436*f[3, 5, 7, 3, 3] + 
   26996*f[3, 7, 3, 3, 5] + 26996*f[3, 7, 3, 5, 3] + 27640*f[3, 7, 5, 3, 3] - 
   (169432*f[3, 9, 3, 3, 3])/9 + 1764*f[5, 3, 3, 3, 7] - 
   14220*f[5, 3, 3, 5, 5] + 1764*f[5, 3, 3, 7, 3] - 3710*f[5, 3, 5, 3, 5] - 
   3710*f[5, 3, 5, 5, 3] + 6664*f[5, 3, 7, 3, 3] - 3670*f[5, 5, 3, 3, 5] - 
   3670*f[5, 5, 3, 5, 3] - 14140*f[5, 5, 5, 3, 3] + 16464*f[5, 7, 3, 3, 3] - 
   1128*f[7, 3, 3, 3, 5] - 1128*f[7, 3, 3, 5, 3] + 15456*f[7, 3, 5, 3, 3] + 
   48624*f[7, 5, 3, 3, 3] - (122672*f[9, 3, 3, 3, 3])/3 + 
   49152*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   276782.4028701626286966996554537834702535595750167864402`54.4421384753103]}\
, {"1001000101", (498685937909129519840755346907851*f[21])/
    105428160952706592000 + (640223077*f[3, 3, 15])/1350 - 
   (666360113*f[3, 5, 13])/1120 + (1514678*f[3, 7, 11])/5 + 
   (1912991*f[3, 9, 9])/162 + (1514678*f[3, 11, 7])/5 - 
   (666360113*f[3, 13, 5])/1120 + (640223077*f[3, 15, 3])/1350 + 
   (967935359*f[5, 3, 13])/3360 - 56069*f[5, 5, 11] - (4657*f[5, 7, 9])/3 - 
   (4657*f[5, 9, 7])/3 - 56069*f[5, 11, 5] + (967935359*f[5, 13, 3])/3360 + 
   (854472*f[7, 3, 11])/5 - 1480*f[7, 5, 9] - 28224*f[7, 7, 7] - 
   1480*f[7, 9, 5] + (854472*f[7, 11, 3])/5 + (4547903*f[9, 3, 9])/324 - 
   (174391*f[9, 5, 7])/9 - (174391*f[9, 7, 5])/9 + (4547903*f[9, 9, 3])/324 - 
   51362*f[11, 3, 7] + (4370686*f[11, 5, 5])/3 - 51362*f[11, 7, 3] + 
   (207041791*f[13, 3, 5])/240 + (207041791*f[13, 5, 3])/240 - 
   (9700802117*f[15, 3, 3])/103950 - (143740*f[3, 3, 3, 3, 9])/9 + 
   39965*f[3, 3, 3, 5, 7] + 39965*f[3, 3, 3, 7, 5] - 
   (143740*f[3, 3, 3, 9, 3])/9 + 10927*f[3, 3, 5, 3, 7] + 
   67200*f[3, 3, 5, 5, 5] + 10927*f[3, 3, 5, 7, 3] + 11942*f[3, 3, 7, 3, 5] + 
   11942*f[3, 3, 7, 5, 3] - (41312*f[3, 3, 9, 3, 3])/3 - 
   919*f[3, 5, 3, 3, 7] - 23400*f[3, 5, 3, 5, 5] - 919*f[3, 5, 3, 7, 3] - 
   68700*f[3, 5, 5, 3, 5] - 68700*f[3, 5, 5, 5, 3] - 11458*f[3, 5, 7, 3, 3] - 
   26620*f[3, 7, 3, 3, 5] - 26620*f[3, 7, 3, 5, 3] - 9428*f[3, 7, 5, 3, 3] - 
   (84328*f[3, 9, 3, 3, 3])/9 - 15805*f[5, 3, 3, 3, 7] - 
   18160*f[5, 3, 3, 5, 5] - 15805*f[5, 3, 3, 7, 3] + 840*f[5, 3, 5, 3, 5] + 
   840*f[5, 3, 5, 5, 3] - 3486*f[5, 3, 7, 3, 3] + 14240*f[5, 5, 3, 3, 5] + 
   14240*f[5, 5, 3, 5, 3] + 8640*f[5, 5, 5, 3, 3] + 21152*f[5, 7, 3, 3, 3] - 
   8916*f[7, 3, 3, 3, 5] - 8916*f[7, 3, 3, 5, 3] + 672*f[7, 3, 5, 3, 3] + 
   19848*f[7, 5, 3, 3, 3] - (14048*f[9, 3, 3, 3, 3])/3 - 
   6144*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   278046.38366265393797038753993017869012096463951182086582`55.4441172509124\
06]}, {"1000101010", (-797201235019961546*f[21])/48366675 - 
   (16434256*f[3, 3, 15])/45 - 14992*f[3, 5, 13] + 125688*f[3, 7, 11] + 
   48528*f[3, 9, 9] + 125688*f[3, 11, 7] - 14992*f[3, 13, 5] - 
   (16434256*f[3, 15, 3])/45 - 83632*f[5, 3, 13] + 27280*f[5, 5, 11] - 
   14112*f[5, 7, 9] - 14112*f[5, 9, 7] + 27280*f[5, 11, 5] - 
   83632*f[5, 13, 3] + 46728*f[7, 3, 11] - 7080*f[7, 5, 9] - 
   16800*f[7, 7, 7] - 7080*f[7, 9, 5] + 46728*f[7, 11, 3] + 
   69624*f[9, 3, 9] + 4008*f[9, 5, 7] + 4008*f[9, 7, 5] + 69624*f[9, 9, 3] + 
   171360*f[11, 3, 7] + 122400*f[11, 5, 5] + 171360*f[11, 7, 3] + 
   66240*f[13, 3, 5] + 66240*f[13, 5, 3] + (36728672*f[15, 3, 3])/45 + 
   16128*f[3, 3, 3, 3, 9] + 16128*f[3, 3, 3, 9, 3] - 8960*f[3, 3, 5, 3, 7] + 
   14080*f[3, 3, 5, 5, 5] - 8960*f[3, 3, 5, 7, 3] - 10752*f[3, 3, 7, 3, 5] - 
   10752*f[3, 3, 7, 5, 3] + 10752*f[3, 3, 9, 3, 3] - 8960*f[3, 5, 3, 3, 7] + 
   7680*f[3, 5, 3, 5, 5] - 8960*f[3, 5, 3, 7, 3] + 4480*f[3, 5, 5, 3, 5] + 
   4480*f[3, 5, 5, 5, 3] - 12544*f[3, 7, 3, 3, 5] - 12544*f[3, 7, 3, 5, 3] - 
   3584*f[3, 7, 5, 3, 3] + 7680*f[5, 3, 3, 5, 5] + 1280*f[5, 3, 5, 3, 5] + 
   1280*f[5, 3, 5, 5, 3] - 3840*f[5, 5, 3, 3, 5] - 3840*f[5, 5, 3, 5, 3] - 
   2560*f[5, 5, 5, 3, 3], DecimalForm[
   278461.5903642234790109042646346118990634474136377566136`54.44476529917484]\
}, {"1010101000", (-797201235019961546*f[21])/48366675 - 
   (16434256*f[3, 3, 15])/45 - 14992*f[3, 5, 13] + 125688*f[3, 7, 11] + 
   48528*f[3, 9, 9] + 125688*f[3, 11, 7] - 14992*f[3, 13, 5] - 
   (16434256*f[3, 15, 3])/45 - 83632*f[5, 3, 13] + 27280*f[5, 5, 11] - 
   14112*f[5, 7, 9] - 14112*f[5, 9, 7] + 27280*f[5, 11, 5] - 
   83632*f[5, 13, 3] + 46728*f[7, 3, 11] - 7080*f[7, 5, 9] - 
   16800*f[7, 7, 7] - 7080*f[7, 9, 5] + 46728*f[7, 11, 3] + 
   69624*f[9, 3, 9] + 4008*f[9, 5, 7] + 4008*f[9, 7, 5] + 69624*f[9, 9, 3] + 
   171360*f[11, 3, 7] + 122400*f[11, 5, 5] + 171360*f[11, 7, 3] + 
   66240*f[13, 3, 5] + 66240*f[13, 5, 3] + (36728672*f[15, 3, 3])/45 + 
   16128*f[3, 3, 3, 3, 9] + 16128*f[3, 3, 3, 9, 3] - 8960*f[3, 3, 5, 3, 7] + 
   14080*f[3, 3, 5, 5, 5] - 8960*f[3, 3, 5, 7, 3] - 10752*f[3, 3, 7, 3, 5] - 
   10752*f[3, 3, 7, 5, 3] + 10752*f[3, 3, 9, 3, 3] - 8960*f[3, 5, 3, 3, 7] + 
   7680*f[3, 5, 3, 5, 5] - 8960*f[3, 5, 3, 7, 3] + 4480*f[3, 5, 5, 3, 5] + 
   4480*f[3, 5, 5, 5, 3] - 12544*f[3, 7, 3, 3, 5] - 12544*f[3, 7, 3, 5, 3] - 
   3584*f[3, 7, 5, 3, 3] + 7680*f[5, 3, 3, 5, 5] + 1280*f[5, 3, 5, 3, 5] + 
   1280*f[5, 3, 5, 5, 3] - 3840*f[5, 5, 3, 3, 5] - 3840*f[5, 5, 3, 5, 3] - 
   2560*f[5, 5, 5, 3, 3], DecimalForm[
   278461.5903642234790109042646346118990634474136377566136`54.44476529917484]\
}, {"1001010001", (5961023798739305139221210936930963*f[21])/
    35142720317568864000 + (266651174539*f[3, 3, 15])/83160 + 
   (233039431*f[3, 5, 13])/1680 + (17868712*f[3, 7, 11])/15 - 
   (842248*f[3, 9, 9])/27 + (17868712*f[3, 11, 7])/15 + 
   (233039431*f[3, 13, 5])/1680 + (266651174539*f[3, 15, 3])/83160 + 
   (103744*f[5, 3, 13])/7 + (553928*f[5, 5, 11])/3 - 14296*f[5, 7, 9] - 
   14296*f[5, 9, 7] + (553928*f[5, 11, 5])/3 + (103744*f[5, 13, 3])/7 - 
   40552*f[7, 3, 11] - (1528*f[7, 5, 9])/9 - (1528*f[7, 9, 5])/9 - 
   40552*f[7, 11, 3] + (514804*f[9, 3, 9])/27 + (107992*f[9, 5, 7])/9 + 
   (107992*f[9, 7, 5])/9 + (514804*f[9, 9, 3])/27 - 
   (7153936*f[11, 3, 7])/15 - (7153936*f[11, 7, 3])/15 - 
   (61713857*f[13, 3, 5])/560 - (61713857*f[13, 5, 3])/560 - 
   (263180089709*f[15, 3, 3])/41580 - (520744*f[3, 3, 3, 3, 9])/9 + 
   27490*f[3, 3, 3, 5, 7] + 27490*f[3, 3, 3, 7, 5] - 
   (520744*f[3, 3, 3, 9, 3])/9 - 19220*f[3, 3, 5, 3, 7] - 
   37440*f[3, 3, 5, 5, 5] - 19220*f[3, 3, 5, 7, 3] + 18978*f[3, 3, 7, 3, 5] + 
   18978*f[3, 3, 7, 5, 3] - 62272*f[3, 3, 9, 3, 3] + 12166*f[3, 5, 3, 3, 7] - 
   25600*f[3, 5, 3, 5, 5] + 12166*f[3, 5, 3, 7, 3] - 19680*f[3, 5, 5, 3, 5] - 
   19680*f[3, 5, 5, 5, 3] + 34444*f[3, 5, 7, 3, 3] + 32744*f[3, 7, 3, 3, 5] + 
   32744*f[3, 7, 3, 5, 3] + 110840*f[3, 7, 5, 3, 3] - 
   (639856*f[3, 9, 3, 3, 3])/9 + 7744*f[5, 3, 3, 3, 7] - 
   13760*f[5, 3, 3, 5, 5] + 7744*f[5, 3, 3, 7, 3] - 19360*f[5, 3, 5, 3, 5] - 
   19360*f[5, 3, 5, 5, 3] + 16384*f[5, 3, 7, 3, 3] - 11040*f[5, 5, 3, 3, 5] - 
   11040*f[5, 5, 3, 5, 3] + 2880*f[5, 5, 5, 3, 3] + 33664*f[5, 7, 3, 3, 3] + 
   35088*f[7, 3, 3, 3, 5] + 35088*f[7, 3, 3, 5, 3] + 31008*f[7, 3, 5, 3, 3] + 
   22848*f[7, 5, 3, 3, 3] - 72832*f[9, 3, 3, 3, 3] + 
   39936*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   279358.3485906112895017443235119029079691760191963056823`54.44616165472843]\
}, {"1000100101", (-2723286674155780115702085009229411*f[21])/
    162197170696471680000 - (50484022739*f[3, 3, 15])/332640 + 
   (18700329*f[3, 5, 13])/1120 + (2912549*f[3, 7, 11])/160 - 
   (7109233*f[3, 9, 9])/324 + (2912549*f[3, 11, 7])/160 + 
   (18700329*f[3, 13, 5])/1120 - (50484022739*f[3, 15, 3])/332640 + 
   (576164507*f[5, 3, 13])/3360 - (1342345*f[5, 5, 11])/16 - 
   (4030295*f[5, 7, 9])/288 - (4030295*f[5, 9, 7])/288 - 
   (1342345*f[5, 11, 5])/16 + (576164507*f[5, 13, 3])/3360 + 
   (27382343*f[7, 3, 11])/160 + (3281105*f[7, 5, 9])/72 - 
   (591885*f[7, 7, 7])/16 + (3281105*f[7, 9, 5])/72 + 
   (27382343*f[7, 11, 3])/160 - (1962025*f[9, 3, 9])/648 + 
   (276975*f[9, 5, 7])/32 + (276975*f[9, 7, 5])/32 - 
   (1962025*f[9, 9, 3])/648 + (8012511*f[11, 3, 7])/80 - 
   (2956383*f[11, 5, 5])/8 + (8012511*f[11, 7, 3])/80 - 
   (1185721*f[13, 3, 5])/15 - (1185721*f[13, 5, 3])/15 + 
   (85212449185*f[15, 3, 3])/33264 + (125108*f[3, 3, 3, 3, 9])/9 - 
   (2547*f[3, 3, 3, 5, 7])/2 - (2547*f[3, 3, 3, 7, 5])/2 + 
   (125108*f[3, 3, 3, 9, 3])/9 + 118*f[3, 3, 5, 3, 7] - 
   25400*f[3, 3, 5, 5, 5] + 118*f[3, 3, 5, 7, 3] + 
   (3373*f[3, 3, 7, 3, 5])/2 + (3373*f[3, 3, 7, 5, 3])/2 + 
   (28064*f[3, 3, 9, 3, 3])/3 + 5465*f[3, 5, 3, 3, 7] - 
   15940*f[3, 5, 3, 5, 5] + 5465*f[3, 5, 3, 7, 3] - 11210*f[3, 5, 5, 3, 5] - 
   11210*f[3, 5, 5, 5, 3] - 5534*f[3, 5, 7, 3, 3] - 
   (12705*f[3, 7, 3, 3, 5])/2 - (12705*f[3, 7, 3, 5, 3])/2 - 
   2397*f[3, 7, 5, 3, 3] + (2360*f[3, 9, 3, 3, 3])/9 + 
   20841*f[5, 3, 3, 3, 7] - 32700*f[5, 3, 3, 5, 5] + 20841*f[5, 3, 3, 7, 3] - 
   16950*f[5, 3, 5, 3, 5] - 16950*f[5, 3, 5, 5, 3] + 13458*f[5, 3, 7, 3, 3] - 
   6630*f[5, 5, 3, 3, 5] - 6630*f[5, 5, 3, 5, 3] - 12060*f[5, 5, 5, 3, 3] - 
   1308*f[5, 7, 3, 3, 3] - (2127*f[7, 3, 3, 3, 5])/2 - 
   (2127*f[7, 3, 3, 5, 3])/2 + 7125*f[7, 3, 5, 3, 3] + 
   23502*f[7, 5, 3, 3, 3] + (24608*f[9, 3, 3, 3, 3])/3 + 
   12288*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   288422.3113853542673199111567252714951787105068957414561`54.460028852915464\
]}, {"1000101001", (-1903910317902341170919992948278677*f[21])/
    100407772335911040000 + (203277434953*f[3, 3, 15])/207900 + 
   (10298447*f[3, 5, 13])/672 + (301076599*f[3, 7, 11])/480 - 
   (32674*f[3, 9, 9])/27 + (301076599*f[3, 11, 7])/480 + 
   (10298447*f[3, 13, 5])/672 + (203277434953*f[3, 15, 3])/207900 - 
   (534409*f[5, 3, 13])/10 - (226325*f[5, 5, 11])/24 - 
   (6688717*f[5, 7, 9])/72 - (6688717*f[5, 9, 7])/72 - 
   (226325*f[5, 11, 5])/24 - (534409*f[5, 13, 3])/10 - 
   (19981769*f[7, 3, 11])/480 + (348910*f[7, 5, 9])/9 - 
   (71085*f[7, 7, 7])/16 + (348910*f[7, 9, 5])/9 - 
   (19981769*f[7, 11, 3])/480 + (14040397*f[9, 3, 9])/108 + 
   (149747*f[9, 5, 7])/3 + (149747*f[9, 7, 5])/3 + 
   (14040397*f[9, 9, 3])/108 + (29214059*f[11, 3, 7])/48 - 
   (328361*f[11, 5, 5])/6 + (29214059*f[11, 7, 3])/48 + 
   (118595579*f[13, 3, 5])/3360 + (118595579*f[13, 5, 3])/3360 + 
   (814243742*f[15, 3, 3])/7425 - (358480*f[3, 3, 3, 3, 9])/9 + 
   53390*f[3, 3, 3, 5, 7] + 53390*f[3, 3, 3, 7, 5] - 
   (358480*f[3, 3, 3, 9, 3])/9 + 12934*f[3, 3, 5, 3, 7] + 
   600*f[3, 3, 5, 5, 5] + 12934*f[3, 3, 5, 7, 3] + 10064*f[3, 3, 7, 3, 5] + 
   10064*f[3, 3, 7, 5, 3] - 24640*f[3, 3, 9, 3, 3] + 19949*f[3, 5, 3, 3, 7] - 
   25590*f[3, 5, 3, 5, 5] + 19949*f[3, 5, 3, 7, 3] - 38685*f[3, 5, 5, 3, 5] - 
   38685*f[3, 5, 5, 5, 3] + 47498*f[3, 5, 7, 3, 3] - 5713*f[3, 7, 3, 3, 5] - 
   5713*f[3, 7, 3, 5, 3] + 41758*f[3, 7, 5, 3, 3] + 
   (51680*f[3, 9, 3, 3, 3])/9 + 65534*f[5, 3, 3, 3, 7] - 
   56950*f[5, 3, 3, 5, 5] + 65534*f[5, 3, 3, 7, 3] - 49065*f[5, 3, 5, 3, 5] - 
   49065*f[5, 3, 5, 5, 3] + 45948*f[5, 3, 7, 3, 3] - 40135*f[5, 5, 3, 3, 5] - 
   40135*f[5, 5, 3, 5, 3] - 39090*f[5, 5, 5, 3, 3] + 6776*f[5, 7, 3, 3, 3] + 
   21921*f[7, 3, 3, 3, 5] + 21921*f[7, 3, 3, 5, 3] + 16830*f[7, 3, 5, 3, 3] + 
   6648*f[7, 5, 3, 3, 3] + 32384*f[9, 3, 3, 3, 3] - 
   24576*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   288456.410818015404348684408906661017147235266132761493`53.46008019540701]}\
, {"1001000010", (1692282069825006083*f[21])/20636448 + 310483*f[3, 3, 15] + 
   446940*f[3, 5, 13] + 190470*f[3, 7, 11] + 190470*f[3, 11, 7] + 
   446940*f[3, 13, 5] + 310483*f[3, 15, 3] + 177620*f[5, 3, 13] + 
   748700*f[5, 5, 11] + (80500*f[5, 7, 9])/3 + (80500*f[5, 9, 7])/3 + 
   748700*f[5, 11, 5] + 177620*f[5, 13, 3] - 121380*f[7, 3, 11] + 
   (80500*f[7, 5, 9])/3 + (80500*f[7, 9, 5])/3 - 121380*f[7, 11, 3] - 
   35000*f[9, 5, 7] - 35000*f[9, 7, 5] - 181650*f[11, 3, 7] - 
   519000*f[11, 5, 5] - 181650*f[11, 7, 3] - 42520*f[13, 3, 5] - 
   42520*f[13, 5, 3] + 67200*f[3, 3, 3, 5, 7] + 67200*f[3, 3, 3, 7, 5] + 
   33600*f[3, 3, 5, 3, 7] - 192000*f[3, 3, 5, 5, 5] + 
   33600*f[3, 3, 5, 7, 3] + 33600*f[3, 3, 7, 3, 5] + 33600*f[3, 3, 7, 5, 3] + 
   11200*f[3, 5, 3, 3, 7] - 96000*f[3, 5, 3, 5, 5] + 11200*f[3, 5, 3, 7, 3] - 
   48000*f[3, 5, 5, 3, 5] - 48000*f[3, 5, 5, 5, 3] - 11200*f[3, 7, 3, 3, 5] - 
   11200*f[3, 7, 3, 5, 3] - 22400*f[5, 3, 3, 3, 7] - 32000*f[5, 3, 3, 5, 5] - 
   22400*f[5, 3, 3, 7, 3] - 16000*f[5, 3, 5, 3, 5] - 16000*f[5, 3, 5, 5, 3] - 
   22400*f[5, 3, 7, 3, 3] + 48000*f[5, 5, 3, 3, 5] + 48000*f[5, 5, 3, 5, 3] + 
   96000*f[5, 5, 5, 3, 3] - 22400*f[5, 7, 3, 3, 3] + 11200*f[7, 3, 3, 3, 5] + 
   11200*f[7, 3, 3, 5, 3] - 22400*f[7, 5, 3, 3, 3], 
  DecimalForm[
   301172.296873542480961151344649802270664733472575142827`53.47881502108683]}\
, {"1010000100", (1692282069825006083*f[21])/20636448 + 310483*f[3, 3, 15] + 
   446940*f[3, 5, 13] + 190470*f[3, 7, 11] + 190470*f[3, 11, 7] + 
   446940*f[3, 13, 5] + 310483*f[3, 15, 3] + 177620*f[5, 3, 13] + 
   748700*f[5, 5, 11] + (80500*f[5, 7, 9])/3 + (80500*f[5, 9, 7])/3 + 
   748700*f[5, 11, 5] + 177620*f[5, 13, 3] - 121380*f[7, 3, 11] + 
   (80500*f[7, 5, 9])/3 + (80500*f[7, 9, 5])/3 - 121380*f[7, 11, 3] - 
   35000*f[9, 5, 7] - 35000*f[9, 7, 5] - 181650*f[11, 3, 7] - 
   519000*f[11, 5, 5] - 181650*f[11, 7, 3] - 42520*f[13, 3, 5] - 
   42520*f[13, 5, 3] + 67200*f[3, 3, 3, 5, 7] + 67200*f[3, 3, 3, 7, 5] + 
   33600*f[3, 3, 5, 3, 7] - 192000*f[3, 3, 5, 5, 5] + 
   33600*f[3, 3, 5, 7, 3] + 33600*f[3, 3, 7, 3, 5] + 33600*f[3, 3, 7, 5, 3] + 
   11200*f[3, 5, 3, 3, 7] - 96000*f[3, 5, 3, 5, 5] + 11200*f[3, 5, 3, 7, 3] - 
   48000*f[3, 5, 5, 3, 5] - 48000*f[3, 5, 5, 5, 3] - 11200*f[3, 7, 3, 3, 5] - 
   11200*f[3, 7, 3, 5, 3] - 22400*f[5, 3, 3, 3, 7] - 32000*f[5, 3, 3, 5, 5] - 
   22400*f[5, 3, 3, 7, 3] - 16000*f[5, 3, 5, 3, 5] - 16000*f[5, 3, 5, 5, 3] - 
   22400*f[5, 3, 7, 3, 3] + 48000*f[5, 5, 3, 3, 5] + 48000*f[5, 5, 3, 5, 3] + 
   96000*f[5, 5, 5, 3, 3] - 22400*f[5, 7, 3, 3, 3] + 11200*f[7, 3, 3, 3, 5] + 
   11200*f[7, 3, 3, 5, 3] - 22400*f[7, 5, 3, 3, 3], 
  DecimalForm[
   301172.296873542480961151344649802270664733472575142827`53.47881502108683]}\
, {"1010000010", (-336434368059546109*f[21])/1842540 - 
   (44861492*f[3, 3, 15])/15 - 6936*f[3, 5, 13] - 374220*f[3, 7, 11] - 
   374220*f[3, 11, 7] - 6936*f[3, 13, 5] - (44861492*f[3, 15, 3])/15 + 
   302904*f[5, 3, 13] + 177984*f[5, 5, 11] + 25760*f[5, 7, 9] + 
   25760*f[5, 9, 7] + 177984*f[5, 11, 5] + 302904*f[5, 13, 3] - 
   386484*f[7, 3, 11] + 25760*f[7, 5, 9] + 21168*f[7, 7, 7] + 
   25760*f[7, 9, 5] - 386484*f[7, 11, 3] - 33600*f[9, 5, 7] - 
   33600*f[9, 7, 5] - 24696*f[11, 3, 7] - 66240*f[11, 5, 5] - 
   24696*f[11, 7, 3] - 456960*f[13, 3, 5] - 456960*f[13, 5, 3] + 
   (69496144*f[15, 3, 3])/15 + 96768*f[3, 3, 3, 3, 9] - 
   80640*f[3, 3, 3, 5, 7] - 80640*f[3, 3, 3, 7, 5] + 96768*f[3, 3, 3, 9, 3] - 
   40320*f[3, 3, 5, 3, 7] + 46080*f[3, 3, 5, 5, 5] - 40320*f[3, 3, 5, 7, 3] - 
   51072*f[3, 3, 7, 3, 5] - 51072*f[3, 3, 7, 5, 3] + 64512*f[3, 3, 9, 3, 3] - 
   26880*f[3, 5, 3, 3, 7] + 7680*f[3, 5, 3, 5, 5] - 26880*f[3, 5, 3, 7, 3] - 
   11520*f[3, 5, 5, 3, 5] - 11520*f[3, 5, 5, 5, 3] + 5376*f[3, 7, 3, 3, 5] + 
   5376*f[3, 7, 3, 5, 3] - 21504*f[3, 7, 5, 3, 3] - 13440*f[5, 3, 3, 3, 7] - 
   30720*f[5, 3, 3, 5, 5] - 13440*f[5, 3, 3, 7, 3] + 7680*f[5, 3, 5, 3, 5] + 
   7680*f[5, 3, 5, 5, 3] - 26880*f[5, 3, 7, 3, 3] + 53760*f[5, 5, 3, 3, 5] + 
   53760*f[5, 5, 3, 5, 3] + 61440*f[5, 5, 5, 3, 3] - 53760*f[5, 7, 3, 3, 3] + 
   26880*f[7, 3, 3, 3, 5] + 26880*f[7, 3, 3, 5, 3] - 53760*f[7, 5, 3, 3, 3], 
  DecimalForm[
   301753.857197031980578725701902731899171853015018367344`53.47965283021489]}\
, {"1001000100", (-264462301982050832*f[21])/1934667 - 2199040*f[3, 5, 13] - 
   2199040*f[3, 13, 5] + 1410560*f[5, 3, 13] - 950400*f[5, 5, 11] - 
   950400*f[5, 11, 5] + 1410560*f[5, 13, 3] + 19200*f[7, 5, 9] + 
   19200*f[7, 9, 5] + 57600*f[9, 3, 9] + 57600*f[9, 9, 3] + 
   3827200*f[11, 5, 5] + 1410560*f[13, 3, 5] + 1410560*f[13, 5, 3] + 
   384000*f[3, 3, 5, 5, 5] - 192000*f[3, 5, 5, 3, 5] - 
   192000*f[3, 5, 5, 5, 3] - 128000*f[5, 3, 3, 5, 5] + 
   64000*f[5, 5, 3, 3, 5] + 64000*f[5, 5, 3, 5, 3], 
  DecimalForm[
   303606.4516555569336928061564178742829343814451270143`51.482310996105646]}\
, {"1000010101", (-216442381391524216958983503172261*f[21])/
    25714185598221120000 - (9994200067*f[3, 3, 15])/16632 - 
   (59172751*f[3, 5, 13])/1680 + (1187386*f[3, 7, 11])/15 + 
   (4347193*f[3, 9, 9])/648 + (1187386*f[3, 11, 7])/15 - 
   (59172751*f[3, 13, 5])/1680 - (9994200067*f[3, 15, 3])/16632 - 
   (137101231*f[5, 3, 13])/1680 + (1121189*f[5, 5, 11])/24 + 
   (391183*f[5, 7, 9])/48 + (391183*f[5, 9, 7])/48 + 
   (1121189*f[5, 11, 5])/24 - (137101231*f[5, 13, 3])/1680 - 
   (1294117*f[7, 3, 11])/60 + (597937*f[7, 5, 9])/36 - 49056*f[7, 7, 7] + 
   (597937*f[7, 9, 5])/36 - (1294117*f[7, 11, 3])/60 + 
   (80567833*f[9, 3, 9])/1296 + (7845449*f[9, 5, 7])/144 + 
   (7845449*f[9, 7, 5])/144 + (80567833*f[9, 9, 3])/1296 + 
   (8679863*f[11, 3, 7])/240 + (1948873*f[11, 5, 5])/12 + 
   (8679863*f[11, 7, 3])/240 + (7832698*f[13, 3, 5])/105 + 
   (7832698*f[13, 5, 3])/105 + (69165566831*f[15, 3, 3])/41580 + 
   (134990*f[3, 3, 3, 3, 9])/9 - 6814*f[3, 3, 3, 5, 7] - 
   6814*f[3, 3, 3, 7, 5] + (134990*f[3, 3, 3, 9, 3])/9 - 
   5902*f[3, 3, 5, 3, 7] - 1280*f[3, 3, 5, 5, 5] - 5902*f[3, 3, 5, 7, 3] - 
   10532*f[3, 3, 7, 3, 5] - 10532*f[3, 3, 7, 5, 3] + 
   (34652*f[3, 3, 9, 3, 3])/3 - 2242*f[3, 5, 3, 3, 7] - 
   6240*f[3, 5, 3, 5, 5] - 2242*f[3, 5, 3, 7, 3] - 8720*f[3, 5, 5, 3, 5] - 
   8720*f[3, 5, 5, 5, 3] + 2012*f[3, 5, 7, 3, 3] - 9996*f[3, 7, 3, 3, 5] - 
   9996*f[3, 7, 3, 5, 3] - 7248*f[3, 7, 5, 3, 3] + 
   (41888*f[3, 9, 3, 3, 3])/9 + 782*f[5, 3, 3, 3, 7] - 
   1920*f[5, 3, 3, 5, 5] + 782*f[5, 3, 3, 7, 3] - 5120*f[5, 3, 5, 3, 5] - 
   5120*f[5, 3, 5, 5, 3] - 2020*f[5, 3, 7, 3, 3] - 3680*f[5, 5, 3, 3, 5] - 
   3680*f[5, 5, 3, 5, 3] + 960*f[5, 5, 5, 3, 3] - 7624*f[5, 7, 3, 3, 3] + 
   924*f[7, 3, 3, 3, 5] + 924*f[7, 3, 3, 5, 3] - 1920*f[7, 3, 5, 3, 3] - 
   7608*f[7, 5, 3, 3, 3] + (50960*f[9, 3, 3, 3, 3])/3 + 
   12288*f[3, 3, 3, 3, 3, 3, 3], DecimalForm[
   306424.5066021515759727884173601852503969853151532209686`54.4863234954791]}\
, {"1000100010", (-4468771414706757*f[21])/701920 + 310483*f[3, 3, 15] + 
   243040*f[3, 5, 13] - 490240*f[3, 7, 11] - 21600*f[3, 9, 9] - 
   490240*f[3, 11, 7] + 243040*f[3, 13, 5] + 310483*f[3, 15, 3] - 
   70840*f[5, 3, 13] - 9900*f[5, 5, 11] - (36400*f[5, 7, 9])/3 - 
   (36400*f[5, 9, 7])/3 - 9900*f[5, 11, 5] - 70840*f[5, 13, 3] + 
   203880*f[7, 3, 11] - (25600*f[7, 5, 9])/3 + 26880*f[7, 7, 7] - 
   (25600*f[7, 9, 5])/3 + 203880*f[7, 11, 3] - 10800*f[9, 3, 9] - 
   (11600*f[9, 5, 7])/3 - (11600*f[9, 7, 5])/3 - 10800*f[9, 9, 3] + 
   1301720*f[11, 3, 7] - 19800*f[11, 5, 5] + 1301720*f[11, 7, 3] + 
   161080*f[13, 3, 5] + 161080*f[13, 5, 3] + 44800*f[3, 3, 3, 5, 7] + 
   44800*f[3, 3, 3, 7, 5] + 11200*f[3, 3, 5, 3, 7] + 11200*f[3, 3, 5, 7, 3] + 
   11200*f[3, 3, 7, 3, 5] + 11200*f[3, 3, 7, 5, 3] - 50400*f[3, 5, 3, 3, 7] + 
   16000*f[3, 5, 3, 5, 5] - 50400*f[3, 5, 3, 7, 3] + 24000*f[3, 5, 5, 3, 5] + 
   24000*f[3, 5, 5, 5, 3] - 33600*f[3, 5, 7, 3, 3] - 5600*f[3, 7, 3, 3, 5] - 
   5600*f[3, 7, 3, 5, 3] - 33600*f[3, 7, 5, 3, 3] - 28000*f[5, 3, 3, 3, 7] + 
   32000*f[5, 3, 3, 5, 5] - 28000*f[5, 3, 3, 7, 3] + 16000*f[5, 3, 5, 3, 5] + 
   16000*f[5, 3, 5, 5, 3] - 11200*f[5, 3, 7, 3, 3] + 22400*f[5, 7, 3, 3, 3] - 
   11200*f[7, 3, 3, 3, 5] - 11200*f[7, 3, 3, 5, 3] + 22400*f[7, 5, 3, 3, 3], 
  DecimalForm[
   307955.9538262518496207722287436007427592029021495206321`54.48848860488314\
5]}, {"1010001000", (-4468771414706757*f[21])/701920 + 310483*f[3, 3, 15] + 
   243040*f[3, 5, 13] - 490240*f[3, 7, 11] - 21600*f[3, 9, 9] - 
   490240*f[3, 11, 7] + 243040*f[3, 13, 5] + 310483*f[3, 15, 3] - 
   70840*f[5, 3, 13] - 9900*f[5, 5, 11] - (36400*f[5, 7, 9])/3 - 
   (36400*f[5, 9, 7])/3 - 9900*f[5, 11, 5] - 70840*f[5, 13, 3] + 
   203880*f[7, 3, 11] - (25600*f[7, 5, 9])/3 + 26880*f[7, 7, 7] - 
   (25600*f[7, 9, 5])/3 + 203880*f[7, 11, 3] - 10800*f[9, 3, 9] - 
   (11600*f[9, 5, 7])/3 - (11600*f[9, 7, 5])/3 - 10800*f[9, 9, 3] + 
   1301720*f[11, 3, 7] - 19800*f[11, 5, 5] + 1301720*f[11, 7, 3] + 
   161080*f[13, 3, 5] + 161080*f[13, 5, 3] + 44800*f[3, 3, 3, 5, 7] + 
   44800*f[3, 3, 3, 7, 5] + 11200*f[3, 3, 5, 3, 7] + 11200*f[3, 3, 5, 7, 3] + 
   11200*f[3, 3, 7, 3, 5] + 11200*f[3, 3, 7, 5, 3] - 50400*f[3, 5, 3, 3, 7] + 
   16000*f[3, 5, 3, 5, 5] - 50400*f[3, 5, 3, 7, 3] + 24000*f[3, 5, 5, 3, 5] + 
   24000*f[3, 5, 5, 5, 3] - 33600*f[3, 5, 7, 3, 3] - 5600*f[3, 7, 3, 3, 5] - 
   5600*f[3, 7, 3, 5, 3] - 33600*f[3, 7, 5, 3, 3] - 28000*f[5, 3, 3, 3, 7] + 
   32000*f[5, 3, 3, 5, 5] - 28000*f[5, 3, 3, 7, 3] + 16000*f[5, 3, 5, 3, 5] + 
   16000*f[5, 3, 5, 5, 3] - 11200*f[5, 3, 7, 3, 3] + 22400*f[5, 7, 3, 3, 3] - 
   11200*f[7, 3, 3, 3, 5] - 11200*f[7, 3, 3, 5, 3] + 22400*f[7, 5, 3, 3, 3], 
  DecimalForm[
   307955.9538262518496207722287436007427592029021495206321`54.48848860488314\
5]}, {"1000100100", (10783508465532349*f[21])/1719704 - 11120*f[3, 5, 13] - 
   593600*f[3, 7, 11] - 593600*f[3, 11, 7] - 11120*f[3, 13, 5] + 
   805500*f[5, 3, 13] - 681100*f[5, 5, 11] + 31500*f[5, 7, 9] + 
   31500*f[5, 9, 7] - 681100*f[5, 11, 5] + 805500*f[5, 13, 3] + 
   31500*f[7, 5, 9] + 26880*f[7, 7, 7] + 31500*f[7, 9, 5] - 
   60000*f[9, 5, 7] - 60000*f[9, 7, 5] - 62200*f[11, 5, 5] + 
   805500*f[13, 3, 5] + 805500*f[13, 5, 3] + 33600*f[3, 3, 3, 5, 7] + 
   33600*f[3, 3, 3, 7, 5] + 33600*f[3, 3, 5, 3, 7] - 96000*f[3, 3, 5, 5, 5] + 
   33600*f[3, 3, 5, 7, 3] + 33600*f[3, 3, 7, 3, 5] + 33600*f[3, 3, 7, 5, 3] - 
   64000*f[3, 5, 3, 5, 5] - 48000*f[3, 5, 5, 3, 5] - 48000*f[3, 5, 5, 5, 3] - 
   22400*f[3, 5, 7, 3, 3] + 11200*f[3, 7, 3, 3, 5] + 11200*f[3, 7, 3, 5, 3] - 
   22400*f[3, 7, 5, 3, 3] - 33600*f[5, 3, 3, 3, 7] - 32000*f[5, 3, 3, 5, 5] - 
   33600*f[5, 3, 3, 7, 3] + 32000*f[5, 3, 5, 3, 5] + 32000*f[5, 3, 5, 5, 3] - 
   22400*f[5, 3, 7, 3, 3] + 48000*f[5, 5, 3, 3, 5] + 48000*f[5, 5, 3, 5, 3], 
  DecimalForm[
   314227.463534613361867061594874107317034388661157636636`53.49724413977556]}\
, {"1001001000", (10783508465532349*f[21])/1719704 - 11120*f[3, 5, 13] - 
   593600*f[3, 7, 11] - 593600*f[3, 11, 7] - 11120*f[3, 13, 5] + 
   805500*f[5, 3, 13] - 681100*f[5, 5, 11] + 31500*f[5, 7, 9] + 
   31500*f[5, 9, 7] - 681100*f[5, 11, 5] + 805500*f[5, 13, 3] + 
   31500*f[7, 5, 9] + 26880*f[7, 7, 7] + 31500*f[7, 9, 5] - 
   60000*f[9, 5, 7] - 60000*f[9, 7, 5] - 62200*f[11, 5, 5] + 
   805500*f[13, 3, 5] + 805500*f[13, 5, 3] + 33600*f[3, 3, 3, 5, 7] + 
   33600*f[3, 3, 3, 7, 5] + 33600*f[3, 3, 5, 3, 7] - 96000*f[3, 3, 5, 5, 5] + 
   33600*f[3, 3, 5, 7, 3] + 33600*f[3, 3, 7, 3, 5] + 33600*f[3, 3, 7, 5, 3] - 
   64000*f[3, 5, 3, 5, 5] - 48000*f[3, 5, 5, 3, 5] - 48000*f[3, 5, 5, 5, 3] - 
   22400*f[3, 5, 7, 3, 3] + 11200*f[3, 7, 3, 3, 5] + 11200*f[3, 7, 3, 5, 3] - 
   22400*f[3, 7, 5, 3, 3] - 33600*f[5, 3, 3, 3, 7] - 32000*f[5, 3, 3, 5, 5] - 
   33600*f[5, 3, 3, 7, 3] + 32000*f[5, 3, 5, 3, 5] + 32000*f[5, 3, 5, 5, 3] - 
   22400*f[5, 3, 7, 3, 3] + 48000*f[5, 5, 3, 3, 5] + 48000*f[5, 5, 3, 5, 3], 
  DecimalForm[
   314227.463534613361867061594874107317034388661157636636`53.49724413977556]}\
, {"1000010010", (-26359064775677150381*f[21])/515911200 - 
   (11339393*f[3, 3, 15])/15 + 13476*f[3, 5, 13] - 88860*f[3, 7, 11] - 
   153144*f[3, 9, 9] - 88860*f[3, 11, 7] + 13476*f[3, 13, 5] - 
   (11339393*f[3, 15, 3])/15 + 38256*f[5, 3, 13] - 123180*f[5, 5, 11] - 
   35280*f[5, 7, 9] - 35280*f[5, 9, 7] - 123180*f[5, 11, 5] + 
   38256*f[5, 13, 3] + 38610*f[7, 3, 11] + 5364*f[7, 5, 9] + 
   11592*f[7, 7, 7] + 5364*f[7, 9, 5] + 38610*f[7, 11, 3] - 
   31212*f[9, 3, 9] + 75420*f[9, 5, 7] + 75420*f[9, 7, 5] - 
   31212*f[9, 9, 3] - 127470*f[11, 3, 7] + 364200*f[11, 5, 5] - 
   127470*f[11, 7, 3] + 138012*f[13, 3, 5] + 138012*f[13, 5, 3] + 
   (20696236*f[15, 3, 3])/15 + 24192*f[3, 3, 3, 3, 9] - 
   20160*f[3, 3, 3, 5, 7] - 20160*f[3, 3, 3, 7, 5] + 24192*f[3, 3, 3, 9, 3] - 
   10080*f[3, 3, 5, 3, 7] + 11520*f[3, 3, 5, 5, 5] - 10080*f[3, 3, 5, 7, 3] - 
   12768*f[3, 3, 7, 3, 5] - 12768*f[3, 3, 7, 5, 3] + 16128*f[3, 3, 9, 3, 3] - 
   6720*f[3, 5, 3, 3, 7] + 1920*f[3, 5, 3, 5, 5] - 6720*f[3, 5, 3, 7, 3] - 
   2880*f[3, 5, 5, 3, 5] - 2880*f[3, 5, 5, 5, 3] + 1344*f[3, 7, 3, 3, 5] + 
   1344*f[3, 7, 3, 5, 3] - 5376*f[3, 7, 5, 3, 3] - 10080*f[5, 3, 3, 3, 7] + 
   11520*f[5, 3, 3, 5, 5] - 10080*f[5, 3, 3, 7, 3] + 11520*f[5, 3, 5, 3, 5] + 
   11520*f[5, 3, 5, 5, 3] - 6720*f[5, 3, 7, 3, 3] + 3840*f[5, 5, 3, 3, 5] + 
   3840*f[5, 5, 3, 5, 3] - 3840*f[5, 5, 5, 3, 3], 
  DecimalForm[
   319525.369752371884661177245707687446414708048280160311`53.50450534608142]}\
, {"1010010000", (-26359064775677150381*f[21])/515911200 - 
   (11339393*f[3, 3, 15])/15 + 13476*f[3, 5, 13] - 88860*f[3, 7, 11] - 
   153144*f[3, 9, 9] - 88860*f[3, 11, 7] + 13476*f[3, 13, 5] - 
   (11339393*f[3, 15, 3])/15 + 38256*f[5, 3, 13] - 123180*f[5, 5, 11] - 
   35280*f[5, 7, 9] - 35280*f[5, 9, 7] - 123180*f[5, 11, 5] + 
   38256*f[5, 13, 3] + 38610*f[7, 3, 11] + 5364*f[7, 5, 9] + 
   11592*f[7, 7, 7] + 5364*f[7, 9, 5] + 38610*f[7, 11, 3] - 
   31212*f[9, 3, 9] + 75420*f[9, 5, 7] + 75420*f[9, 7, 5] - 
   31212*f[9, 9, 3] - 127470*f[11, 3, 7] + 364200*f[11, 5, 5] - 
   127470*f[11, 7, 3] + 138012*f[13, 3, 5] + 138012*f[13, 5, 3] + 
   (20696236*f[15, 3, 3])/15 + 24192*f[3, 3, 3, 3, 9] - 
   20160*f[3, 3, 3, 5, 7] - 20160*f[3, 3, 3, 7, 5] + 24192*f[3, 3, 3, 9, 3] - 
   10080*f[3, 3, 5, 3, 7] + 11520*f[3, 3, 5, 5, 5] - 10080*f[3, 3, 5, 7, 3] - 
   12768*f[3, 3, 7, 3, 5] - 12768*f[3, 3, 7, 5, 3] + 16128*f[3, 3, 9, 3, 3] - 
   6720*f[3, 5, 3, 3, 7] + 1920*f[3, 5, 3, 5, 5] - 6720*f[3, 5, 3, 7, 3] - 
   2880*f[3, 5, 5, 3, 5] - 2880*f[3, 5, 5, 5, 3] + 1344*f[3, 7, 3, 3, 5] + 
   1344*f[3, 7, 3, 5, 3] - 5376*f[3, 7, 5, 3, 3] - 10080*f[5, 3, 3, 3, 7] + 
   11520*f[5, 3, 3, 5, 5] - 10080*f[5, 3, 3, 7, 3] + 11520*f[5, 3, 5, 3, 5] + 
   11520*f[5, 3, 5, 5, 3] - 6720*f[5, 3, 7, 3, 3] + 3840*f[5, 5, 3, 3, 5] + 
   3840*f[5, 5, 3, 5, 3] - 3840*f[5, 5, 5, 3, 3], 
  DecimalForm[
   319525.369752371884661177245707687446414708048280160311`53.50450534608142]}\
, {"1001000001", (-158920987950606640231015057*f[21])/1668695171774400 - 
   (310483*f[3, 3, 15])/2 + (487008*f[3, 5, 13])/5 - (13319*f[3, 7, 11])/2 - 
   17550*f[3, 9, 9] - (13319*f[3, 11, 7])/2 + (487008*f[3, 13, 5])/5 - 
   (310483*f[3, 15, 3])/2 + (645768*f[5, 3, 13])/5 + (83047*f[5, 5, 11])/2 + 
   (98725*f[5, 7, 9])/3 + (98725*f[5, 9, 7])/3 + (83047*f[5, 11, 5])/2 + 
   (645768*f[5, 13, 3])/5 + (25333*f[7, 3, 11])/5 + (97300*f[7, 5, 9])/3 + 
   64827*f[7, 7, 7] + (97300*f[7, 9, 5])/3 + (25333*f[7, 11, 3])/5 - 
   18975*f[9, 3, 9] - 4075*f[9, 5, 7] - 4075*f[9, 7, 5] - 18975*f[9, 9, 3] - 
   (598537*f[11, 3, 7])/5 - 265977*f[11, 5, 5] - (598537*f[11, 7, 3])/5 - 
   (1120252*f[13, 3, 5])/5 - (1120252*f[13, 5, 3])/5 - 
   33600*f[3, 3, 3, 5, 7] - 33600*f[3, 3, 3, 7, 5] - 16800*f[3, 3, 5, 3, 7] - 
   48000*f[3, 3, 5, 5, 5] - 16800*f[3, 3, 5, 7, 3] - 16800*f[3, 3, 7, 3, 5] - 
   16800*f[3, 3, 7, 5, 3] - 1120*f[3, 5, 3, 3, 7] - 23840*f[3, 5, 3, 5, 5] - 
   1120*f[3, 5, 3, 7, 3] - 11760*f[3, 5, 5, 3, 5] - 11760*f[3, 5, 5, 5, 3] + 
   8960*f[3, 5, 7, 3, 3] + 10080*f[3, 7, 3, 3, 5] + 10080*f[3, 7, 3, 5, 3] + 
   8960*f[3, 7, 5, 3, 3] + 8512*f[5, 3, 3, 3, 7] - 17920*f[5, 3, 3, 5, 5] + 
   8512*f[5, 3, 3, 7, 3] - 7200*f[5, 3, 5, 3, 5] - 7200*f[5, 3, 5, 5, 3] + 
   8064*f[5, 3, 7, 3, 3] + 4640*f[5, 5, 3, 3, 5] + 4640*f[5, 5, 3, 5, 3] + 
   5760*f[5, 5, 5, 3, 3] + 7168*f[5, 7, 3, 3, 3] + 8512*f[7, 3, 3, 3, 5] + 
   8512*f[7, 3, 3, 5, 3] + 8064*f[7, 3, 5, 3, 3] + 7168*f[7, 5, 3, 3, 3], 
  DecimalForm[
   330469.4379222512431870147214045643244118719360656455269999999999`53.51913\
1301777946]}, {"1000101000", (-457449468400914341*f[21])/19346670 + 
   (2701796*f[3, 3, 15])/3 - 42520*f[3, 5, 13] + 626780*f[3, 7, 11] + 
   626780*f[3, 11, 7] - 42520*f[3, 13, 5] + (2701796*f[3, 15, 3])/3 - 
   58800*f[5, 7, 9] - 58800*f[5, 9, 7] + 69300*f[7, 3, 11] + 
   19600*f[7, 7, 7] + 69300*f[7, 11, 3] + 176400*f[9, 3, 9] + 
   176400*f[9, 9, 3] + 1707720*f[11, 3, 7] + 1707720*f[11, 7, 3] - 
   42520*f[13, 3, 5] - 42520*f[13, 5, 3] + 67200*f[3, 3, 3, 5, 7] + 
   67200*f[3, 3, 3, 7, 5] - 22400*f[3, 3, 5, 3, 7] + 
   128000*f[3, 3, 5, 5, 5] - 22400*f[3, 3, 5, 7, 3] - 
   22400*f[3, 3, 7, 3, 5] - 22400*f[3, 3, 7, 5, 3] - 67200*f[3, 5, 3, 3, 7] + 
   64000*f[3, 5, 3, 5, 5] - 67200*f[3, 5, 3, 7, 3] + 32000*f[3, 5, 5, 3, 5] + 
   32000*f[3, 5, 5, 5, 3] - 44800*f[3, 7, 3, 3, 5] - 44800*f[3, 7, 3, 5, 3], 
  DecimalForm[
   331923.399999404644633077797747786798395990041549693658`53.52103787046342]}\
, {"1000010100", (1195593364470894661*f[21])/64488900 - 
   (4504184*f[3, 3, 15])/15 - 54928*f[3, 5, 13] + 699608*f[3, 7, 11] - 
   45360*f[3, 9, 9] + 699608*f[3, 11, 7] - 54928*f[3, 13, 5] - 
   (4504184*f[3, 15, 3])/15 - 210448*f[5, 3, 13] + 73040*f[5, 5, 11] - 
   19824*f[5, 7, 9] - 19824*f[5, 9, 7] + 73040*f[5, 11, 5] - 
   210448*f[5, 13, 3] + 53592*f[7, 3, 11] + 28560*f[7, 5, 9] + 
   10416*f[7, 7, 7] + 28560*f[7, 9, 5] + 53592*f[7, 11, 3] + 
   99792*f[9, 3, 9] + 42928*f[9, 5, 7] + 42928*f[9, 7, 5] + 
   99792*f[9, 9, 3] - 106624*f[11, 3, 7] + 661760*f[11, 5, 5] - 
   106624*f[11, 7, 3] + 658704*f[13, 3, 5] + 658704*f[13, 5, 3] + 
   (20305408*f[15, 3, 3])/15 + 24192*f[3, 3, 3, 3, 9] + 
   26880*f[3, 3, 3, 5, 7] + 26880*f[3, 3, 3, 7, 5] + 24192*f[3, 3, 3, 9, 3] - 
   8960*f[3, 3, 5, 3, 7] - 7680*f[3, 3, 5, 5, 5] - 8960*f[3, 3, 5, 7, 3] - 
   11648*f[3, 3, 7, 3, 5] - 11648*f[3, 3, 7, 5, 3] + 16128*f[3, 3, 9, 3, 3] - 
   14080*f[3, 5, 3, 5, 5] - 17280*f[3, 5, 5, 3, 5] - 17280*f[3, 5, 5, 5, 3] + 
   8960*f[3, 5, 7, 3, 3] - 41216*f[3, 7, 3, 3, 5] - 41216*f[3, 7, 3, 5, 3] + 
   3584*f[3, 7, 5, 3, 3] + 24320*f[5, 3, 3, 5, 5] + 1920*f[5, 3, 5, 3, 5] + 
   1920*f[5, 3, 5, 5, 3] - 12160*f[5, 5, 3, 3, 5] - 12160*f[5, 5, 3, 5, 3] - 
   3840*f[5, 5, 5, 3, 3], DecimalForm[
   332997.463072897808427902093621759010467574883881144225`54.52244092486477]}\
, {"1001010000", (1195593364470894661*f[21])/64488900 - 
   (4504184*f[3, 3, 15])/15 - 54928*f[3, 5, 13] + 699608*f[3, 7, 11] - 
   45360*f[3, 9, 9] + 699608*f[3, 11, 7] - 54928*f[3, 13, 5] - 
   (4504184*f[3, 15, 3])/15 - 210448*f[5, 3, 13] + 73040*f[5, 5, 11] - 
   19824*f[5, 7, 9] - 19824*f[5, 9, 7] + 73040*f[5, 11, 5] - 
   210448*f[5, 13, 3] + 53592*f[7, 3, 11] + 28560*f[7, 5, 9] + 
   10416*f[7, 7, 7] + 28560*f[7, 9, 5] + 53592*f[7, 11, 3] + 
   99792*f[9, 3, 9] + 42928*f[9, 5, 7] + 42928*f[9, 7, 5] + 
   99792*f[9, 9, 3] - 106624*f[11, 3, 7] + 661760*f[11, 5, 5] - 
   106624*f[11, 7, 3] + 658704*f[13, 3, 5] + 658704*f[13, 5, 3] + 
   (20305408*f[15, 3, 3])/15 + 24192*f[3, 3, 3, 3, 9] + 
   26880*f[3, 3, 3, 5, 7] + 26880*f[3, 3, 3, 7, 5] + 24192*f[3, 3, 3, 9, 3] - 
   8960*f[3, 3, 5, 3, 7] - 7680*f[3, 3, 5, 5, 5] - 8960*f[3, 3, 5, 7, 3] - 
   11648*f[3, 3, 7, 3, 5] - 11648*f[3, 3, 7, 5, 3] + 16128*f[3, 3, 9, 3, 3] - 
   14080*f[3, 5, 3, 5, 5] - 17280*f[3, 5, 5, 3, 5] - 17280*f[3, 5, 5, 5, 3] + 
   8960*f[3, 5, 7, 3, 3] - 41216*f[3, 7, 3, 3, 5] - 41216*f[3, 7, 3, 5, 3] + 
   3584*f[3, 7, 5, 3, 3] + 24320*f[5, 3, 3, 5, 5] + 1920*f[5, 3, 5, 3, 5] + 
   1920*f[5, 3, 5, 5, 3] - 12160*f[5, 5, 3, 3, 5] - 12160*f[5, 5, 3, 5, 3] - 
   3840*f[5, 5, 5, 3, 3], DecimalForm[
   332997.463072897808427902093621759010467574883881144225`54.52244092486477]}\
, {"1000100001", (13862503282669940402162089*f[21])/166869517177440 - 
   (310483*f[3, 3, 15])/2 + 29590*f[3, 5, 13] + (205945*f[3, 7, 11])/6 - 
   38250*f[3, 9, 9] + (205945*f[3, 11, 7])/6 + 29590*f[3, 13, 5] - 
   (310483*f[3, 15, 3])/2 + 31230*f[5, 3, 13] + (100325*f[5, 5, 11])/8 - 
   (328825*f[5, 7, 9])/36 - (328825*f[5, 9, 7])/36 + (100325*f[5, 11, 5])/8 + 
   31230*f[5, 13, 3] - (93725*f[7, 3, 11])/12 - (324325*f[7, 5, 9])/36 + 
   30800*f[7, 7, 7] - (324325*f[7, 9, 5])/36 - (93725*f[7, 11, 3])/12 - 
   37875*f[9, 3, 9] + (203950*f[9, 5, 7])/9 + (203950*f[9, 7, 5])/9 - 
   37875*f[9, 9, 3] - (4854185*f[11, 3, 7])/12 + (100325*f[11, 5, 5])/4 - 
   (4854185*f[11, 7, 3])/12 - 4920*f[13, 3, 5] - 4920*f[13, 5, 3] - 
   39200*f[3, 3, 3, 5, 7] - 39200*f[3, 3, 3, 7, 5] - 22400*f[3, 3, 5, 3, 7] - 
   22400*f[3, 3, 5, 7, 3] - 22400*f[3, 3, 7, 3, 5] - 22400*f[3, 3, 7, 5, 3] + 
   1400*f[3, 5, 3, 3, 7] + 1400*f[3, 5, 3, 7, 3] + 2800*f[3, 5, 7, 3, 3] - 
   4200*f[3, 7, 3, 3, 5] - 4200*f[3, 7, 3, 5, 3] + 2800*f[3, 7, 5, 3, 3] - 
   2800*f[5, 3, 3, 3, 7] - 2800*f[5, 3, 3, 7, 3] + 5600*f[5, 7, 3, 3, 3] + 
   9800*f[7, 3, 3, 3, 5] + 9800*f[7, 3, 3, 5, 3] + 8400*f[7, 3, 5, 3, 3] + 
   5600*f[7, 5, 3, 3, 3], DecimalForm[
   334078.3645122980870050609142404152959714839172117316229`54.52384835089353]\
}, {"1010000001", (13194816957782178319767363499*f[21])/325395558496008000 + 
   (190764359*f[3, 3, 15])/150 + (221878*f[3, 5, 13])/5 - 
   (12943*f[3, 7, 11])/10 - (12943*f[3, 11, 7])/10 + (221878*f[3, 13, 5])/5 + 
   (190764359*f[3, 15, 3])/150 - (59378*f[5, 3, 13])/3 - 
   (27319*f[5, 5, 11])/2 + (59045*f[5, 7, 9])/3 + (59045*f[5, 9, 7])/3 - 
   (27319*f[5, 11, 5])/2 - (59378*f[5, 13, 3])/3 - (1598219*f[7, 3, 11])/30 + 
   (55370*f[7, 5, 9])/3 + 22785*f[7, 7, 7] + (55370*f[7, 9, 5])/3 - 
   (1598219*f[7, 11, 3])/30 - 3675*f[9, 3, 9] - 6125*f[9, 5, 7] - 
   6125*f[9, 7, 5] - 3675*f[9, 9, 3] - (68138*f[11, 3, 7])/15 - 
   (10085*f[11, 5, 5])/3 - (68138*f[11, 7, 3])/15 + (2776*f[13, 3, 5])/3 + 
   (2776*f[13, 5, 3])/3 - (64661959*f[15, 3, 3])/25 - 
   48384*f[3, 3, 3, 3, 9] + 10752*f[3, 3, 3, 5, 7] + 10752*f[3, 3, 3, 7, 5] - 
   48384*f[3, 3, 3, 9, 3] + 4704*f[3, 3, 5, 3, 7] + 23680*f[3, 3, 5, 5, 5] + 
   4704*f[3, 3, 5, 7, 3] + 10080*f[3, 3, 7, 3, 5] + 10080*f[3, 3, 7, 5, 3] - 
   32256*f[3, 3, 9, 3, 3] - 3360*f[3, 5, 3, 3, 7] + 20160*f[3, 5, 3, 5, 5] - 
   3360*f[3, 5, 3, 7, 3] + 18400*f[3, 5, 5, 3, 5] + 18400*f[3, 5, 5, 5, 3] - 
   4032*f[3, 5, 7, 3, 3] + 8736*f[3, 7, 3, 3, 5] + 8736*f[3, 7, 3, 5, 3] + 
   6720*f[3, 7, 5, 3, 3] - 10528*f[5, 3, 3, 3, 7] + 18240*f[5, 3, 3, 5, 5] - 
   10528*f[5, 3, 3, 7, 3] + 14880*f[5, 3, 5, 3, 5] + 14880*f[5, 3, 5, 5, 3] - 
   7616*f[5, 3, 7, 3, 3] + 8480*f[5, 5, 3, 3, 5] + 8480*f[5, 5, 3, 5, 3] + 
   5440*f[5, 5, 5, 3, 3] - 1792*f[5, 7, 3, 3, 3] + 10976*f[7, 3, 3, 3, 5] + 
   10976*f[7, 3, 3, 5, 3] + 6720*f[7, 3, 5, 3, 3] - 1792*f[7, 5, 3, 3, 3], 
  DecimalForm[
   334757.3677726614542757704518122501949325967445531641419`54.52473014430331]\
}, {"1000001010", (-27141139271457971639*f[21])/1547733600 - 
   (13473073*f[3, 3, 15])/15 + 17964*f[3, 5, 13] - 150684*f[3, 7, 11] + 
   111960*f[3, 9, 9] - 150684*f[3, 11, 7] + 17964*f[3, 13, 5] - 
   (13473073*f[3, 15, 3])/15 + 113324*f[5, 3, 13] - 290836*f[5, 5, 11] + 
   30156*f[5, 7, 9] + 30156*f[5, 9, 7] - 290836*f[5, 11, 5] + 
   113324*f[5, 13, 3] - 660*f[7, 3, 11] + 10824*f[7, 5, 9] + 
   50400*f[7, 7, 7] + 10824*f[7, 9, 5] - 660*f[7, 11, 3] + 53964*f[9, 3, 9] + 
   36948*f[9, 5, 7] + 36948*f[9, 7, 5] + 53964*f[9, 9, 3] - 
   116760*f[11, 3, 7] - 265960*f[11, 5, 5] - 116760*f[11, 7, 3] + 
   97792*f[13, 3, 5] + 97792*f[13, 5, 3] + (5476292*f[15, 3, 3])/5 + 
   24192*f[3, 3, 3, 3, 9] - 20160*f[3, 3, 3, 5, 7] - 20160*f[3, 3, 3, 7, 5] + 
   24192*f[3, 3, 3, 9, 3] - 1120*f[3, 3, 5, 3, 7] - 33280*f[3, 3, 5, 5, 5] - 
   1120*f[3, 3, 5, 7, 3] - 3808*f[3, 3, 7, 3, 5] - 3808*f[3, 3, 7, 5, 3] + 
   16128*f[3, 3, 9, 3, 3] + 7840*f[3, 5, 3, 3, 7] - 14080*f[3, 5, 3, 5, 5] + 
   7840*f[3, 5, 3, 7, 3] - 4480*f[3, 5, 5, 3, 5] - 4480*f[3, 5, 5, 5, 3] - 
   6720*f[3, 5, 7, 3, 3] - 2016*f[3, 7, 3, 3, 5] - 2016*f[3, 7, 3, 5, 3] - 
   12096*f[3, 7, 5, 3, 3] + 6720*f[5, 3, 3, 3, 7] - 14080*f[5, 3, 3, 5, 5] + 
   6720*f[5, 3, 3, 7, 3] + 1920*f[5, 3, 5, 3, 5] + 1920*f[5, 3, 5, 5, 3] + 
   4480*f[5, 3, 7, 3, 3] + 640*f[5, 5, 3, 3, 5] + 640*f[5, 5, 3, 5, 3] - 
   16640*f[5, 5, 5, 3, 3], DecimalForm[
   339499.984220579908825510648159387472575577596785671927`53.530839758431206]\
}, {"1010100000", (-27141139271457971639*f[21])/1547733600 - 
   (13473073*f[3, 3, 15])/15 + 17964*f[3, 5, 13] - 150684*f[3, 7, 11] + 
   111960*f[3, 9, 9] - 150684*f[3, 11, 7] + 17964*f[3, 13, 5] - 
   (13473073*f[3, 15, 3])/15 + 113324*f[5, 3, 13] - 290836*f[5, 5, 11] + 
   30156*f[5, 7, 9] + 30156*f[5, 9, 7] - 290836*f[5, 11, 5] + 
   113324*f[5, 13, 3] - 660*f[7, 3, 11] + 10824*f[7, 5, 9] + 
   50400*f[7, 7, 7] + 10824*f[7, 9, 5] - 660*f[7, 11, 3] + 53964*f[9, 3, 9] + 
   36948*f[9, 5, 7] + 36948*f[9, 7, 5] + 53964*f[9, 9, 3] - 
   116760*f[11, 3, 7] - 265960*f[11, 5, 5] - 116760*f[11, 7, 3] + 
   97792*f[13, 3, 5] + 97792*f[13, 5, 3] + (5476292*f[15, 3, 3])/5 + 
   24192*f[3, 3, 3, 3, 9] - 20160*f[3, 3, 3, 5, 7] - 20160*f[3, 3, 3, 7, 5] + 
   24192*f[3, 3, 3, 9, 3] - 1120*f[3, 3, 5, 3, 7] - 33280*f[3, 3, 5, 5, 5] - 
   1120*f[3, 3, 5, 7, 3] - 3808*f[3, 3, 7, 3, 5] - 3808*f[3, 3, 7, 5, 3] + 
   16128*f[3, 3, 9, 3, 3] + 7840*f[3, 5, 3, 3, 7] - 14080*f[3, 5, 3, 5, 5] + 
   7840*f[3, 5, 3, 7, 3] - 4480*f[3, 5, 5, 3, 5] - 4480*f[3, 5, 5, 5, 3] - 
   6720*f[3, 5, 7, 3, 3] - 2016*f[3, 7, 3, 3, 5] - 2016*f[3, 7, 3, 5, 3] - 
   12096*f[3, 7, 5, 3, 3] + 6720*f[5, 3, 3, 3, 7] - 14080*f[5, 3, 3, 5, 5] + 
   6720*f[5, 3, 3, 7, 3] + 1920*f[5, 3, 5, 3, 5] + 1920*f[5, 3, 5, 5, 3] + 
   4480*f[5, 3, 7, 3, 3] + 640*f[5, 5, 3, 3, 5] + 640*f[5, 5, 3, 5, 3] - 
   16640*f[5, 5, 5, 3, 3], DecimalForm[
   339499.984220579908825510648159387472575577596785671927`53.530839758431206]\
}, {"1000010001", (-18877210542997953006368269*f[21])/200243420612928 + 
   (27353653*f[3, 3, 15])/30 + 40250*f[3, 5, 13] + (121321*f[3, 7, 11])/2 - 
   194854*f[3, 9, 9] + (121321*f[3, 11, 7])/2 + 40250*f[3, 13, 5] + 
   (27353653*f[3, 15, 3])/30 - (53344*f[5, 3, 13])/3 - (3051*f[5, 5, 11])/2 - 
   (69965*f[5, 7, 9])/3 - (69965*f[5, 9, 7])/3 - (3051*f[5, 11, 5])/2 - 
   (53344*f[5, 13, 3])/3 - 26945*f[7, 3, 11] + 30834*f[7, 5, 9] - 
   63917*f[7, 7, 7] + 30834*f[7, 9, 5] - 26945*f[7, 11, 3] + 
   6309*f[9, 3, 9] + (518761*f[9, 5, 7])/9 + (518761*f[9, 7, 5])/9 + 
   6309*f[9, 9, 3] + 110285*f[11, 3, 7] - (66065*f[11, 5, 5])/3 + 
   110285*f[11, 7, 3] - (49186*f[13, 3, 5])/3 - (49186*f[13, 5, 3])/3 + 
   (1888714*f[15, 3, 3])/5 - 54432*f[3, 3, 3, 3, 9] + 
   13440*f[3, 3, 3, 5, 7] + 13440*f[3, 3, 3, 7, 5] - 54432*f[3, 3, 3, 9, 3] + 
   3920*f[3, 3, 5, 3, 7] + 8000*f[3, 3, 5, 5, 5] + 3920*f[3, 3, 5, 7, 3] + 
   7280*f[3, 3, 7, 3, 5] + 7280*f[3, 3, 7, 5, 3] - 44352*f[3, 3, 9, 3, 3] - 
   2240*f[3, 5, 3, 3, 7] + 5600*f[3, 5, 3, 5, 5] - 2240*f[3, 5, 3, 7, 3] + 
   4400*f[3, 5, 5, 3, 5] + 4400*f[3, 5, 5, 5, 3] + 6720*f[3, 5, 7, 3, 3] + 
   10080*f[3, 7, 3, 3, 5] + 10080*f[3, 7, 3, 5, 3] + 13440*f[3, 7, 5, 3, 3] - 
   24192*f[3, 9, 3, 3, 3] - 3360*f[5, 3, 3, 3, 7] + 800*f[5, 3, 3, 5, 5] - 
   3360*f[5, 3, 3, 7, 3] - 1200*f[5, 3, 5, 3, 5] - 1200*f[5, 3, 5, 5, 3] - 
   2240*f[5, 3, 7, 3, 3] - 2480*f[5, 5, 3, 3, 5] - 2480*f[5, 5, 3, 5, 3] - 
   1760*f[5, 5, 5, 3, 3] + 13104*f[7, 3, 3, 3, 5] + 13104*f[7, 3, 3, 5, 3] + 
   11424*f[7, 3, 5, 3, 3] + 8064*f[7, 5, 3, 3, 3], 
  DecimalForm[
   341738.6845980367409691720132380178681396028006786571357`54.53369414343594]\
}, {"1000001001", (276903227424709579783744681129*f[21])/433860744661344000 - 
   (43643747*f[3, 3, 15])/600 + (179001*f[3, 5, 13])/10 - 
   (2918717*f[3, 7, 11])/40 - 9270*f[3, 9, 9] - (2918717*f[3, 11, 7])/40 + 
   (179001*f[3, 13, 5])/10 - (43643747*f[3, 15, 3])/600 - 
   (923569*f[5, 3, 13])/10 + (127491*f[5, 5, 11])/4 - (93499*f[5, 7, 9])/6 - 
   (93499*f[5, 9, 7])/6 + (127491*f[5, 11, 5])/4 - (923569*f[5, 13, 3])/10 - 
   (467813*f[7, 3, 11])/40 + (405707*f[7, 5, 9])/6 + 19824*f[7, 7, 7] + 
   (405707*f[7, 9, 5])/6 - (467813*f[7, 11, 3])/40 + (34145*f[9, 3, 9])/3 + 
   (213896*f[9, 5, 7])/3 + (213896*f[9, 7, 5])/3 + (34145*f[9, 9, 3])/3 - 
   (112231*f[11, 3, 7])/4 - (7773*f[11, 5, 5])/2 - (112231*f[11, 7, 3])/4 - 
   46706*f[13, 3, 5] - 46706*f[13, 5, 3] + (122402297*f[15, 3, 3])/300 + 
   6048*f[3, 3, 3, 3, 9] + 7392*f[3, 3, 3, 5, 7] + 7392*f[3, 3, 3, 7, 5] + 
   6048*f[3, 3, 3, 9, 3] + 4928*f[3, 3, 5, 3, 7] + 2240*f[3, 3, 5, 5, 5] + 
   4928*f[3, 3, 5, 7, 3] + 4256*f[3, 3, 7, 3, 5] + 4256*f[3, 3, 7, 5, 3] + 
   4032*f[3, 3, 9, 3, 3] + 4648*f[3, 5, 3, 3, 7] + 3520*f[3, 5, 3, 5, 5] + 
   4648*f[3, 5, 3, 7, 3] + 4160*f[3, 5, 5, 3, 5] + 4160*f[3, 5, 5, 5, 3] + 
   8176*f[3, 5, 7, 3, 3] + 4648*f[3, 7, 3, 3, 5] + 4648*f[3, 7, 3, 5, 3] + 
   6832*f[3, 7, 5, 3, 3] + 1008*f[5, 3, 3, 3, 7] + 1920*f[5, 3, 3, 5, 5] + 
   1008*f[5, 3, 3, 7, 3] - 3840*f[5, 3, 5, 3, 5] - 3840*f[5, 3, 5, 5, 3] + 
   2016*f[5, 3, 7, 3, 3] - 6720*f[5, 5, 3, 3, 5] - 6720*f[5, 5, 3, 5, 3] - 
   3840*f[5, 5, 5, 3, 3] + 4032*f[5, 7, 3, 3, 3] + 5544*f[7, 3, 3, 3, 5] + 
   5544*f[7, 3, 3, 5, 3] + 5040*f[7, 3, 5, 3, 3] + 4032*f[7, 5, 3, 3, 3], 
  DecimalForm[
   354449.2323712146365480369036008278334821423397750727475`54.54955404013986]\
}, {"1000000101", (-23492174546622913088050590463*f[21])/216930372330672000 + 
   (561469123*f[3, 3, 15])/2100 - (4330951*f[3, 5, 13])/105 + 
   (3706811*f[3, 7, 11])/60 + 36970*f[3, 9, 9] + (3706811*f[3, 11, 7])/60 - 
   (4330951*f[3, 13, 5])/105 + (561469123*f[3, 15, 3])/2100 - 
   (3676486*f[5, 3, 13])/105 + (209059*f[5, 5, 11])/6 + 50722*f[5, 7, 9] + 
   50722*f[5, 9, 7] + (209059*f[5, 11, 5])/6 - (3676486*f[5, 13, 3])/105 - 
   (128121*f[7, 3, 11])/20 + (107821*f[7, 5, 9])/3 + 40901*f[7, 7, 7] + 
   (107821*f[7, 9, 5])/3 - (128121*f[7, 11, 3])/20 + 9209*f[9, 3, 9] + 
   (92201*f[9, 5, 7])/3 + (92201*f[9, 7, 5])/3 + 9209*f[9, 9, 3] + 
   (202952*f[11, 3, 7])/15 + (71363*f[11, 5, 5])/3 + 
   (202952*f[11, 7, 3])/15 - (1710223*f[13, 3, 5])/105 - 
   (1710223*f[13, 5, 3])/105 - (40056879*f[15, 3, 3])/70 - 
   12096*f[3, 3, 3, 3, 9] - 4704*f[3, 3, 3, 5, 7] - 4704*f[3, 3, 3, 7, 5] - 
   12096*f[3, 3, 3, 9, 3] - 5408*f[3, 3, 5, 3, 7] - 3200*f[3, 3, 5, 5, 5] - 
   5408*f[3, 3, 5, 7, 3] - 4064*f[3, 3, 7, 3, 5] - 4064*f[3, 3, 7, 5, 3] - 
   8064*f[3, 3, 9, 3, 3] - 6000*f[3, 5, 3, 3, 7] - 4160*f[3, 5, 3, 5, 5] - 
   6000*f[3, 5, 3, 7, 3] - 4640*f[3, 5, 5, 3, 5] - 4640*f[3, 5, 5, 5, 3] - 
   3936*f[3, 5, 7, 3, 3] - 1360*f[3, 7, 3, 3, 5] - 1360*f[3, 7, 3, 5, 3] - 
   1248*f[3, 7, 5, 3, 3] - 6336*f[5, 3, 3, 3, 7] - 4800*f[5, 3, 3, 5, 5] - 
   6336*f[5, 3, 3, 7, 3] - 5600*f[5, 3, 5, 3, 5] - 5600*f[5, 3, 5, 5, 3] - 
   4608*f[5, 3, 7, 3, 3] - 4320*f[5, 5, 3, 3, 5] - 4320*f[5, 5, 3, 5, 3] - 
   2240*f[5, 5, 5, 3, 3] - 1152*f[5, 7, 3, 3, 3] - 1584*f[7, 3, 3, 3, 5] - 
   1584*f[7, 3, 3, 5, 3] - 1440*f[7, 3, 5, 3, 3] - 1152*f[7, 5, 3, 3, 3], 
  DecimalForm[
   379676.3375750591325883326364455041834002578921666741069999999999`53.57941\
3531612275]}, {"1000010000", (-1274888761683*f[21])/4387 - 
   254016*f[3, 9, 9] - 84672*f[5, 7, 9] - 84672*f[5, 9, 7] + 
   42336*f[7, 5, 9] + 42336*f[7, 9, 5] + 127008*f[9, 3, 9] + 
   42336*f[9, 5, 7] + 42336*f[9, 7, 5] + 127008*f[9, 9, 3], 
  DecimalForm[
   413468.255400466465261247745336867516685090164705418918`53.61644217160651]}\
, {"1000001000", (2917322783167*f[21])/26322 - 129360*f[3, 7, 11] - 
   129360*f[3, 11, 7] - 29568*f[5, 5, 11] - 4704*f[5, 7, 9] - 
   4704*f[5, 9, 7] - 29568*f[5, 11, 5] + 23520*f[7, 5, 9] + 
   82320*f[7, 7, 7] + 23520*f[7, 9, 5] + 84672*f[9, 3, 9] + 
   42336*f[9, 5, 7] + 42336*f[9, 7, 5] + 84672*f[9, 9, 3], 
  DecimalForm[
   414767.744588150098288586264797707877868720051907880651009`56.617804975074\
63]}, {"1000100000", (2917322783167*f[21])/26322 - 129360*f[3, 7, 11] - 
   129360*f[3, 11, 7] - 29568*f[5, 5, 11] - 4704*f[5, 7, 9] - 
   4704*f[5, 9, 7] - 29568*f[5, 11, 5] + 23520*f[7, 5, 9] + 
   82320*f[7, 7, 7] + 23520*f[7, 9, 5] + 84672*f[9, 3, 9] + 
   42336*f[9, 5, 7] + 42336*f[9, 7, 5] + 84672*f[9, 9, 3], 
  DecimalForm[
   414767.744588150098288586264797707877868720051907880651009`56.617804975074\
63]}, {"1000000100", (-68412173624374*f[21])/460635 - 137280*f[3, 5, 13] - 
   137280*f[3, 13, 5] - 8448*f[5, 5, 11] + 52416*f[5, 7, 9] + 
   52416*f[5, 9, 7] - 8448*f[5, 11, 5] + 60480*f[7, 5, 9] + 
   84000*f[7, 7, 7] + 60480*f[7, 9, 5] + 24192*f[9, 3, 9] + 
   40896*f[9, 5, 7] + 40896*f[9, 7, 5] + 24192*f[9, 9, 3], 
  DecimalForm[
   419777.705042715836971935700984114472708162978850886606225`56.623019368896\
11]}, {"1001000000", (-68412173624374*f[21])/460635 - 137280*f[3, 5, 13] - 
   137280*f[3, 13, 5] - 8448*f[5, 5, 11] + 52416*f[5, 7, 9] + 
   52416*f[5, 9, 7] - 8448*f[5, 11, 5] + 60480*f[7, 5, 9] + 
   84000*f[7, 7, 7] + 60480*f[7, 9, 5] + 24192*f[9, 3, 9] + 
   40896*f[9, 5, 7] + 40896*f[9, 7, 5] + 24192*f[9, 9, 3], 
  DecimalForm[
   419777.705042715836971935700984114472708162978850886606225`56.623019368896\
11]}, {"1000000010", (137407474017239*f[21])/1228360 - 102960*f[3, 3, 15] + 
   72072*f[3, 5, 13] + 29700*f[3, 7, 11] + 10368*f[3, 9, 9] + 
   29700*f[3, 11, 7] + 72072*f[3, 13, 5] - 102960*f[3, 15, 3] - 
   30888*f[5, 3, 13] + 44352*f[5, 5, 11] + 27216*f[5, 7, 9] + 
   27216*f[5, 9, 7] + 44352*f[5, 11, 5] - 30888*f[5, 13, 3] + 
   1980*f[7, 3, 11] + 25488*f[7, 5, 9] + 25200*f[7, 7, 7] + 
   25488*f[7, 9, 5] + 1980*f[7, 11, 3] + 5184*f[9, 3, 9] + 10368*f[9, 5, 7] + 
   10368*f[9, 7, 5] + 5184*f[9, 9, 3], 
  DecimalForm[
   434906.903264273629354575838805750312088111799461789595721`56.638396301263\
38]}, {"1010000000", (137407474017239*f[21])/1228360 - 102960*f[3, 3, 15] + 
   72072*f[3, 5, 13] + 29700*f[3, 7, 11] + 10368*f[3, 9, 9] + 
   29700*f[3, 11, 7] + 72072*f[3, 13, 5] - 102960*f[3, 15, 3] - 
   30888*f[5, 3, 13] + 44352*f[5, 5, 11] + 27216*f[5, 7, 9] + 
   27216*f[5, 9, 7] + 44352*f[5, 11, 5] - 30888*f[5, 13, 3] + 
   1980*f[7, 3, 11] + 25488*f[7, 5, 9] + 25200*f[7, 7, 7] + 
   25488*f[7, 9, 5] + 1980*f[7, 11, 3] + 5184*f[9, 3, 9] + 10368*f[9, 5, 7] + 
   10368*f[9, 7, 5] + 5184*f[9, 9, 3], 
  DecimalForm[
   434906.903264273629354575838805750312088111799461789595721`56.638396301263\
38]}, {"1000000001", (-572997742973603*f[21])/19346670 + 51480*f[3, 3, 15] + 
   16016*f[3, 5, 13] + 4180*f[3, 7, 11] + 1224*f[3, 9, 9] + 
   4180*f[3, 11, 7] + 16016*f[3, 13, 5] + 51480*f[3, 15, 3] + 
   21736*f[5, 3, 13] + 7392*f[5, 5, 11] + 2576*f[5, 7, 9] + 2576*f[5, 9, 7] + 
   7392*f[5, 11, 5] + 21736*f[5, 13, 3] + 5060*f[7, 3, 11] + 
   2404*f[7, 5, 9] + 1680*f[7, 7, 7] + 2404*f[7, 9, 5] + 5060*f[7, 11, 3] + 
   708*f[9, 3, 9] + 612*f[9, 5, 7] + 612*f[9, 7, 5] + 708*f[9, 9, 3], 
  DecimalForm[
   501739.9343744827093040734803274068701323735388539653681361`57.70047866867\
4286]}, {"1000000000", 705432*f[21], 
  DecimalForm[
   705432.336443790735695888889353743952086562202424795528101191`59.848455363\
493116]}, {"10101010101", (218116338909*f[23])/262144, 
  DecimalForm[
   832047.900820975404951778377015176921632499591311168565283326`59.920148329\
251546]}, {"10101001010", (200107442045609000*f[23])/771883409 - 
   677376*f[5, 9, 9] + 338688*f[9, 5, 9] + 338688*f[9, 9, 5], 
  DecimalForm[
   853794.009740366417397906473912028532182697423521159020578`56.931353103447\
75]}, {"10100101010", (-86321592605475760*f[23])/771883409 - 
   494208*f[5, 5, 13] + 338688*f[5, 9, 9] - 494208*f[5, 13, 5] - 
   302400*f[7, 7, 9] - 302400*f[7, 9, 7] + 169344*f[9, 5, 9] + 
   169344*f[9, 9, 5] + 475200*f[11, 5, 7] + 475200*f[11, 7, 5], 
  DecimalForm[
   858238.128183444537324170062338281814023509667438924840743`56.933607804640\
66]}, {"10101010010", (-86321592605475760*f[23])/771883409 - 
   494208*f[5, 5, 13] + 338688*f[5, 9, 9] - 494208*f[5, 13, 5] - 
   302400*f[7, 7, 9] - 302400*f[7, 9, 7] + 169344*f[9, 5, 9] + 
   169344*f[9, 9, 5] + 475200*f[11, 5, 7] + 475200*f[11, 7, 5], 
  DecimalForm[
   858238.128183444537324170062338281814023509667438924840743`56.933607804640\
66]}, {"10100100101", (-7152528361133298624666428439631160059375359711*f[23])/
    1170186092614182430935641292800000 + (1265261288913*f[5, 3, 15])/985600 - 
   (34099274457*f[5, 5, 13])/179200 - (229635*f[5, 7, 11])/4 + 
   (569205*f[5, 9, 9])/2 - (229635*f[5, 11, 7])/4 - 
   (34099274457*f[5, 13, 5])/179200 + (1265261288913*f[5, 15, 3])/985600 + 
   (1484797527*f[7, 3, 13])/12800 + (54410157*f[7, 5, 11])/320 - 
   (1457001*f[7, 7, 9])/32 - (1457001*f[7, 9, 7])/32 + 
   (54410157*f[7, 11, 5])/320 + (1484797527*f[7, 13, 3])/12800 + 
   (282555*f[9, 5, 9])/4 - (3290301*f[9, 7, 7])/16 + (282555*f[9, 9, 5])/4 - 
   (11480643*f[11, 5, 7])/320 - (11480643*f[11, 7, 5])/320 + 
   (1484797527*f[13, 3, 7])/12800 - (35941079673*f[13, 5, 5])/89600 + 
   (1484797527*f[13, 7, 3])/12800 + (1265261288913*f[15, 3, 5])/985600 + 
   (1265261288913*f[15, 5, 3])/985600 - (79461*f[5, 3, 3, 5, 7])/32 - 
   (79461*f[5, 3, 3, 7, 5])/32 - (18225*f[5, 3, 5, 3, 7])/2 - 
   (18225*f[5, 3, 5, 7, 3])/2 + (212139*f[5, 3, 7, 3, 5])/32 + 
   (212139*f[5, 3, 7, 5, 3])/32 - (795339*f[5, 5, 3, 3, 7])/32 + 
   26244*f[5, 5, 3, 5, 5] - (795339*f[5, 5, 3, 7, 3])/32 + 
   39366*f[5, 5, 5, 3, 5] + 39366*f[5, 5, 5, 5, 3] - 
   (795339*f[5, 5, 7, 3, 3])/16 - (18225*f[5, 7, 3, 3, 5])/2 - 
   (18225*f[5, 7, 3, 5, 3])/2 - 18225*f[5, 7, 5, 3, 3] - 
   (212139*f[7, 3, 3, 5, 5])/16 - (212139*f[7, 3, 5, 3, 5])/32 - 
   (212139*f[7, 3, 5, 5, 3])/32 + (212139*f[7, 5, 3, 3, 5])/32 + 
   (212139*f[7, 5, 3, 5, 3])/32 + (212139*f[7, 5, 5, 3, 3])/16, 
  DecimalForm[
   882925.79861740595704790832914478490689347973535434589`52.94592420685607]}\
, {"10101001001", (87990689697146090076063384660931626285907782253*f[23])/
    877639569460636823201730969600000 - (12441456007247313*f[3, 3, 17])/
    77440000 - (1316895179463*f[3, 5, 15])/985600 - 
   (1968264927*f[3, 7, 13])/12800 + (1129275*f[3, 9, 11])/32 + 
   (1129275*f[3, 11, 9])/32 - (1968264927*f[3, 13, 7])/12800 - 
   (1316895179463*f[3, 15, 5])/985600 - (12441456007247313*f[3, 17, 3])/
    77440000 - (435850869969*f[5, 3, 15])/140800 + 
   (48922202583*f[5, 5, 13])/179200 - (25501527*f[5, 7, 11])/320 + 
   (722925*f[5, 9, 9])/2 - (25501527*f[5, 11, 7])/320 + 
   (48922202583*f[5, 13, 5])/179200 - (435850869969*f[5, 15, 3])/140800 + 
   96525*f[7, 3, 13] + 218295*f[7, 5, 11] - 138915*f[7, 7, 9] - 
   138915*f[7, 9, 7] + 218295*f[7, 11, 5] + 96525*f[7, 13, 3] + 
   (1129275*f[9, 3, 11])/32 + (716877*f[9, 5, 9])/4 - 277830*f[9, 7, 7] + 
   (716877*f[9, 9, 5])/4 + (1129275*f[9, 11, 3])/32 + 
   (3100356*f[11, 3, 9])/5 - (95355927*f[11, 5, 7])/320 - 
   (95355927*f[11, 7, 5])/320 + (3100356*f[11, 9, 3])/5 - 
   (1968264927*f[13, 3, 7])/12800 - (63074822553*f[13, 5, 5])/89600 - 
   (1968264927*f[13, 7, 3])/12800 + (264513230469*f[15, 3, 5])/98560 + 
   (264513230469*f[15, 5, 3])/98560 - (12441456007247313*f[17, 3, 3])/
    38720000 - 40824*f[3, 3, 3, 5, 9] - 40824*f[3, 3, 3, 9, 5] - 
   20412*f[3, 3, 5, 3, 9] - (286011*f[3, 3, 5, 5, 7])/32 - 
   (286011*f[3, 3, 5, 7, 5])/32 - 20412*f[3, 3, 5, 9, 3] + 
   (1393119*f[3, 3, 7, 5, 5])/16 - 20412*f[3, 3, 9, 3, 5] - 
   20412*f[3, 3, 9, 5, 3] - (468261*f[3, 5, 3, 5, 7])/32 - 
   (468261*f[3, 5, 3, 7, 5])/32 - (109593*f[3, 5, 5, 3, 7])/8 - 
   (109593*f[3, 5, 5, 7, 3])/8 - (942111*f[3, 5, 7, 3, 5])/32 - 
   (942111*f[3, 5, 7, 5, 3])/32 + (919269*f[3, 7, 3, 5, 5])/16 + 
   (1626399*f[3, 7, 5, 3, 5])/32 + (1626399*f[3, 7, 5, 5, 3])/32 + 
   61236*f[5, 3, 3, 3, 9] - (577125*f[5, 3, 3, 5, 7])/16 - 
   (577125*f[5, 3, 3, 7, 5])/16 + 61236*f[5, 3, 3, 9, 3] - 
   (1767339*f[5, 3, 5, 3, 7])/32 + 43740*f[5, 3, 5, 5, 5] - 
   (1767339*f[5, 3, 5, 7, 3])/32 - (2656719*f[5, 3, 7, 3, 5])/32 - 
   (2656719*f[5, 3, 7, 5, 3])/32 + 40824*f[5, 3, 9, 3, 3] - 
   (2884167*f[5, 5, 3, 3, 7])/32 + 157464*f[5, 5, 3, 5, 5] - 
   (2884167*f[5, 5, 3, 7, 3])/32 + 214326*f[5, 5, 5, 3, 5] + 
   214326*f[5, 5, 5, 5, 3] - (1293489*f[5, 5, 7, 3, 3])/16 - 
   (3861999*f[5, 7, 3, 3, 5])/32 - (3861999*f[5, 7, 3, 5, 3])/32 - 
   (2182869*f[5, 7, 5, 3, 3])/16, 
  DecimalForm[
   883195.2620685528021656603112866791440033143798150371`52.94605673060365]}, 
 {"10100101001", (149742147714757484047428228764679553*f[23])/
    18760911148648660992000 - (5786289*f[3, 5, 15])/1792 - 
   (81051597*f[3, 7, 13])/3584 - (1177155*f[3, 9, 11])/8 - 
   (1177155*f[3, 11, 9])/8 - (81051597*f[3, 13, 7])/3584 - 
   (5786289*f[3, 15, 5])/1792 - (296380593*f[5, 3, 15])/1792 - 
   (1962268011*f[5, 5, 13])/89600 - (9281385*f[5, 7, 11])/32 - 
   626535*f[5, 9, 9] - (9281385*f[5, 11, 7])/32 - 
   (1962268011*f[5, 13, 5])/89600 - (296380593*f[5, 15, 3])/1792 - 
   (132668469*f[7, 3, 13])/7168 + (2331315*f[7, 5, 11])/32 - 
   (1603665*f[7, 7, 9])/16 - (1603665*f[7, 9, 7])/16 + 
   (2331315*f[7, 11, 5])/32 - (132668469*f[7, 13, 3])/7168 + 
   (1033515*f[9, 3, 11])/8 + (626535*f[9, 5, 9])/2 + (1924965*f[9, 7, 7])/8 + 
   (626535*f[9, 9, 5])/2 + (1033515*f[9, 11, 3])/8 + (189315*f[11, 3, 9])/2 + 
   (5238945*f[11, 5, 7])/16 + (5238945*f[11, 7, 5])/16 + 
   (189315*f[11, 9, 3])/2 - (256400721*f[13, 3, 7])/7168 - 
   (2307606489*f[13, 5, 5])/44800 - (256400721*f[13, 7, 3])/7168 - 
   (151083441*f[15, 3, 5])/896 - (151083441*f[15, 5, 3])/896 - 
   (54675*f[3, 5, 3, 5, 7])/8 - (54675*f[3, 5, 3, 7, 5])/8 - 
   (54675*f[3, 5, 5, 3, 7])/16 - (54675*f[3, 5, 5, 7, 3])/16 - 
   (54675*f[3, 5, 7, 3, 5])/16 - (54675*f[3, 5, 7, 5, 3])/16 + 
   (151875*f[3, 7, 3, 3, 7])/16 + (54675*f[3, 7, 3, 5, 5])/8 + 
   (151875*f[3, 7, 3, 7, 3])/16 - (54675*f[3, 7, 5, 3, 5])/16 - 
   (54675*f[3, 7, 5, 5, 3])/16 + (151875*f[3, 7, 7, 3, 3])/8 - 
   (54675*f[5, 3, 3, 5, 7])/8 - (54675*f[5, 3, 3, 7, 5])/8 - 
   (54675*f[5, 3, 5, 3, 7])/16 - (54675*f[5, 3, 5, 7, 3])/16 - 
   (54675*f[5, 3, 7, 3, 5])/16 - (54675*f[5, 3, 7, 5, 3])/16 + 
   (54675*f[5, 5, 3, 3, 7])/16 + (19683*f[5, 5, 3, 5, 5])/2 + 
   (54675*f[5, 5, 3, 7, 3])/16 + (59049*f[5, 5, 5, 3, 5])/4 + 
   (59049*f[5, 5, 5, 5, 3])/4 - (54675*f[5, 5, 7, 3, 3])/8 - 
   (164025*f[5, 7, 3, 3, 5])/16 - (164025*f[5, 7, 3, 5, 3])/16 - 
   (54675*f[5, 7, 5, 3, 3])/8 + (455625*f[7, 3, 3, 3, 7])/32 + 
   (54675*f[7, 3, 3, 5, 5])/8 + (455625*f[7, 3, 3, 7, 3])/32 - 
   (54675*f[7, 3, 5, 3, 5])/16 - (54675*f[7, 3, 5, 5, 3])/16 + 
   (151875*f[7, 3, 7, 3, 3])/16 - (164025*f[7, 5, 3, 3, 5])/16 - 
   (164025*f[7, 5, 3, 5, 3])/16 - (54675*f[7, 5, 5, 3, 3])/8, 
  DecimalForm[
   886487.171577963125875598974428919785175284530210001709`53.94767245527455]}\
, {"10101000101", (62814843697551102658479081373612569203731025053*f[23])/
    338518119649102774663524802560000 + (137467935645097*f[3, 3, 17])/
    320000 + (30938773411*f[3, 5, 15])/2400 - (13311509827*f[3, 7, 13])/
    25600 + (36193213*f[3, 9, 11])/80 + (36193213*f[3, 11, 9])/80 - 
   (13311509827*f[3, 13, 7])/25600 + (30938773411*f[3, 15, 5])/2400 + 
   (137467935645097*f[3, 17, 3])/320000 + (43390882039*f[5, 3, 15])/52800 - 
   (3274999631*f[5, 5, 13])/9600 + (39437083*f[5, 7, 11])/240 - 
   5670*f[5, 9, 9] + (39437083*f[5, 11, 7])/240 - 
   (3274999631*f[5, 13, 5])/9600 + (43390882039*f[5, 15, 3])/52800 + 
   (2608515*f[7, 3, 13])/32 + (295029*f[7, 5, 11])/16 - 21609*f[7, 7, 9] - 
   21609*f[7, 9, 7] + (295029*f[7, 11, 5])/16 + (2608515*f[7, 13, 3])/32 + 
   (236313*f[9, 3, 11])/16 - (71281*f[9, 5, 9])/3 - 14406*f[9, 7, 7] - 
   (71281*f[9, 9, 5])/3 + (236313*f[9, 11, 3])/16 - (3873632*f[11, 3, 9])/5 + 
   (25510982*f[11, 5, 7])/15 + (25510982*f[11, 7, 5])/15 - 
   (3873632*f[11, 9, 3])/5 + (25311535837*f[13, 3, 7])/25600 - 
   (4022388319*f[13, 5, 5])/4800 + (25311535837*f[13, 7, 3])/25600 + 
   (32715799547*f[15, 3, 5])/1600 + (32715799547*f[15, 5, 3])/1600 + 
   (788199559220971*f[17, 3, 3])/19360000 + 88704*f[3, 3, 3, 5, 9] - 
   (960057*f[3, 3, 3, 7, 7])/16 + 88704*f[3, 3, 3, 9, 5] + 
   55440*f[3, 3, 5, 3, 9] + (230097*f[3, 3, 5, 5, 7])/2 + 
   (230097*f[3, 3, 5, 7, 5])/2 + 55440*f[3, 3, 5, 9, 3] - 
   (1318149*f[3, 3, 7, 3, 7])/32 - 159663*f[3, 3, 7, 5, 5] - 
   (1318149*f[3, 3, 7, 7, 3])/32 - 17136*f[3, 3, 9, 3, 5] - 
   17136*f[3, 3, 9, 5, 3] + 51408*f[3, 5, 3, 3, 9] + 
   (18459*f[3, 5, 3, 5, 7])/8 + (18459*f[3, 5, 3, 7, 5])/8 + 
   51408*f[3, 5, 3, 9, 3] - (575967*f[3, 5, 5, 3, 7])/8 + 
   159720*f[3, 5, 5, 5, 5] - (575967*f[3, 5, 5, 7, 3])/8 + 
   (184989*f[3, 5, 7, 3, 5])/4 + (184989*f[3, 5, 7, 5, 3])/4 + 
   106848*f[3, 5, 9, 3, 3] - (2126943*f[3, 7, 3, 3, 7])/32 - 
   (287133*f[3, 7, 3, 5, 5])/4 - (2126943*f[3, 7, 3, 7, 3])/32 - 
   (881769*f[3, 7, 5, 3, 5])/8 - (881769*f[3, 7, 5, 5, 3])/8 - 
   (1768851*f[3, 7, 7, 3, 3])/16 - 67536*f[3, 9, 3, 3, 5] - 
   67536*f[3, 9, 3, 5, 3] - 38304*f[3, 9, 5, 3, 3] + 6048*f[5, 3, 3, 3, 9] + 
   (21609*f[5, 3, 3, 5, 7])/4 + (21609*f[5, 3, 3, 7, 5])/4 + 
   6048*f[5, 3, 3, 9, 3] - 4956*f[5, 3, 5, 3, 7] + 41580*f[5, 3, 5, 5, 5] - 
   4956*f[5, 3, 5, 7, 3] + (21021*f[5, 3, 7, 3, 5])/4 + 
   (21021*f[5, 3, 7, 5, 3])/4 + 4032*f[5, 3, 9, 3, 3] - 
   (22281*f[5, 5, 3, 3, 7])/4 - 3846*f[5, 5, 3, 5, 5] - 
   (22281*f[5, 5, 3, 7, 3])/4 - 26559*f[5, 5, 5, 3, 5] - 
   26559*f[5, 5, 5, 5, 3] - (66381*f[5, 5, 7, 3, 3])/2 - 
   22512*f[5, 7, 3, 3, 5] - 22512*f[5, 7, 3, 5, 3] - 12768*f[5, 7, 5, 3, 3], 
  DecimalForm[
   894539.00692856247668802420499945082390564865186896355`52.95159928299672]}\
, {"10010101010", (6854638282059361*f[23])/1052568285 - 155584*f[3, 3, 17] - 
   192192*f[3, 5, 15] + 73920*f[3, 9, 11] + 73920*f[3, 11, 9] - 
   192192*f[3, 15, 5] - 155584*f[3, 17, 3] + 128128*f[5, 3, 15] - 
   82368*f[5, 5, 13] - 11616*f[5, 7, 11] + 32448*f[5, 9, 9] - 
   11616*f[5, 11, 7] - 82368*f[5, 13, 5] + 128128*f[5, 15, 3] + 
   192192*f[7, 3, 13] - 5280*f[7, 5, 11] - 23520*f[7, 7, 9] - 
   23520*f[7, 9, 7] - 5280*f[7, 11, 5] + 192192*f[7, 13, 3] + 
   92928*f[9, 3, 11] + 11744*f[9, 5, 9] - 6720*f[9, 7, 7] + 
   11744*f[9, 9, 5] + 92928*f[9, 11, 3] + 20416*f[11, 3, 9] + 
   14784*f[11, 5, 7] + 14784*f[11, 7, 5] + 20416*f[11, 9, 3], 
  DecimalForm[
   897595.76696372097513605628645559330453624028192336038`52.9530807957964]}, 
 {"10101010100", (6854638282059361*f[23])/1052568285 - 155584*f[3, 3, 17] - 
   192192*f[3, 5, 15] + 73920*f[3, 9, 11] + 73920*f[3, 11, 9] - 
   192192*f[3, 15, 5] - 155584*f[3, 17, 3] + 128128*f[5, 3, 15] - 
   82368*f[5, 5, 13] - 11616*f[5, 7, 11] + 32448*f[5, 9, 9] - 
   11616*f[5, 11, 7] - 82368*f[5, 13, 5] + 128128*f[5, 15, 3] + 
   192192*f[7, 3, 13] - 5280*f[7, 5, 11] - 23520*f[7, 7, 9] - 
   23520*f[7, 9, 7] - 5280*f[7, 11, 5] + 192192*f[7, 13, 3] + 
   92928*f[9, 3, 11] + 11744*f[9, 5, 9] - 6720*f[9, 7, 7] + 
   11744*f[9, 9, 5] + 92928*f[9, 11, 3] + 20416*f[11, 3, 9] + 
   14784*f[11, 5, 7] + 14784*f[11, 7, 5] + 20416*f[11, 9, 3], 
  DecimalForm[
   897595.76696372097513605628645559330453624028192336038`52.9530807957964]}, 
 {"10100010101", (-4396394171332235545159123134017908363645624567*f[23])/
    592406709385929855661168404480000 - (2839589684859503*f[3, 3, 17])/
    29040000 - (175930554539*f[3, 5, 15])/52800 + 
   (1255121517*f[3, 7, 13])/6400 - (7401621*f[3, 9, 11])/10 - 
   (7401621*f[3, 11, 9])/10 + (1255121517*f[3, 13, 7])/6400 - 
   (175930554539*f[3, 15, 5])/52800 - (2839589684859503*f[3, 17, 3])/
    29040000 - (57008399773*f[5, 3, 15])/369600 + 
   (301537459*f[5, 5, 13])/5600 - (11323215*f[5, 7, 11])/32 + 
   71910*f[5, 9, 9] - (11323215*f[5, 11, 7])/32 + 
   (301537459*f[5, 13, 5])/5600 - (57008399773*f[5, 15, 3])/369600 + 
   (116934643*f[7, 3, 13])/1600 - (18955763*f[7, 5, 11])/160 + 
   6594*f[7, 7, 9] + 6594*f[7, 9, 7] - (18955763*f[7, 11, 5])/160 + 
   (116934643*f[7, 13, 3])/1600 - (136125*f[9, 3, 11])/4 + 15555*f[9, 5, 9] + 
   15555*f[9, 9, 5] - (136125*f[9, 11, 3])/4 + (29983929*f[11, 3, 9])/10 - 
   (3650174*f[11, 5, 7])/5 - (3650174*f[11, 7, 5])/5 + 
   (29983929*f[11, 9, 3])/10 + (383126129*f[13, 3, 7])/6400 - 
   (49661539*f[13, 5, 5])/2800 + (383126129*f[13, 7, 3])/6400 - 
   (17967346643*f[15, 3, 5])/18480 - (17967346643*f[15, 5, 3])/18480 - 
   (22226818031707*f[17, 3, 3])/3630000 + (101277*f[3, 3, 3, 3, 11])/2 + 
   30600*f[3, 3, 3, 5, 9] + 30600*f[3, 3, 3, 9, 5] + 
   (101277*f[3, 3, 3, 11, 3])/2 - 11952*f[3, 3, 5, 3, 9] + 
   2244*f[3, 3, 5, 5, 7] + 2244*f[3, 3, 5, 7, 5] - 11952*f[3, 3, 5, 9, 3] - 
   (448497*f[3, 3, 7, 3, 7])/8 + 51228*f[3, 3, 7, 5, 5] - 
   (448497*f[3, 3, 7, 7, 3])/8 + 15858*f[3, 3, 9, 3, 5] + 
   15858*f[3, 3, 9, 5, 3] + 33759*f[3, 3, 11, 3, 3] - 
   104031*f[3, 5, 3, 3, 9] + (54351*f[3, 5, 3, 5, 7])/2 + 
   (54351*f[3, 5, 3, 7, 5])/2 - 104031*f[3, 5, 3, 9, 3] + 
   (126561*f[3, 5, 5, 3, 7])/2 - 21600*f[3, 5, 5, 5, 5] + 
   (126561*f[3, 5, 5, 7, 3])/2 + 14868*f[3, 5, 7, 3, 5] + 
   14868*f[3, 5, 7, 5, 3] - 90684*f[3, 5, 9, 3, 3] - 
   (501417*f[3, 7, 3, 3, 7])/8 + 26613*f[3, 7, 3, 5, 5] - 
   (501417*f[3, 7, 3, 7, 3])/8 + (30879*f[3, 7, 5, 3, 5])/2 + 
   (30879*f[3, 7, 5, 5, 3])/2 - 13230*f[3, 7, 7, 3, 3] + 
   14463*f[3, 9, 3, 3, 5] + 14463*f[3, 9, 3, 5, 3] - 35064*f[3, 9, 5, 3, 3] - 
   837*f[5, 3, 3, 3, 9] + 4746*f[5, 3, 3, 5, 7] + 4746*f[5, 3, 3, 7, 5] - 
   837*f[5, 3, 3, 9, 3] + 3222*f[5, 3, 5, 3, 7] - 4320*f[5, 3, 5, 5, 5] + 
   3222*f[5, 3, 5, 7, 3] + 1242*f[5, 3, 7, 3, 5] + 1242*f[5, 3, 7, 5, 3] - 
   558*f[5, 3, 9, 3, 3] - 20127*f[5, 5, 3, 3, 7] + 7344*f[5, 5, 3, 5, 5] - 
   20127*f[5, 5, 3, 7, 3] + 13176*f[5, 5, 5, 3, 5] + 13176*f[5, 5, 5, 5, 3] - 
   12240*f[5, 5, 7, 3, 3] + 5625*f[5, 7, 3, 3, 5] + 5625*f[5, 7, 3, 5, 3] - 
   16200*f[5, 7, 5, 3, 3] + (3969*f[7, 3, 3, 3, 7])/2 - 
   3408*f[7, 3, 3, 5, 5] + (3969*f[7, 3, 3, 7, 3])/2 + 
   1356*f[7, 3, 5, 3, 5] + 1356*f[7, 3, 5, 5, 3] + 1323*f[7, 3, 7, 3, 3] + 
   804*f[7, 5, 3, 3, 5] + 804*f[7, 5, 3, 5, 3] - 4512*f[7, 5, 5, 3, 3], 
  DecimalForm[
   901720.55161958586672838950537167897975211733392458981`52.955071968037316]}\
, {"10101010001", (22363377935851076926690398426809717973265783*f[23])/
    3464366721555145354743674880000 - (1384931215408667*f[3, 3, 17])/
    135520000 + (3187452151*f[3, 5, 15])/30800 + 
   (2070899647*f[3, 7, 13])/53760 - (45269849*f[3, 9, 11])/240 - 
   (45269849*f[3, 11, 9])/240 + (2070899647*f[3, 13, 7])/53760 + 
   (3187452151*f[3, 15, 5])/30800 - (1384931215408667*f[3, 17, 3])/
    135520000 - (631030951*f[5, 3, 15])/2464 + (16804173*f[5, 5, 13])/11200 + 
   (3970531*f[5, 7, 11])/60 - (164398*f[5, 9, 9])/3 + 
   (3970531*f[5, 11, 7])/60 + (16804173*f[5, 13, 5])/11200 - 
   (631030951*f[5, 15, 3])/2464 - (443705123*f[7, 3, 13])/2800 + 
   (526739*f[7, 5, 11])/5 - (93413*f[7, 7, 9])/18 - (93413*f[7, 9, 7])/18 + 
   (526739*f[7, 11, 5])/5 - (443705123*f[7, 13, 3])/2800 + 
   (1451479*f[9, 3, 11])/48 + (30625*f[9, 5, 9])/3 - (68341*f[9, 7, 7])/9 + 
   (30625*f[9, 9, 5])/3 + (1451479*f[9, 11, 3])/48 - 
   (35233601*f[11, 3, 9])/20 + (8075687*f[11, 5, 7])/60 + 
   (8075687*f[11, 7, 5])/60 - (35233601*f[11, 9, 3])/20 + 
   (23134243627*f[13, 3, 7])/268800 + (1182471*f[13, 5, 5])/800 + 
   (23134243627*f[13, 7, 3])/268800 + (2463420887*f[15, 3, 5])/2400 + 
   (2463420887*f[15, 5, 3])/2400 - (219930620771281*f[17, 3, 3])/9680000 - 
   (1164933*f[3, 3, 3, 3, 11])/8 - 17595*f[3, 3, 3, 5, 9] + 
   (249627*f[3, 3, 3, 7, 7])/8 - 17595*f[3, 3, 3, 9, 5] - 
   (1164933*f[3, 3, 3, 11, 3])/8 + (69705*f[3, 3, 5, 3, 9])/2 - 
   (3825*f[3, 3, 5, 5, 7])/2 - (3825*f[3, 3, 5, 7, 5])/2 + 
   (69705*f[3, 3, 5, 9, 3])/2 + (307977*f[3, 3, 7, 3, 7])/16 + 
   2925*f[3, 3, 7, 5, 5] + (307977*f[3, 3, 7, 7, 3])/16 - 
   (43479*f[3, 3, 9, 3, 5])/2 - (43479*f[3, 3, 9, 5, 3])/2 - 
   (430551*f[3, 3, 11, 3, 3])/4 + (141831*f[3, 5, 3, 3, 9])/2 - 
   (8145*f[3, 5, 3, 5, 7])/2 - (8145*f[3, 5, 3, 7, 5])/2 + 
   (141831*f[3, 5, 3, 9, 3])/2 - 2655*f[3, 5, 5, 3, 7] - 
   2655*f[3, 5, 5, 7, 3] - (12195*f[3, 5, 7, 3, 5])/2 - 
   (12195*f[3, 5, 7, 5, 3])/2 + 79245*f[3, 5, 9, 3, 3] + 
   (160455*f[3, 7, 3, 3, 7])/16 - 1125*f[3, 7, 3, 5, 5] + 
   (160455*f[3, 7, 3, 7, 3])/16 - (9405*f[3, 7, 5, 3, 5])/2 - 
   (9405*f[3, 7, 5, 5, 3])/2 + (102105*f[3, 7, 7, 3, 3])/8 - 
   (35109*f[3, 9, 3, 3, 5])/2 - (35109*f[3, 9, 3, 5, 3])/2 - 
   33939*f[3, 9, 5, 3, 3] - 31680*f[3, 11, 3, 3, 3] - 
   24750*f[5, 3, 3, 3, 9] + 1254*f[5, 3, 3, 5, 7] + 1254*f[5, 3, 3, 7, 5] - 
   24750*f[5, 3, 3, 9, 3] + (6315*f[5, 3, 5, 3, 7])/2 + 
   (6315*f[5, 3, 5, 7, 3])/2 - (3567*f[5, 3, 7, 3, 5])/2 - 
   (3567*f[5, 3, 7, 5, 3])/2 - 20916*f[5, 3, 9, 3, 3] + 
   (14931*f[5, 5, 3, 3, 7])/2 + 1944*f[5, 5, 3, 5, 5] + 
   (14931*f[5, 5, 3, 7, 3])/2 + 2916*f[5, 5, 5, 3, 5] + 
   2916*f[5, 5, 5, 5, 3] + 6021*f[5, 5, 7, 3, 3] - 
   (12531*f[5, 7, 3, 3, 5])/2 - (12531*f[5, 7, 3, 5, 3])/2 - 
   3861*f[5, 7, 5, 3, 3] - 13248*f[5, 9, 3, 3, 3] + 762*f[7, 3, 3, 3, 7] - 
   5364*f[7, 3, 3, 5, 5] + 762*f[7, 3, 3, 7, 3] - 6822*f[7, 3, 5, 3, 5] - 
   6822*f[7, 3, 5, 5, 3] - 516*f[7, 3, 7, 3, 3] - 414*f[7, 5, 3, 3, 5] - 
   414*f[7, 5, 3, 5, 3] + 7452*f[7, 5, 5, 3, 3] - 3072*f[7, 7, 3, 3, 3], 
  DecimalForm[
   906997.3764393311961088093559242457797676841673538169526`54.95760603083124]\
}, {"10010100101", (-2627481621498350248910894039113210172524152972707*f[23])/
    28435522050524633071736083415040000 + (1805052711882053*f[3, 3, 17])/
    16940000 + (28918666383*f[3, 5, 15])/35200 + 
   (2758574097*f[3, 7, 13])/89600 - (352905*f[3, 9, 11])/16 - 
   (352905*f[3, 11, 9])/16 + (2758574097*f[3, 13, 7])/89600 + 
   (28918666383*f[3, 15, 5])/35200 + (1805052711882053*f[3, 17, 3])/
    16940000 + (852073563711*f[5, 3, 15])/246400 + 
   (49845233829*f[5, 5, 13])/89600 - (10111821*f[5, 7, 11])/10 - 
   (2372825*f[5, 9, 9])/144 - (10111821*f[5, 11, 7])/10 + 
   (49845233829*f[5, 13, 5])/89600 + (852073563711*f[5, 15, 3])/246400 + 
   (37977577119*f[7, 3, 13])/179200 + (286201683*f[7, 5, 11])/320 - 
   (6084935*f[7, 7, 9])/64 - (6084935*f[7, 9, 7])/64 + 
   (286201683*f[7, 11, 5])/320 + (37977577119*f[7, 13, 3])/179200 + 
   (9578717*f[9, 3, 11])/32 - (5844475*f[9, 5, 9])/144 + 
   (6568401*f[9, 7, 7])/16 - (5844475*f[9, 9, 5])/144 + 
   (9578717*f[9, 11, 3])/32 + (33990733*f[11, 3, 9])/96 + 
   (135238683*f[11, 5, 7])/160 + (135238683*f[11, 7, 5])/160 + 
   (33990733*f[11, 9, 3])/96 + (161398869171*f[13, 3, 7])/179200 - 
   (51166937379*f[13, 5, 5])/44800 + (161398869171*f[13, 7, 3])/179200 + 
   (38811002911*f[15, 3, 5])/22400 + (38811002911*f[15, 5, 3])/22400 - 
   (12285*f[3, 3, 5, 3, 9])/2 + 34128*f[3, 3, 5, 5, 7] + 
   34128*f[3, 3, 5, 7, 5] - (12285*f[3, 3, 5, 9, 3])/2 - 
   (65475*f[3, 3, 7, 3, 7])/4 - 27000*f[3, 3, 7, 5, 5] - 
   (65475*f[3, 3, 7, 7, 3])/4 - (12285*f[3, 3, 9, 3, 5])/2 - 
   (12285*f[3, 3, 9, 5, 3])/2 - (61425*f[3, 5, 3, 3, 9])/8 + 
   (286767*f[3, 5, 3, 5, 7])/16 + (286767*f[3, 5, 3, 7, 5])/16 - 
   (61425*f[3, 5, 3, 9, 3])/8 + (142425*f[3, 5, 5, 3, 7])/16 + 
   58320*f[3, 5, 5, 5, 5] + (142425*f[3, 5, 5, 7, 3])/16 + 
   (32535*f[3, 5, 7, 3, 5])/2 + (32535*f[3, 5, 7, 5, 3])/2 - 
   (12285*f[3, 5, 9, 3, 3])/4 - (327375*f[3, 7, 3, 3, 7])/16 - 
   (242487*f[3, 7, 3, 5, 5])/8 - (327375*f[3, 7, 3, 7, 3])/16 - 
   (599913*f[3, 7, 5, 3, 5])/16 - (599913*f[3, 7, 5, 5, 3])/16 - 
   (65475*f[3, 7, 7, 3, 3])/8 - (61425*f[3, 9, 3, 3, 5])/8 - 
   (61425*f[3, 9, 3, 5, 3])/8 - (12285*f[3, 9, 5, 3, 3])/4 + 
   (129675*f[5, 3, 3, 3, 9])/8 + (797787*f[5, 3, 3, 5, 7])/16 + 
   (797787*f[5, 3, 3, 7, 5])/16 + (129675*f[5, 3, 3, 9, 3])/8 - 
   (182295*f[5, 3, 5, 3, 7])/16 - 17580*f[5, 3, 5, 5, 5] - 
   (182295*f[5, 3, 5, 7, 3])/16 + (86445*f[5, 3, 7, 3, 5])/4 + 
   (86445*f[5, 3, 7, 5, 3])/4 + (69615*f[5, 3, 9, 3, 3])/4 - 
   (1816389*f[5, 5, 3, 3, 7])/16 + 38184*f[5, 5, 3, 5, 5] - 
   (1816389*f[5, 5, 3, 7, 3])/16 + 66066*f[5, 5, 5, 3, 5] + 
   66066*f[5, 5, 5, 5, 3] - (376983*f[5, 5, 7, 3, 3])/8 + 
   (239049*f[5, 7, 3, 3, 5])/4 + (239049*f[5, 7, 3, 5, 3])/4 + 
   (37773*f[5, 7, 5, 3, 3])/2 + (39585*f[5, 9, 3, 3, 3])/2 - 
   (65475*f[7, 3, 3, 3, 7])/32 - (69687*f[7, 3, 3, 5, 5])/8 - 
   (65475*f[7, 3, 3, 7, 3])/32 - (373113*f[7, 3, 5, 3, 5])/16 - 
   (373113*f[7, 3, 5, 5, 3])/16 + (65475*f[7, 3, 7, 3, 3])/16 + 
   (375741*f[7, 5, 3, 3, 5])/16 + (375741*f[7, 5, 3, 5, 3])/16 + 
   (679167*f[7, 5, 5, 3, 3])/8 + (65475*f[7, 7, 3, 3, 3])/4 - 
   10920*f[9, 3, 3, 3, 5] - 10920*f[9, 3, 3, 5, 3] - 
   (1365*f[9, 3, 5, 3, 3])/2 + (39585*f[9, 5, 3, 3, 3])/2, 
  DecimalForm[
   922302.0897582173827795164015757213919760569559818197`51.964873192666225]}\
, {"10010010101", (231520985677853237817111247952333685321611570561*f[23])/
    7898756125145731408815578726400000 + (13353479936429309*f[3, 3, 17])/
    121968000 + (1761661195579*f[3, 5, 15])/985600 - 
   (1843115163*f[3, 7, 13])/89600 + (43987171*f[3, 9, 11])/160 + 
   (43987171*f[3, 11, 9])/160 - (1843115163*f[3, 13, 7])/89600 + 
   (1761661195579*f[3, 15, 5])/985600 + (13353479936429309*f[3, 17, 3])/
    121968000 + (1660260538357*f[5, 3, 15])/492800 - 
   (8825332851*f[5, 5, 13])/5600 - (4542353001*f[5, 7, 11])/5120 + 
   (11785505*f[5, 9, 9])/96 - (4542353001*f[5, 11, 7])/5120 - 
   (8825332851*f[5, 13, 5])/5600 + (1660260538357*f[5, 15, 3])/492800 + 
   (16761992259*f[7, 3, 13])/44800 - (9413491689*f[7, 5, 11])/5120 - 
   (386615*f[7, 7, 9])/4 - (386615*f[7, 9, 7])/4 - 
   (9413491689*f[7, 11, 5])/5120 + (16761992259*f[7, 13, 3])/44800 + 
   (3934297*f[9, 3, 11])/64 - (32808625*f[9, 5, 9])/192 + 186690*f[9, 7, 7] - 
   (32808625*f[9, 9, 5])/192 + (3934297*f[9, 11, 3])/64 + 
   (336469659*f[11, 3, 9])/320 + (537738021*f[11, 5, 7])/640 + 
   (537738021*f[11, 7, 5])/640 + (336469659*f[11, 9, 3])/320 + 
   (18987910401*f[13, 3, 7])/17920 + (6286034691*f[13, 5, 5])/2800 + 
   (18987910401*f[13, 7, 3])/17920 + (8703328943563*f[15, 3, 5])/985600 + 
   (8703328943563*f[15, 5, 3])/985600 + (4265209574451451*f[17, 3, 3])/
    21780000 + (101277*f[3, 3, 3, 3, 11])/2 + (81315*f[3, 3, 3, 5, 9])/2 - 
   (470043*f[3, 3, 3, 7, 7])/8 + (81315*f[3, 3, 3, 9, 5])/2 + 
   (101277*f[3, 3, 3, 11, 3])/2 + (34461*f[3, 3, 5, 3, 9])/4 + 
   (52533*f[3, 3, 5, 5, 7])/2 + (52533*f[3, 3, 5, 7, 5])/2 + 
   (34461*f[3, 3, 5, 9, 3])/4 - (335385*f[3, 3, 7, 3, 7])/8 - 
   43263*f[3, 3, 7, 5, 5] - (335385*f[3, 3, 7, 7, 3])/8 + 
   (64191*f[3, 3, 9, 3, 5])/4 + (64191*f[3, 3, 9, 5, 3])/4 + 
   33759*f[3, 3, 11, 3, 3] - (21855*f[3, 5, 3, 3, 9])/2 + 
   8271*f[3, 5, 3, 5, 7] + 8271*f[3, 5, 3, 7, 5] - 
   (21855*f[3, 5, 3, 9, 3])/2 - (60687*f[3, 5, 5, 3, 7])/4 + 
   25920*f[3, 5, 5, 5, 5] - (60687*f[3, 5, 5, 7, 3])/4 + 
   (72081*f[3, 5, 7, 3, 5])/4 + (72081*f[3, 5, 7, 5, 3])/4 - 
   26403*f[3, 5, 9, 3, 3] - 32049*f[3, 7, 3, 3, 7] - 
   (47529*f[3, 7, 3, 5, 5])/2 - 32049*f[3, 7, 3, 7, 3] - 
   (73269*f[3, 7, 5, 3, 5])/4 - (73269*f[3, 7, 5, 5, 3])/4 - 
   (312057*f[3, 7, 7, 3, 3])/8 - (48075*f[3, 9, 3, 3, 5])/2 - 
   (48075*f[3, 9, 3, 5, 3])/2 - 11538*f[3, 9, 5, 3, 3] + 
   26235*f[5, 3, 3, 3, 9] + 27306*f[5, 3, 3, 5, 7] + 27306*f[5, 3, 3, 7, 5] + 
   26235*f[5, 3, 3, 9, 3] + (59769*f[5, 3, 5, 3, 7])/2 + 
   90720*f[5, 3, 5, 5, 5] + (59769*f[5, 3, 5, 7, 3])/2 + 
   (146133*f[5, 3, 7, 3, 5])/2 + (146133*f[5, 3, 7, 5, 3])/2 + 
   25182*f[5, 3, 9, 3, 3] - 24318*f[5, 5, 3, 3, 7] - 57456*f[5, 5, 3, 5, 5] - 
   24318*f[5, 5, 3, 7, 3] - 131544*f[5, 5, 5, 3, 5] - 
   131544*f[5, 5, 5, 5, 3] - 202788*f[5, 5, 7, 3, 3] - 
   59643*f[5, 7, 3, 3, 5] - 59643*f[5, 7, 3, 5, 3] - 
   116424*f[5, 7, 5, 3, 3] + 23076*f[5, 9, 3, 3, 3] - 
   (638901*f[7, 3, 3, 3, 7])/32 + 18522*f[7, 3, 3, 5, 5] - 
   (638901*f[7, 3, 3, 7, 3])/32 + 56241*f[7, 3, 5, 3, 5] + 
   56241*f[7, 3, 5, 5, 3] - (492327*f[7, 3, 7, 3, 3])/16 - 
   (32913*f[7, 5, 3, 3, 5])/2 - (32913*f[7, 5, 3, 5, 3])/2 - 
   126873*f[7, 5, 5, 3, 3] - 52380*f[7, 7, 3, 3, 3] + 
   (63459*f[9, 3, 3, 3, 5])/4 + (63459*f[9, 3, 3, 5, 3])/4 + 
   (36537*f[9, 3, 5, 3, 3])/2 + 23076*f[9, 5, 3, 3, 3], 
  DecimalForm[
   925282.9499235322220426799290145321787155853462825273`51.966274559549554]}\
, {"10010101001", (587124151395625276436663383597160953672427014543*f[23])/
    5924067093859298556611684044800000 + (57506863099982143*f[3, 3, 17])/
    406560000 - (704483411491*f[3, 5, 15])/492800 - 
   (1470114717*f[3, 7, 13])/1600 + (5502063*f[3, 9, 11])/5 + 
   (5502063*f[3, 11, 9])/5 - (1470114717*f[3, 13, 7])/1600 - 
   (704483411491*f[3, 15, 5])/492800 + (57506863099982143*f[3, 17, 3])/
    406560000 + (2886378025189*f[5, 3, 15])/492800 - 
   (617313509*f[5, 5, 13])/400 - (440456557*f[5, 7, 11])/320 - 
   (3380545*f[5, 9, 9])/48 - (440456557*f[5, 11, 7])/320 - 
   (617313509*f[5, 13, 5])/400 + (2886378025189*f[5, 15, 3])/492800 + 
   (383192191*f[7, 3, 13])/4800 - (342936727*f[7, 5, 11])/320 - 
   (5050187*f[7, 7, 9])/24 - (5050187*f[7, 9, 7])/24 - 
   (342936727*f[7, 11, 5])/320 + (383192191*f[7, 13, 3])/4800 + 
   (21785205*f[9, 3, 11])/16 + (7314535*f[9, 5, 9])/48 - 
   (3506251*f[9, 7, 7])/32 + (7314535*f[9, 9, 5])/48 + 
   (21785205*f[9, 11, 3])/16 + (6327793*f[11, 3, 9])/40 + 
   (10008885*f[11, 5, 7])/256 + (10008885*f[11, 7, 5])/256 + 
   (6327793*f[11, 9, 3])/40 - (30027459307*f[13, 3, 7])/134400 + 
   (7702591039*f[13, 5, 5])/3200 - (30027459307*f[13, 7, 3])/134400 + 
   (2464863413349*f[15, 3, 5])/98560 + (2464863413349*f[15, 5, 3])/98560 + 
   (939912594276047*f[17, 3, 3])/7260000 + (61425*f[3, 3, 3, 5, 9])/2 - 
   (297675*f[3, 3, 3, 7, 7])/4 + (61425*f[3, 3, 3, 9, 5])/2 + 
   (195993*f[3, 3, 5, 3, 9])/4 + (446823*f[3, 3, 5, 5, 7])/8 + 
   (446823*f[3, 3, 5, 7, 5])/8 + (195993*f[3, 3, 5, 9, 3])/4 - 
   (215325*f[3, 3, 7, 3, 7])/4 - (185787*f[3, 3, 7, 5, 5])/4 - 
   (215325*f[3, 3, 7, 7, 3])/4 - (150129*f[3, 3, 9, 3, 5])/4 - 
   (150129*f[3, 3, 9, 5, 3])/4 + (1026333*f[3, 5, 3, 3, 9])/8 + 
   (145071*f[3, 5, 3, 5, 7])/16 + (145071*f[3, 5, 3, 7, 5])/16 + 
   (1026333*f[3, 5, 3, 9, 3])/8 + (273141*f[3, 5, 5, 3, 7])/8 + 
   49950*f[3, 5, 5, 5, 5] + (273141*f[3, 5, 5, 7, 3])/8 + 
   (465921*f[3, 5, 7, 3, 5])/16 + (465921*f[3, 5, 7, 5, 3])/16 + 
   (476217*f[3, 5, 9, 3, 3])/4 - (169749*f[3, 7, 3, 3, 7])/8 - 
   (12681*f[3, 7, 3, 5, 5])/2 - (169749*f[3, 7, 3, 7, 3])/8 - 
   (625617*f[3, 7, 5, 3, 5])/8 - (625617*f[3, 7, 5, 5, 3])/8 - 
   (18387*f[3, 7, 7, 3, 3])/2 - (920115*f[3, 9, 3, 3, 5])/8 - 
   (920115*f[3, 9, 3, 5, 3])/8 - (216027*f[3, 9, 5, 3, 3])/4 + 
   (1636677*f[5, 3, 3, 3, 9])/8 - (855009*f[5, 3, 3, 5, 7])/16 - 
   (855009*f[5, 3, 3, 7, 5])/16 + (1636677*f[5, 3, 3, 9, 3])/8 - 
   (544959*f[5, 3, 5, 3, 7])/8 + 182790*f[5, 3, 5, 5, 5] - 
   (544959*f[5, 3, 5, 7, 3])/8 + (176265*f[5, 3, 7, 3, 5])/16 + 
   (176265*f[5, 3, 7, 5, 3])/16 + (796257*f[5, 3, 9, 3, 3])/4 - 
   (356193*f[5, 5, 3, 3, 7])/2 + (203013*f[5, 5, 3, 5, 5])/2 - 
   (356193*f[5, 5, 3, 7, 3])/2 + (243459*f[5, 5, 5, 3, 5])/4 + 
   (243459*f[5, 5, 5, 5, 3])/4 - (736209*f[5, 5, 7, 3, 3])/2 - 
   (1832589*f[5, 7, 3, 3, 5])/16 - (1832589*f[5, 7, 3, 5, 3])/16 - 
   (1678653*f[5, 7, 5, 3, 3])/8 + (376047*f[5, 9, 3, 3, 3])/2 - 
   (53325*f[7, 3, 3, 3, 7])/8 + (233127*f[7, 3, 3, 5, 5])/2 - 
   (53325*f[7, 3, 3, 7, 3])/8 + (806031*f[7, 3, 5, 3, 5])/8 + 
   (806031*f[7, 3, 5, 5, 3])/8 + (36633*f[7, 3, 7, 3, 3])/2 + 
   (3249*f[7, 5, 3, 3, 5])/4 + (3249*f[7, 5, 3, 5, 3])/4 - 
   (333279*f[7, 5, 5, 3, 3])/4 + (273123*f[7, 7, 3, 3, 3])/4 - 
   (88011*f[9, 3, 3, 3, 5])/4 - (88011*f[9, 3, 3, 5, 3])/4 + 
   48006*f[9, 3, 5, 3, 3] + (376047*f[9, 5, 3, 3, 3])/2, 
  DecimalForm[
   927063.3761144006066961865353822047302467816613365769`51.96710942449612]}, 
 {"10100010010", (43233003601237895419331990363*f[23])/4065355538521200 - 
   (425774304*f[3, 3, 17])/5 + (12640688*f[3, 5, 15])/9 - 
   1539328*f[3, 7, 13] - 1380576*f[3, 9, 11] - 1380576*f[3, 11, 9] - 
   1539328*f[3, 13, 7] + (12640688*f[3, 15, 5])/9 - 
   (425774304*f[3, 17, 3])/5 + (20923232*f[5, 3, 15])/9 - 
   755040*f[5, 5, 13] + 84800*f[5, 7, 11] + 284480*f[5, 9, 9] + 
   84800*f[5, 11, 7] - 755040*f[5, 13, 5] + (20923232*f[5, 15, 3])/9 - 
   1731520*f[7, 3, 13] - 101760*f[7, 5, 11] - 263424*f[7, 7, 9] - 
   263424*f[7, 9, 7] - 101760*f[7, 11, 5] - 1731520*f[7, 13, 3] - 
   1940256*f[9, 3, 11] + 124320*f[9, 5, 9] + 124320*f[9, 9, 5] - 
   1940256*f[9, 11, 3] + 2907456*f[11, 3, 9] + 2696640*f[11, 5, 7] + 
   2696640*f[11, 7, 5] + 2907456*f[11, 9, 3] + 192192*f[13, 3, 7] - 
   137280*f[13, 5, 5] + 192192*f[13, 7, 3] - 6785840*f[15, 3, 5] - 
   6785840*f[15, 5, 3] + (425791153664*f[17, 3, 3])/825 + 
   610560*f[3, 3, 3, 3, 11] - 13440*f[3, 3, 3, 5, 9] - 
   13440*f[3, 3, 3, 9, 5] + 610560*f[3, 3, 3, 11, 3] - 
   9600*f[3, 3, 5, 3, 9] - 3200*f[3, 3, 5, 5, 7] - 3200*f[3, 3, 5, 7, 5] - 
   9600*f[3, 3, 5, 9, 3] + 12800*f[3, 3, 7, 5, 5] + 34560*f[3, 3, 9, 3, 5] + 
   34560*f[3, 3, 9, 5, 3] - 314112*f[3, 3, 11, 3, 3] - 
   85440*f[3, 5, 3, 3, 9] - 100160*f[3, 5, 3, 5, 7] - 
   100160*f[3, 5, 3, 7, 5] - 85440*f[3, 5, 3, 9, 3] - 
   53760*f[3, 5, 5, 3, 7] + 140800*f[3, 5, 5, 5, 5] - 
   53760*f[3, 5, 5, 7, 3] - 46400*f[3, 5, 7, 3, 5] - 46400*f[3, 5, 7, 5, 3] - 
   63360*f[3, 5, 9, 3, 3] - 25088*f[3, 7, 3, 3, 7] + 
   120320*f[3, 7, 3, 5, 5] - 25088*f[3, 7, 3, 7, 3] - 
   23040*f[3, 7, 5, 3, 5] - 23040*f[3, 7, 5, 5, 3] - 50176*f[3, 7, 7, 3, 3] + 
   104640*f[3, 9, 3, 3, 5] + 104640*f[3, 9, 3, 5, 3] + 
   24960*f[3, 9, 5, 3, 3] - 2163456*f[3, 11, 3, 3, 3] + 
   27840*f[5, 3, 3, 3, 9] - 44480*f[5, 3, 3, 5, 7] - 44480*f[5, 3, 3, 7, 5] + 
   27840*f[5, 3, 3, 9, 3] - 49280*f[5, 3, 5, 3, 7] + 
   102400*f[5, 3, 5, 5, 5] - 49280*f[5, 3, 5, 7, 3] - 
   40000*f[5, 3, 7, 3, 5] - 40000*f[5, 3, 7, 5, 3] + 55680*f[5, 3, 9, 3, 3] - 
   49280*f[5, 5, 3, 3, 7] + 67200*f[5, 5, 3, 5, 5] - 49280*f[5, 5, 3, 7, 3] + 
   49600*f[5, 5, 5, 3, 5] + 49600*f[5, 5, 5, 5, 3] - 98560*f[5, 5, 7, 3, 3] - 
   84800*f[5, 7, 3, 3, 5] - 84800*f[5, 7, 3, 5, 3] - 80000*f[5, 7, 5, 3, 3] + 
   111360*f[5, 9, 3, 3, 3] - 37632*f[7, 3, 3, 3, 7] + 
   218880*f[7, 3, 3, 5, 5] - 37632*f[7, 3, 3, 7, 3] + 
   71040*f[7, 3, 5, 3, 5] + 71040*f[7, 3, 5, 5, 3] - 75264*f[7, 3, 7, 3, 3] - 
   82560*f[7, 5, 3, 3, 5] - 82560*f[7, 5, 3, 5, 3] - 88320*f[7, 5, 5, 3, 3] - 
   150528*f[7, 7, 3, 3, 3] + 111360*f[9, 3, 3, 3, 5] + 
   111360*f[9, 3, 3, 5, 3] - 222720*f[9, 5, 3, 3, 3] + 
   1628160*f[11, 3, 3, 3, 3] - 57600*f[3, 3, 3, 3, 3, 3, 5] - 
   57600*f[3, 3, 3, 3, 3, 5, 3] - 23040*f[3, 3, 3, 3, 5, 3, 3] + 
   46080*f[3, 3, 3, 5, 3, 3, 3] + 92160*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   933952.3993166768887330716809478051317780693662496416000000000001`51.97032\
474213919]}, {"10100100010", (43233003601237895419331990363*f[23])/
    4065355538521200 - (425774304*f[3, 3, 17])/5 + (12640688*f[3, 5, 15])/9 - 
   1539328*f[3, 7, 13] - 1380576*f[3, 9, 11] - 1380576*f[3, 11, 9] - 
   1539328*f[3, 13, 7] + (12640688*f[3, 15, 5])/9 - 
   (425774304*f[3, 17, 3])/5 + (20923232*f[5, 3, 15])/9 - 
   755040*f[5, 5, 13] + 84800*f[5, 7, 11] + 284480*f[5, 9, 9] + 
   84800*f[5, 11, 7] - 755040*f[5, 13, 5] + (20923232*f[5, 15, 3])/9 - 
   1731520*f[7, 3, 13] - 101760*f[7, 5, 11] - 263424*f[7, 7, 9] - 
   263424*f[7, 9, 7] - 101760*f[7, 11, 5] - 1731520*f[7, 13, 3] - 
   1940256*f[9, 3, 11] + 124320*f[9, 5, 9] + 124320*f[9, 9, 5] - 
   1940256*f[9, 11, 3] + 2907456*f[11, 3, 9] + 2696640*f[11, 5, 7] + 
   2696640*f[11, 7, 5] + 2907456*f[11, 9, 3] + 192192*f[13, 3, 7] - 
   137280*f[13, 5, 5] + 192192*f[13, 7, 3] - 6785840*f[15, 3, 5] - 
   6785840*f[15, 5, 3] + (425791153664*f[17, 3, 3])/825 + 
   610560*f[3, 3, 3, 3, 11] - 13440*f[3, 3, 3, 5, 9] - 
   13440*f[3, 3, 3, 9, 5] + 610560*f[3, 3, 3, 11, 3] - 
   9600*f[3, 3, 5, 3, 9] - 3200*f[3, 3, 5, 5, 7] - 3200*f[3, 3, 5, 7, 5] - 
   9600*f[3, 3, 5, 9, 3] + 12800*f[3, 3, 7, 5, 5] + 34560*f[3, 3, 9, 3, 5] + 
   34560*f[3, 3, 9, 5, 3] - 314112*f[3, 3, 11, 3, 3] - 
   85440*f[3, 5, 3, 3, 9] - 100160*f[3, 5, 3, 5, 7] - 
   100160*f[3, 5, 3, 7, 5] - 85440*f[3, 5, 3, 9, 3] - 
   53760*f[3, 5, 5, 3, 7] + 140800*f[3, 5, 5, 5, 5] - 
   53760*f[3, 5, 5, 7, 3] - 46400*f[3, 5, 7, 3, 5] - 46400*f[3, 5, 7, 5, 3] - 
   63360*f[3, 5, 9, 3, 3] - 25088*f[3, 7, 3, 3, 7] + 
   120320*f[3, 7, 3, 5, 5] - 25088*f[3, 7, 3, 7, 3] - 
   23040*f[3, 7, 5, 3, 5] - 23040*f[3, 7, 5, 5, 3] - 50176*f[3, 7, 7, 3, 3] + 
   104640*f[3, 9, 3, 3, 5] + 104640*f[3, 9, 3, 5, 3] + 
   24960*f[3, 9, 5, 3, 3] - 2163456*f[3, 11, 3, 3, 3] + 
   27840*f[5, 3, 3, 3, 9] - 44480*f[5, 3, 3, 5, 7] - 44480*f[5, 3, 3, 7, 5] + 
   27840*f[5, 3, 3, 9, 3] - 49280*f[5, 3, 5, 3, 7] + 
   102400*f[5, 3, 5, 5, 5] - 49280*f[5, 3, 5, 7, 3] - 
   40000*f[5, 3, 7, 3, 5] - 40000*f[5, 3, 7, 5, 3] + 55680*f[5, 3, 9, 3, 3] - 
   49280*f[5, 5, 3, 3, 7] + 67200*f[5, 5, 3, 5, 5] - 49280*f[5, 5, 3, 7, 3] + 
   49600*f[5, 5, 5, 3, 5] + 49600*f[5, 5, 5, 5, 3] - 98560*f[5, 5, 7, 3, 3] - 
   84800*f[5, 7, 3, 3, 5] - 84800*f[5, 7, 3, 5, 3] - 80000*f[5, 7, 5, 3, 3] + 
   111360*f[5, 9, 3, 3, 3] - 37632*f[7, 3, 3, 3, 7] + 
   218880*f[7, 3, 3, 5, 5] - 37632*f[7, 3, 3, 7, 3] + 
   71040*f[7, 3, 5, 3, 5] + 71040*f[7, 3, 5, 5, 3] - 75264*f[7, 3, 7, 3, 3] - 
   82560*f[7, 5, 3, 3, 5] - 82560*f[7, 5, 3, 5, 3] - 88320*f[7, 5, 5, 3, 3] - 
   150528*f[7, 7, 3, 3, 3] + 111360*f[9, 3, 3, 3, 5] + 
   111360*f[9, 3, 3, 5, 3] - 222720*f[9, 5, 3, 3, 3] + 
   1628160*f[11, 3, 3, 3, 3] - 57600*f[3, 3, 3, 3, 3, 3, 5] - 
   57600*f[3, 3, 3, 3, 3, 5, 3] - 23040*f[3, 3, 3, 3, 5, 3, 3] + 
   46080*f[3, 3, 3, 5, 3, 3, 3] + 92160*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   933952.3993166768887330716809478051317780693662496416000000000001`51.97032\
474213919]}, {"10010010010", (6659301979764274180311308*f[23])/
    5646327136835 - (49749456*f[3, 3, 17])/5 - 131040*f[3, 5, 15] - 
   (1522912*f[3, 9, 11])/3 - (1522912*f[3, 11, 9])/3 - 131040*f[3, 15, 5] - 
   (49749456*f[3, 17, 3])/5 + 240240*f[5, 3, 15] + 282240*f[5, 9, 9] + 
   240240*f[5, 15, 3] - (1522912*f[9, 3, 11])/3 - (1290400*f[9, 5, 9])/9 - 
   (1290400*f[9, 9, 5])/9 - (1522912*f[9, 11, 3])/3 + 
   (5545952*f[11, 3, 9])/3 + (5545952*f[11, 9, 3])/3 - 131040*f[15, 3, 5] - 
   131040*f[15, 5, 3] + (293225376*f[17, 3, 3])/5 + 75584*f[3, 3, 3, 3, 11] + 
   (80960*f[3, 3, 3, 5, 9])/3 + (80960*f[3, 3, 3, 9, 5])/3 + 
   75584*f[3, 3, 3, 11, 3] + (640*f[3, 3, 5, 3, 9])/3 + 
   (640*f[3, 3, 5, 9, 3])/3 + (80960*f[3, 3, 9, 3, 5])/3 + 
   (80960*f[3, 3, 9, 5, 3])/3 - 40064*f[3, 3, 11, 3, 3] - 
   53760*f[3, 5, 3, 3, 9] - 53760*f[3, 5, 3, 9, 3] - 53760*f[3, 5, 9, 3, 3] + 
   (80960*f[3, 9, 3, 3, 5])/3 + (80960*f[3, 9, 3, 5, 3])/3 - 
   (640*f[3, 9, 5, 3, 3])/3 - 271360*f[3, 11, 3, 3, 3] + 
   (80960*f[9, 3, 3, 3, 5])/3 + (80960*f[9, 3, 3, 5, 3])/3 - 
   (640*f[9, 3, 5, 3, 3])/3 - (163840*f[9, 5, 3, 3, 3])/3 + 
   160256*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   957185.758327802489222857085658060692174319676183071511`53.980996228255584]\
}, {"10100100100", (6659301979764274180311308*f[23])/5646327136835 - 
   (49749456*f[3, 3, 17])/5 - 131040*f[3, 5, 15] - (1522912*f[3, 9, 11])/3 - 
   (1522912*f[3, 11, 9])/3 - 131040*f[3, 15, 5] - (49749456*f[3, 17, 3])/5 + 
   240240*f[5, 3, 15] + 282240*f[5, 9, 9] + 240240*f[5, 15, 3] - 
   (1522912*f[9, 3, 11])/3 - (1290400*f[9, 5, 9])/9 - 
   (1290400*f[9, 9, 5])/9 - (1522912*f[9, 11, 3])/3 + 
   (5545952*f[11, 3, 9])/3 + (5545952*f[11, 9, 3])/3 - 131040*f[15, 3, 5] - 
   131040*f[15, 5, 3] + (293225376*f[17, 3, 3])/5 + 75584*f[3, 3, 3, 3, 11] + 
   (80960*f[3, 3, 3, 5, 9])/3 + (80960*f[3, 3, 3, 9, 5])/3 + 
   75584*f[3, 3, 3, 11, 3] + (640*f[3, 3, 5, 3, 9])/3 + 
   (640*f[3, 3, 5, 9, 3])/3 + (80960*f[3, 3, 9, 3, 5])/3 + 
   (80960*f[3, 3, 9, 5, 3])/3 - 40064*f[3, 3, 11, 3, 3] - 
   53760*f[3, 5, 3, 3, 9] - 53760*f[3, 5, 3, 9, 3] - 53760*f[3, 5, 9, 3, 3] + 
   (80960*f[3, 9, 3, 3, 5])/3 + (80960*f[3, 9, 3, 5, 3])/3 - 
   (640*f[3, 9, 5, 3, 3])/3 - 271360*f[3, 11, 3, 3, 3] + 
   (80960*f[9, 3, 3, 3, 5])/3 + (80960*f[9, 3, 3, 5, 3])/3 - 
   (640*f[9, 3, 5, 3, 3])/3 - (163840*f[9, 5, 3, 3, 3])/3 + 
   160256*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   957185.758327802489222857085658060692174319676183071511`53.980996228255584]\
}, {"10100001010", (43268331234383875663714368911*f[23])/4065355538521200 - 
   (427248528*f[3, 3, 17])/5 - (41501380*f[3, 5, 15])/9 + 
   858752*f[3, 7, 13] - 291312*f[3, 9, 11] - 291312*f[3, 11, 9] + 
   858752*f[3, 13, 7] - (41501380*f[3, 15, 5])/9 - 
   (427248528*f[3, 17, 3])/5 + (2106896*f[5, 3, 15])/3 - 168504*f[5, 5, 13] + 
   458400*f[5, 7, 11] + 128800*f[5, 9, 9] + 458400*f[5, 11, 7] - 
   168504*f[5, 13, 5] + (2106896*f[5, 15, 3])/3 + 970416*f[7, 3, 13] + 
   822400*f[7, 5, 11] - 31248*f[7, 7, 9] - 31248*f[7, 9, 7] + 
   822400*f[7, 11, 5] + 970416*f[7, 13, 3] + 800688*f[9, 3, 11] - 
   19600*f[9, 5, 9] - 19600*f[9, 9, 5] + 800688*f[9, 11, 3] - 
   1184400*f[11, 3, 9] - 1897200*f[11, 5, 7] - 1897200*f[11, 7, 5] - 
   1184400*f[11, 9, 3] - 230720*f[13, 3, 7] - 106000*f[13, 5, 5] - 
   230720*f[13, 7, 3] - (129295096*f[15, 3, 5])/15 - 
   (129295096*f[15, 5, 3])/15 + (140337019344*f[17, 3, 3])/275 + 
   727776*f[3, 3, 3, 3, 11] - 180000*f[3, 3, 3, 5, 9] + 
   120960*f[3, 3, 3, 7, 7] - 180000*f[3, 3, 3, 9, 5] + 
   727776*f[3, 3, 3, 11, 3] - 101280*f[3, 3, 5, 3, 9] - 
   46560*f[3, 3, 5, 5, 7] - 46560*f[3, 3, 5, 7, 5] - 
   101280*f[3, 3, 5, 9, 3] + 60480*f[3, 3, 7, 3, 7] - 4160*f[3, 3, 7, 5, 5] + 
   60480*f[3, 3, 7, 7, 3] - 52800*f[3, 3, 9, 3, 5] - 52800*f[3, 3, 9, 5, 3] - 
   244416*f[3, 3, 11, 3, 3] - 49440*f[3, 5, 3, 3, 9] + 
   39520*f[3, 5, 3, 5, 7] + 39520*f[3, 5, 3, 7, 5] - 49440*f[3, 5, 3, 9, 3] + 
   38080*f[3, 5, 5, 3, 7] - 89600*f[3, 5, 5, 5, 5] + 38080*f[3, 5, 5, 7, 3] + 
   17120*f[3, 5, 7, 3, 5] + 17120*f[3, 5, 7, 5, 3] - 
   112320*f[3, 5, 9, 3, 3] - 14784*f[3, 7, 3, 3, 7] - 
   48960*f[3, 7, 3, 5, 5] - 14784*f[3, 7, 3, 7, 3] + 38560*f[3, 7, 5, 3, 5] + 
   38560*f[3, 7, 5, 5, 3] - 29568*f[3, 7, 7, 3, 3] + 11520*f[3, 9, 3, 3, 5] + 
   11520*f[3, 9, 3, 5, 3] - 15360*f[3, 9, 5, 3, 3] - 
   2188800*f[3, 11, 3, 3, 3] - 78240*f[5, 3, 3, 3, 9] - 
   8160*f[5, 3, 3, 5, 7] - 8160*f[5, 3, 3, 7, 5] - 78240*f[5, 3, 3, 9, 3] + 
   33600*f[5, 3, 5, 3, 7] - 89600*f[5, 3, 5, 5, 5] + 33600*f[5, 3, 5, 7, 3] + 
   38880*f[5, 3, 7, 3, 5] + 38880*f[5, 3, 7, 5, 3] - 62400*f[5, 3, 9, 3, 3] + 
   105280*f[5, 5, 3, 3, 7] - 99200*f[5, 5, 3, 5, 5] + 
   105280*f[5, 5, 3, 7, 3] - 104000*f[5, 5, 5, 3, 5] - 
   104000*f[5, 5, 5, 5, 3] + 89600*f[5, 5, 7, 3, 3] + 
   70240*f[5, 7, 3, 3, 5] + 70240*f[5, 7, 3, 5, 3] + 
   100160*f[5, 7, 5, 3, 3] - 30720*f[5, 9, 3, 3, 3] + 
   41664*f[7, 3, 3, 3, 7] - 156480*f[7, 3, 3, 5, 5] + 
   41664*f[7, 3, 3, 7, 3] - 82400*f[7, 3, 5, 3, 5] - 82400*f[7, 3, 5, 5, 3] + 
   83328*f[7, 3, 7, 3, 3] + 48480*f[7, 5, 3, 3, 5] + 48480*f[7, 5, 3, 5, 3] + 
   105280*f[7, 5, 5, 3, 3] + 166656*f[7, 7, 3, 3, 3] - 
   53760*f[9, 3, 3, 3, 5] - 53760*f[9, 3, 3, 5, 3] + 
   107520*f[9, 5, 3, 3, 3] + 1248000*f[11, 3, 3, 3, 3] - 
   57600*f[3, 3, 3, 3, 3, 3, 5] - 57600*f[3, 3, 3, 3, 3, 5, 3] - 
   23040*f[3, 3, 3, 3, 5, 3, 3] + 46080*f[3, 3, 3, 5, 3, 3, 3] + 
   92160*f[3, 3, 5, 3, 3, 3, 3], DecimalForm[
   959137.46691847295548072634684430112151252961840608945`52.98188085622765]}\
, {"10101000010", (43268331234383875663714368911*f[23])/4065355538521200 - 
   (427248528*f[3, 3, 17])/5 - (41501380*f[3, 5, 15])/9 + 
   858752*f[3, 7, 13] - 291312*f[3, 9, 11] - 291312*f[3, 11, 9] + 
   858752*f[3, 13, 7] - (41501380*f[3, 15, 5])/9 - 
   (427248528*f[3, 17, 3])/5 + (2106896*f[5, 3, 15])/3 - 168504*f[5, 5, 13] + 
   458400*f[5, 7, 11] + 128800*f[5, 9, 9] + 458400*f[5, 11, 7] - 
   168504*f[5, 13, 5] + (2106896*f[5, 15, 3])/3 + 970416*f[7, 3, 13] + 
   822400*f[7, 5, 11] - 31248*f[7, 7, 9] - 31248*f[7, 9, 7] + 
   822400*f[7, 11, 5] + 970416*f[7, 13, 3] + 800688*f[9, 3, 11] - 
   19600*f[9, 5, 9] - 19600*f[9, 9, 5] + 800688*f[9, 11, 3] - 
   1184400*f[11, 3, 9] - 1897200*f[11, 5, 7] - 1897200*f[11, 7, 5] - 
   1184400*f[11, 9, 3] - 230720*f[13, 3, 7] - 106000*f[13, 5, 5] - 
   230720*f[13, 7, 3] - (129295096*f[15, 3, 5])/15 - 
   (129295096*f[15, 5, 3])/15 + (140337019344*f[17, 3, 3])/275 + 
   727776*f[3, 3, 3, 3, 11] - 180000*f[3, 3, 3, 5, 9] + 
   120960*f[3, 3, 3, 7, 7] - 180000*f[3, 3, 3, 9, 5] + 
   727776*f[3, 3, 3, 11, 3] - 101280*f[3, 3, 5, 3, 9] - 
   46560*f[3, 3, 5, 5, 7] - 46560*f[3, 3, 5, 7, 5] - 
   101280*f[3, 3, 5, 9, 3] + 60480*f[3, 3, 7, 3, 7] - 4160*f[3, 3, 7, 5, 5] + 
   60480*f[3, 3, 7, 7, 3] - 52800*f[3, 3, 9, 3, 5] - 52800*f[3, 3, 9, 5, 3] - 
   244416*f[3, 3, 11, 3, 3] - 49440*f[3, 5, 3, 3, 9] + 
   39520*f[3, 5, 3, 5, 7] + 39520*f[3, 5, 3, 7, 5] - 49440*f[3, 5, 3, 9, 3] + 
   38080*f[3, 5, 5, 3, 7] - 89600*f[3, 5, 5, 5, 5] + 38080*f[3, 5, 5, 7, 3] + 
   17120*f[3, 5, 7, 3, 5] + 17120*f[3, 5, 7, 5, 3] - 
   112320*f[3, 5, 9, 3, 3] - 14784*f[3, 7, 3, 3, 7] - 
   48960*f[3, 7, 3, 5, 5] - 14784*f[3, 7, 3, 7, 3] + 38560*f[3, 7, 5, 3, 5] + 
   38560*f[3, 7, 5, 5, 3] - 29568*f[3, 7, 7, 3, 3] + 11520*f[3, 9, 3, 3, 5] + 
   11520*f[3, 9, 3, 5, 3] - 15360*f[3, 9, 5, 3, 3] - 
   2188800*f[3, 11, 3, 3, 3] - 78240*f[5, 3, 3, 3, 9] - 
   8160*f[5, 3, 3, 5, 7] - 8160*f[5, 3, 3, 7, 5] - 78240*f[5, 3, 3, 9, 3] + 
   33600*f[5, 3, 5, 3, 7] - 89600*f[5, 3, 5, 5, 5] + 33600*f[5, 3, 5, 7, 3] + 
   38880*f[5, 3, 7, 3, 5] + 38880*f[5, 3, 7, 5, 3] - 62400*f[5, 3, 9, 3, 3] + 
   105280*f[5, 5, 3, 3, 7] - 99200*f[5, 5, 3, 5, 5] + 
   105280*f[5, 5, 3, 7, 3] - 104000*f[5, 5, 5, 3, 5] - 
   104000*f[5, 5, 5, 5, 3] + 89600*f[5, 5, 7, 3, 3] + 
   70240*f[5, 7, 3, 3, 5] + 70240*f[5, 7, 3, 5, 3] + 
   100160*f[5, 7, 5, 3, 3] - 30720*f[5, 9, 3, 3, 3] + 
   41664*f[7, 3, 3, 3, 7] - 156480*f[7, 3, 3, 5, 5] + 
   41664*f[7, 3, 3, 7, 3] - 82400*f[7, 3, 5, 3, 5] - 82400*f[7, 3, 5, 5, 3] + 
   83328*f[7, 3, 7, 3, 3] + 48480*f[7, 5, 3, 3, 5] + 48480*f[7, 5, 3, 5, 3] + 
   105280*f[7, 5, 5, 3, 3] + 166656*f[7, 7, 3, 3, 3] - 
   53760*f[9, 3, 3, 3, 5] - 53760*f[9, 3, 3, 5, 3] + 
   107520*f[9, 5, 3, 3, 3] + 1248000*f[11, 3, 3, 3, 3] - 
   57600*f[3, 3, 3, 3, 3, 3, 5] - 57600*f[3, 3, 3, 3, 3, 5, 3] - 
   23040*f[3, 3, 3, 3, 5, 3, 3] + 46080*f[3, 3, 3, 5, 3, 3, 3] + 
   92160*f[3, 3, 5, 3, 3, 3, 3], DecimalForm[
   959137.46691847295548072634684430112151252961840608945`52.98188085622765]}\
, {"10010001010", (73414461511592652032888749*f[23])/61596296038200 - 
   (8513899616*f[3, 3, 17])/825 - (77027216*f[3, 5, 15])/45 - 
   357824*f[3, 7, 13] + (1726976*f[3, 9, 11])/3 + (1726976*f[3, 11, 9])/3 - 
   357824*f[3, 13, 7] - (77027216*f[3, 15, 5])/45 - 
   (8513899616*f[3, 17, 3])/825 + (96965744*f[5, 3, 15])/45 - 
   592064*f[5, 5, 13] - 390496*f[5, 7, 11] - 6720*f[5, 9, 9] - 
   390496*f[5, 11, 7] - 592064*f[5, 13, 5] + (96965744*f[5, 15, 3])/45 + 
   1294400*f[7, 3, 13] - 495680*f[7, 5, 11] - (153664*f[7, 7, 9])/3 - 
   (153664*f[7, 9, 7])/3 - 495680*f[7, 11, 5] + 1294400*f[7, 13, 3] + 
   (780320*f[9, 3, 11])/3 - (449440*f[9, 5, 9])/9 - (291200*f[9, 7, 7])/3 - 
   (449440*f[9, 9, 5])/9 + (780320*f[9, 11, 3])/3 + (459488*f[11, 3, 9])/3 + 
   2593632*f[11, 5, 7] + 2593632*f[11, 7, 5] + (459488*f[11, 9, 3])/3 + 
   1652224*f[13, 3, 7] - 1294720*f[13, 5, 5] + 1652224*f[13, 7, 3] + 
   (28544192*f[15, 3, 5])/9 + (28544192*f[15, 5, 3])/9 + 
   (47771708288*f[17, 3, 3])/825 + 77696*f[3, 3, 3, 3, 11] + 
   (389120*f[3, 3, 3, 5, 9])/3 + 28672*f[3, 3, 3, 7, 7] + 
   (389120*f[3, 3, 3, 9, 5])/3 + 77696*f[3, 3, 3, 11, 3] + 
   (115840*f[3, 3, 5, 3, 9])/3 + 5760*f[3, 3, 5, 5, 7] + 
   5760*f[3, 3, 5, 7, 5] + (115840*f[3, 3, 5, 9, 3])/3 - 
   10752*f[3, 3, 7, 3, 7] - 10240*f[3, 3, 7, 5, 5] - 10752*f[3, 3, 7, 7, 3] + 
   (245120*f[3, 3, 9, 3, 5])/3 + (245120*f[3, 3, 9, 5, 3])/3 - 
   35840*f[3, 3, 11, 3, 3] - 24000*f[3, 5, 3, 3, 9] - 
   79680*f[3, 5, 3, 5, 7] - 79680*f[3, 5, 3, 7, 5] - 24000*f[3, 5, 3, 9, 3] - 
   112000*f[3, 5, 5, 3, 7] + 358400*f[3, 5, 5, 5, 5] - 
   112000*f[3, 5, 5, 7, 3] - 120000*f[3, 5, 7, 3, 5] - 
   120000*f[3, 5, 7, 5, 3] - 48000*f[3, 5, 9, 3, 3] - 
   10752*f[3, 7, 3, 3, 7] - 90880*f[3, 7, 3, 5, 5] - 10752*f[3, 7, 3, 7, 3] - 
   144000*f[3, 7, 5, 3, 5] - 144000*f[3, 7, 5, 5, 3] + 
   28672*f[3, 7, 7, 3, 3] + (29120*f[3, 9, 3, 3, 5])/3 + 
   (29120*f[3, 9, 3, 5, 3])/3 + (114560*f[3, 9, 5, 3, 3])/3 - 
   262912*f[3, 11, 3, 3, 3] - 77760*f[5, 3, 3, 3, 9] + 
   9920*f[5, 3, 3, 5, 7] + 9920*f[5, 3, 3, 7, 5] - 77760*f[5, 3, 3, 9, 3] + 
   22400*f[5, 3, 5, 3, 7] + 89600*f[5, 3, 5, 5, 5] + 22400*f[5, 3, 5, 7, 3] + 
   32320*f[5, 3, 7, 3, 5] + 32320*f[5, 3, 7, 5, 3] - 48000*f[5, 3, 9, 3, 3] + 
   4480*f[5, 5, 3, 3, 7] - 25600*f[5, 5, 3, 5, 5] + 4480*f[5, 5, 3, 7, 3] - 
   83200*f[5, 5, 5, 3, 5] - 83200*f[5, 5, 5, 5, 3] + 8960*f[5, 5, 7, 3, 3] + 
   59200*f[5, 7, 3, 3, 5] + 59200*f[5, 7, 3, 5, 3] + 28800*f[5, 7, 5, 3, 3] + 
   11520*f[5, 9, 3, 3, 3] - 23296*f[7, 3, 3, 3, 7] - 
   108800*f[7, 3, 3, 5, 5] - 23296*f[7, 3, 3, 7, 3] - 9600*f[7, 3, 5, 3, 5] - 
   9600*f[7, 3, 5, 5, 3] + 3584*f[7, 3, 7, 3, 3] + 53120*f[7, 5, 3, 3, 5] + 
   53120*f[7, 5, 3, 5, 3] + 16640*f[7, 5, 5, 3, 3] + 57344*f[7, 7, 3, 3, 3] - 
   (25600*f[9, 3, 3, 3, 5])/3 - (25600*f[9, 3, 3, 5, 3])/3 + 
   (5120*f[9, 3, 5, 3, 3])/3 + (66560*f[9, 5, 3, 3, 3])/3 + 
   177152*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   972380.0676458740919563175871221467448213192640613571999999999999`51.98783\
604786759]}, {"10101000100", (73414461511592652032888749*f[23])/
    61596296038200 - (8513899616*f[3, 3, 17])/825 - 
   (77027216*f[3, 5, 15])/45 - 357824*f[3, 7, 13] + (1726976*f[3, 9, 11])/3 + 
   (1726976*f[3, 11, 9])/3 - 357824*f[3, 13, 7] - (77027216*f[3, 15, 5])/45 - 
   (8513899616*f[3, 17, 3])/825 + (96965744*f[5, 3, 15])/45 - 
   592064*f[5, 5, 13] - 390496*f[5, 7, 11] - 6720*f[5, 9, 9] - 
   390496*f[5, 11, 7] - 592064*f[5, 13, 5] + (96965744*f[5, 15, 3])/45 + 
   1294400*f[7, 3, 13] - 495680*f[7, 5, 11] - (153664*f[7, 7, 9])/3 - 
   (153664*f[7, 9, 7])/3 - 495680*f[7, 11, 5] + 1294400*f[7, 13, 3] + 
   (780320*f[9, 3, 11])/3 - (449440*f[9, 5, 9])/9 - (291200*f[9, 7, 7])/3 - 
   (449440*f[9, 9, 5])/9 + (780320*f[9, 11, 3])/3 + (459488*f[11, 3, 9])/3 + 
   2593632*f[11, 5, 7] + 2593632*f[11, 7, 5] + (459488*f[11, 9, 3])/3 + 
   1652224*f[13, 3, 7] - 1294720*f[13, 5, 5] + 1652224*f[13, 7, 3] + 
   (28544192*f[15, 3, 5])/9 + (28544192*f[15, 5, 3])/9 + 
   (47771708288*f[17, 3, 3])/825 + 77696*f[3, 3, 3, 3, 11] + 
   (389120*f[3, 3, 3, 5, 9])/3 + 28672*f[3, 3, 3, 7, 7] + 
   (389120*f[3, 3, 3, 9, 5])/3 + 77696*f[3, 3, 3, 11, 3] + 
   (115840*f[3, 3, 5, 3, 9])/3 + 5760*f[3, 3, 5, 5, 7] + 
   5760*f[3, 3, 5, 7, 5] + (115840*f[3, 3, 5, 9, 3])/3 - 
   10752*f[3, 3, 7, 3, 7] - 10240*f[3, 3, 7, 5, 5] - 10752*f[3, 3, 7, 7, 3] + 
   (245120*f[3, 3, 9, 3, 5])/3 + (245120*f[3, 3, 9, 5, 3])/3 - 
   35840*f[3, 3, 11, 3, 3] - 24000*f[3, 5, 3, 3, 9] - 
   79680*f[3, 5, 3, 5, 7] - 79680*f[3, 5, 3, 7, 5] - 24000*f[3, 5, 3, 9, 3] - 
   112000*f[3, 5, 5, 3, 7] + 358400*f[3, 5, 5, 5, 5] - 
   112000*f[3, 5, 5, 7, 3] - 120000*f[3, 5, 7, 3, 5] - 
   120000*f[3, 5, 7, 5, 3] - 48000*f[3, 5, 9, 3, 3] - 
   10752*f[3, 7, 3, 3, 7] - 90880*f[3, 7, 3, 5, 5] - 10752*f[3, 7, 3, 7, 3] - 
   144000*f[3, 7, 5, 3, 5] - 144000*f[3, 7, 5, 5, 3] + 
   28672*f[3, 7, 7, 3, 3] + (29120*f[3, 9, 3, 3, 5])/3 + 
   (29120*f[3, 9, 3, 5, 3])/3 + (114560*f[3, 9, 5, 3, 3])/3 - 
   262912*f[3, 11, 3, 3, 3] - 77760*f[5, 3, 3, 3, 9] + 
   9920*f[5, 3, 3, 5, 7] + 9920*f[5, 3, 3, 7, 5] - 77760*f[5, 3, 3, 9, 3] + 
   22400*f[5, 3, 5, 3, 7] + 89600*f[5, 3, 5, 5, 5] + 22400*f[5, 3, 5, 7, 3] + 
   32320*f[5, 3, 7, 3, 5] + 32320*f[5, 3, 7, 5, 3] - 48000*f[5, 3, 9, 3, 3] + 
   4480*f[5, 5, 3, 3, 7] - 25600*f[5, 5, 3, 5, 5] + 4480*f[5, 5, 3, 7, 3] - 
   83200*f[5, 5, 5, 3, 5] - 83200*f[5, 5, 5, 5, 3] + 8960*f[5, 5, 7, 3, 3] + 
   59200*f[5, 7, 3, 3, 5] + 59200*f[5, 7, 3, 5, 3] + 28800*f[5, 7, 5, 3, 3] + 
   11520*f[5, 9, 3, 3, 3] - 23296*f[7, 3, 3, 3, 7] - 
   108800*f[7, 3, 3, 5, 5] - 23296*f[7, 3, 3, 7, 3] - 9600*f[7, 3, 5, 3, 5] - 
   9600*f[7, 3, 5, 5, 3] + 3584*f[7, 3, 7, 3, 3] + 53120*f[7, 5, 3, 3, 5] + 
   53120*f[7, 5, 3, 5, 3] + 16640*f[7, 5, 5, 3, 3] + 57344*f[7, 7, 3, 3, 3] - 
   (25600*f[9, 3, 3, 3, 5])/3 - (25600*f[9, 3, 3, 5, 3])/3 + 
   (5120*f[9, 3, 5, 3, 3])/3 + (66560*f[9, 5, 3, 3, 3])/3 + 
   177152*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   972380.0676458740919563175871221467448213192640613571999999999999`51.98783\
604786759]}, {"10010100010", (5462198736110497120844150513*f[23])/
    184788888114600 - (198165015776*f[3, 3, 17])/825 + 
   (6042304*f[3, 5, 15])/9 + 1731520*f[3, 7, 13] + (7687808*f[3, 9, 11])/3 + 
   (7687808*f[3, 11, 9])/3 + 1731520*f[3, 13, 7] + (6042304*f[3, 15, 5])/9 - 
   (198165015776*f[3, 17, 3])/825 + (42937760*f[5, 3, 15])/9 + 
   1688000*f[5, 5, 13] + 1458880*f[5, 7, 11] + 1280*f[5, 9, 9] + 
   1458880*f[5, 11, 7] + 1688000*f[5, 13, 5] + (42937760*f[5, 15, 3])/9 + 
   304192*f[7, 3, 13] + 500544*f[7, 5, 11] + (25088*f[7, 7, 9])/3 + 
   (25088*f[7, 9, 7])/3 + 500544*f[7, 11, 5] + 304192*f[7, 13, 3] - 
   (937216*f[9, 3, 11])/3 - (4480*f[9, 5, 9])/9 + (50176*f[9, 7, 7])/3 - 
   (4480*f[9, 9, 5])/9 - (937216*f[9, 11, 3])/3 + (8689408*f[11, 3, 9])/3 - 
   1066496*f[11, 5, 7] - 1066496*f[11, 7, 5] + (8689408*f[11, 9, 3])/3 + 
   112000*f[13, 3, 7] - 213760*f[13, 5, 5] + 112000*f[13, 7, 3] - 
   (104239936*f[15, 3, 5])/9 - (104239936*f[15, 5, 3])/9 + 
   (1173539262848*f[17, 3, 3])/825 + 1634048*f[3, 3, 3, 3, 11] + 
   (122240*f[3, 3, 3, 5, 9])/3 - 25088*f[3, 3, 3, 7, 7] + 
   (122240*f[3, 3, 3, 9, 5])/3 + 1634048*f[3, 3, 3, 11, 3] - 
   (533120*f[3, 3, 5, 3, 9])/3 + 13440*f[3, 3, 5, 5, 7] + 
   13440*f[3, 3, 5, 7, 5] - (533120*f[3, 3, 5, 9, 3])/3 - 
   37632*f[3, 3, 7, 3, 7] + 28160*f[3, 3, 7, 5, 5] - 37632*f[3, 3, 7, 7, 3] + 
   (254720*f[3, 3, 9, 3, 5])/3 + (254720*f[3, 3, 9, 5, 3])/3 - 
   1017088*f[3, 3, 11, 3, 3] - 226560*f[3, 5, 3, 3, 9] + 
   142080*f[3, 5, 3, 5, 7] + 142080*f[3, 5, 3, 7, 5] - 
   226560*f[3, 5, 3, 9, 3] + 122880*f[3, 5, 5, 3, 7] - 
   409600*f[3, 5, 5, 5, 5] + 122880*f[3, 5, 5, 7, 3] + 
   124160*f[3, 5, 7, 3, 5] + 124160*f[3, 5, 7, 5, 3] - 
   222720*f[3, 5, 9, 3, 3] - 12544*f[3, 7, 3, 3, 7] - 7680*f[3, 7, 3, 5, 5] - 
   12544*f[3, 7, 3, 7, 3] + 140160*f[3, 7, 5, 3, 5] + 
   140160*f[3, 7, 5, 5, 3] + 25088*f[3, 7, 7, 3, 3] + 
   (398720*f[3, 9, 3, 3, 5])/3 + (398720*f[3, 9, 3, 5, 3])/3 + 
   (907520*f[3, 9, 5, 3, 3])/3 - 6319360*f[3, 11, 3, 3, 3] - 
   84480*f[5, 3, 3, 3, 9] + 197120*f[5, 3, 3, 5, 7] + 
   197120*f[5, 3, 3, 7, 5] - 84480*f[5, 3, 3, 9, 3] - 1280*f[5, 3, 5, 3, 7] - 
   236800*f[5, 3, 5, 5, 5] - 1280*f[5, 3, 5, 7, 3] + 8960*f[5, 3, 7, 3, 5] + 
   8960*f[5, 3, 7, 5, 3] - 53760*f[5, 3, 9, 3, 3] - 98560*f[5, 5, 3, 3, 7] - 
   38400*f[5, 5, 3, 5, 5] - 98560*f[5, 5, 3, 7, 3] + 60800*f[5, 5, 5, 3, 5] + 
   60800*f[5, 5, 5, 5, 3] + 89600*f[5, 5, 7, 3, 3] + 8960*f[5, 7, 3, 3, 5] + 
   8960*f[5, 7, 3, 5, 3] + 110080*f[5, 7, 5, 3, 3] + 7680*f[5, 9, 3, 3, 3] + 
   62720*f[7, 3, 3, 3, 7] - 25600*f[7, 3, 3, 5, 5] + 62720*f[7, 3, 3, 7, 3] - 
   48000*f[7, 3, 5, 3, 5] - 48000*f[7, 3, 5, 5, 3] + 
   125440*f[7, 3, 7, 3, 3] - 32000*f[7, 5, 3, 3, 5] - 
   32000*f[7, 5, 3, 5, 3] + 6400*f[7, 5, 5, 3, 3] + 250880*f[7, 7, 3, 3, 3] + 
   (30080*f[9, 3, 3, 3, 5])/3 + (30080*f[9, 3, 3, 5, 3])/3 - 
   (25600*f[9, 3, 5, 3, 3])/3 - (136960*f[9, 5, 3, 3, 3])/3 + 
   3696640*f[11, 3, 3, 3, 3] - 160000*f[3, 3, 3, 3, 3, 3, 5] - 
   160000*f[3, 3, 3, 3, 3, 5, 3] - 64000*f[3, 3, 3, 3, 5, 3, 3] + 
   128000*f[3, 3, 3, 5, 3, 3, 3] + 256000*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   974839.6172486631820830156338025967519177834600876593`51.98893317049511]}, 
 {"10100010100", (5462198736110497120844150513*f[23])/184788888114600 - 
   (198165015776*f[3, 3, 17])/825 + (6042304*f[3, 5, 15])/9 + 
   1731520*f[3, 7, 13] + (7687808*f[3, 9, 11])/3 + (7687808*f[3, 11, 9])/3 + 
   1731520*f[3, 13, 7] + (6042304*f[3, 15, 5])/9 - 
   (198165015776*f[3, 17, 3])/825 + (42937760*f[5, 3, 15])/9 + 
   1688000*f[5, 5, 13] + 1458880*f[5, 7, 11] + 1280*f[5, 9, 9] + 
   1458880*f[5, 11, 7] + 1688000*f[5, 13, 5] + (42937760*f[5, 15, 3])/9 + 
   304192*f[7, 3, 13] + 500544*f[7, 5, 11] + (25088*f[7, 7, 9])/3 + 
   (25088*f[7, 9, 7])/3 + 500544*f[7, 11, 5] + 304192*f[7, 13, 3] - 
   (937216*f[9, 3, 11])/3 - (4480*f[9, 5, 9])/9 + (50176*f[9, 7, 7])/3 - 
   (4480*f[9, 9, 5])/9 - (937216*f[9, 11, 3])/3 + (8689408*f[11, 3, 9])/3 - 
   1066496*f[11, 5, 7] - 1066496*f[11, 7, 5] + (8689408*f[11, 9, 3])/3 + 
   112000*f[13, 3, 7] - 213760*f[13, 5, 5] + 112000*f[13, 7, 3] - 
   (104239936*f[15, 3, 5])/9 - (104239936*f[15, 5, 3])/9 + 
   (1173539262848*f[17, 3, 3])/825 + 1634048*f[3, 3, 3, 3, 11] + 
   (122240*f[3, 3, 3, 5, 9])/3 - 25088*f[3, 3, 3, 7, 7] + 
   (122240*f[3, 3, 3, 9, 5])/3 + 1634048*f[3, 3, 3, 11, 3] - 
   (533120*f[3, 3, 5, 3, 9])/3 + 13440*f[3, 3, 5, 5, 7] + 
   13440*f[3, 3, 5, 7, 5] - (533120*f[3, 3, 5, 9, 3])/3 - 
   37632*f[3, 3, 7, 3, 7] + 28160*f[3, 3, 7, 5, 5] - 37632*f[3, 3, 7, 7, 3] + 
   (254720*f[3, 3, 9, 3, 5])/3 + (254720*f[3, 3, 9, 5, 3])/3 - 
   1017088*f[3, 3, 11, 3, 3] - 226560*f[3, 5, 3, 3, 9] + 
   142080*f[3, 5, 3, 5, 7] + 142080*f[3, 5, 3, 7, 5] - 
   226560*f[3, 5, 3, 9, 3] + 122880*f[3, 5, 5, 3, 7] - 
   409600*f[3, 5, 5, 5, 5] + 122880*f[3, 5, 5, 7, 3] + 
   124160*f[3, 5, 7, 3, 5] + 124160*f[3, 5, 7, 5, 3] - 
   222720*f[3, 5, 9, 3, 3] - 12544*f[3, 7, 3, 3, 7] - 7680*f[3, 7, 3, 5, 5] - 
   12544*f[3, 7, 3, 7, 3] + 140160*f[3, 7, 5, 3, 5] + 
   140160*f[3, 7, 5, 5, 3] + 25088*f[3, 7, 7, 3, 3] + 
   (398720*f[3, 9, 3, 3, 5])/3 + (398720*f[3, 9, 3, 5, 3])/3 + 
   (907520*f[3, 9, 5, 3, 3])/3 - 6319360*f[3, 11, 3, 3, 3] - 
   84480*f[5, 3, 3, 3, 9] + 197120*f[5, 3, 3, 5, 7] + 
   197120*f[5, 3, 3, 7, 5] - 84480*f[5, 3, 3, 9, 3] - 1280*f[5, 3, 5, 3, 7] - 
   236800*f[5, 3, 5, 5, 5] - 1280*f[5, 3, 5, 7, 3] + 8960*f[5, 3, 7, 3, 5] + 
   8960*f[5, 3, 7, 5, 3] - 53760*f[5, 3, 9, 3, 3] - 98560*f[5, 5, 3, 3, 7] - 
   38400*f[5, 5, 3, 5, 5] - 98560*f[5, 5, 3, 7, 3] + 60800*f[5, 5, 5, 3, 5] + 
   60800*f[5, 5, 5, 5, 3] + 89600*f[5, 5, 7, 3, 3] + 8960*f[5, 7, 3, 3, 5] + 
   8960*f[5, 7, 3, 5, 3] + 110080*f[5, 7, 5, 3, 3] + 7680*f[5, 9, 3, 3, 3] + 
   62720*f[7, 3, 3, 3, 7] - 25600*f[7, 3, 3, 5, 5] + 62720*f[7, 3, 3, 7, 3] - 
   48000*f[7, 3, 5, 3, 5] - 48000*f[7, 3, 5, 5, 3] + 
   125440*f[7, 3, 7, 3, 3] - 32000*f[7, 5, 3, 3, 5] - 
   32000*f[7, 5, 3, 5, 3] + 6400*f[7, 5, 5, 3, 3] + 250880*f[7, 7, 3, 3, 3] + 
   (30080*f[9, 3, 3, 3, 5])/3 + (30080*f[9, 3, 3, 5, 3])/3 - 
   (25600*f[9, 3, 5, 3, 3])/3 - (136960*f[9, 5, 3, 3, 3])/3 + 
   3696640*f[11, 3, 3, 3, 3] - 160000*f[3, 3, 3, 3, 3, 3, 5] - 
   160000*f[3, 3, 3, 3, 3, 5, 3] - 64000*f[3, 3, 3, 3, 5, 3, 3] + 
   128000*f[3, 3, 3, 5, 3, 3, 3] + 256000*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   974839.6172486631820830156338025967519177834600876593`51.98893317049511]}, 
 {"10001010101", (20243107654760668820429045476382176480556378411*f[23])/
    14217761025262316535868041707520000 + (5677368464411843*f[3, 3, 17])/
    243936000 + (3397114119203*f[3, 5, 15])/1267200 - 
   (7116400699*f[3, 7, 13])/179200 + (329331739*f[3, 9, 11])/480 + 
   (329331739*f[3, 11, 9])/480 - (7116400699*f[3, 13, 7])/179200 + 
   (3397114119203*f[3, 15, 5])/1267200 + (5677368464411843*f[3, 17, 3])/
    243936000 + (3027175846*f[5, 3, 15])/5775 - (586746659*f[5, 5, 13])/
    22400 + (2143679*f[5, 7, 11])/16 - (107525*f[5, 9, 9])/18 + 
   (2143679*f[5, 11, 7])/16 - (586746659*f[5, 13, 5])/22400 + 
   (3027175846*f[5, 15, 3])/5775 + (1990753469*f[7, 3, 13])/13440 - 
   (8282337*f[7, 5, 11])/320 - (358532*f[7, 7, 9])/9 - 
   (358532*f[7, 9, 7])/9 - (8282337*f[7, 11, 5])/320 + 
   (1990753469*f[7, 13, 3])/13440 + (39652045*f[9, 3, 11])/192 + 
   (187765*f[9, 5, 9])/36 - 23338*f[9, 7, 7] + (187765*f[9, 9, 5])/36 + 
   (39652045*f[9, 11, 3])/192 + (168930359*f[11, 3, 9])/192 + 
   (72082639*f[11, 5, 7])/320 + (72082639*f[11, 7, 5])/320 + 
   (168930359*f[11, 9, 3])/192 + (73951097111*f[13, 3, 7])/537600 + 
   (1433885429*f[13, 5, 5])/11200 + (73951097111*f[13, 7, 3])/537600 + 
   (3109045292287*f[15, 3, 5])/806400 + (3109045292287*f[15, 5, 3])/806400 + 
   (226633508609631*f[17, 3, 3])/9680000 + (101277*f[3, 3, 3, 3, 11])/2 + 
   (81315*f[3, 3, 3, 5, 9])/2 - (470043*f[3, 3, 3, 7, 7])/8 + 
   (81315*f[3, 3, 3, 9, 5])/2 + (101277*f[3, 3, 3, 11, 3])/2 - 
   (25167*f[3, 3, 5, 3, 9])/2 + (44313*f[3, 3, 5, 5, 7])/2 + 
   (44313*f[3, 3, 5, 7, 5])/2 - (25167*f[3, 3, 5, 9, 3])/2 - 
   (744123*f[3, 3, 7, 3, 7])/16 - 6933*f[3, 3, 7, 5, 5] - 
   (744123*f[3, 3, 7, 7, 3])/16 - 5151*f[3, 3, 9, 3, 5] - 
   5151*f[3, 3, 9, 5, 3] + 33759*f[3, 3, 11, 3, 3] - 29211*f[3, 5, 3, 3, 9] + 
   11250*f[3, 5, 3, 5, 7] + 11250*f[3, 5, 3, 7, 5] - 29211*f[3, 5, 3, 9, 3] - 
   4248*f[3, 5, 5, 3, 7] + 4320*f[3, 5, 5, 5, 5] - 4248*f[3, 5, 5, 7, 3] + 
   11118*f[3, 5, 7, 3, 5] + 11118*f[3, 5, 7, 5, 3] - 1770*f[3, 5, 9, 3, 3] - 
   (447369*f[3, 7, 3, 3, 7])/16 - 7197*f[3, 7, 3, 5, 5] - 
   (447369*f[3, 7, 3, 7, 3])/16 - (5211*f[3, 7, 5, 3, 5])/2 - 
   (5211*f[3, 7, 5, 5, 3])/2 - (173289*f[3, 7, 7, 3, 3])/8 - 
   (47037*f[3, 9, 3, 3, 5])/2 - (47037*f[3, 9, 3, 5, 3])/2 + 
   13095*f[3, 9, 5, 3, 3] + 3459*f[5, 3, 3, 3, 9] + 11940*f[5, 3, 3, 5, 7] + 
   11940*f[5, 3, 3, 7, 5] + 3459*f[5, 3, 3, 9, 3] - 4278*f[5, 3, 5, 3, 7] + 
   4320*f[5, 3, 5, 5, 5] - 4278*f[5, 3, 5, 7, 3] + 1578*f[5, 3, 7, 3, 5] + 
   1578*f[5, 3, 7, 5, 3] + 2370*f[5, 3, 9, 3, 3] - 
   (19647*f[5, 5, 3, 3, 7])/2 - 696*f[5, 5, 3, 5, 5] - 
   (19647*f[5, 5, 3, 7, 3])/2 - 3204*f[5, 5, 5, 3, 5] - 
   3204*f[5, 5, 5, 5, 3] - 10059*f[5, 5, 7, 3, 3] - 
   (18039*f[5, 7, 3, 3, 5])/2 - (18039*f[5, 7, 3, 5, 3])/2 + 
   1653*f[5, 7, 5, 3, 3] + 192*f[5, 9, 3, 3, 3] - 834*f[7, 3, 3, 3, 7] + 
   2616*f[7, 3, 3, 5, 5] - 834*f[7, 3, 3, 7, 3] + 1596*f[7, 3, 5, 3, 5] + 
   1596*f[7, 3, 5, 5, 3] - 684*f[7, 3, 7, 3, 3] - 996*f[7, 5, 3, 3, 5] - 
   996*f[7, 5, 3, 5, 3] - 2568*f[7, 5, 5, 3, 3] - 384*f[7, 7, 3, 3, 3] + 
   552*f[9, 3, 3, 3, 5] + 552*f[9, 3, 3, 5, 3] + 432*f[9, 3, 5, 3, 3] + 
   192*f[9, 5, 3, 3, 3], DecimalForm[
   978755.460885789322432780021949936284611406094184408481`53.990674198183186]\
}, {"10100010001", (1875262536414437442439947868673763473887200737*f[23])/
    14995294831331349471423325238400 + (5381452779559873*f[3, 3, 17])/
    22869000 - (3386298439*f[3, 5, 15])/27720 - (7547848*f[3, 7, 13])/15 - 
   (18108952*f[3, 9, 11])/9 - (18108952*f[3, 11, 9])/9 - 
   (7547848*f[3, 13, 7])/15 - (3386298439*f[3, 15, 5])/27720 + 
   (5381452779559873*f[3, 17, 3])/22869000 - (3661231121*f[5, 3, 15])/1848 - 
   (647776*f[5, 5, 13])/21 - (526576*f[5, 7, 11])/3 - 
   (501440*f[5, 9, 9])/27 - (526576*f[5, 11, 7])/3 - 
   (647776*f[5, 13, 5])/21 - (3661231121*f[5, 15, 3])/1848 - 
   (8863912*f[7, 3, 13])/21 - 9712*f[7, 5, 11] - (119416*f[7, 7, 9])/9 - 
   (119416*f[7, 9, 7])/9 - 9712*f[7, 11, 5] - (8863912*f[7, 13, 3])/21 - 
   (2102464*f[9, 3, 11])/3 + (125360*f[9, 5, 9])/9 + (275408*f[9, 7, 7])/9 + 
   (125360*f[9, 9, 5])/9 - (2102464*f[9, 11, 3])/3 + 
   (28924424*f[11, 3, 9])/9 + (3000800*f[11, 5, 7])/3 + 
   (3000800*f[11, 7, 5])/3 + (28924424*f[11, 9, 3])/9 + 
   (34365824*f[13, 3, 7])/105 - (1295552*f[13, 5, 5])/21 + 
   (34365824*f[13, 7, 3])/105 + (572054693659*f[15, 3, 5])/41580 + 
   (572054693659*f[15, 5, 3])/41580 - (99599355132331*f[17, 3, 3])/1633500 - 
   1513696*f[3, 3, 3, 3, 11] + (1119160*f[3, 3, 3, 5, 9])/9 + 
   30912*f[3, 3, 3, 7, 7] + (1119160*f[3, 3, 3, 9, 5])/9 - 
   1513696*f[3, 3, 3, 11, 3] + (790300*f[3, 3, 5, 3, 9])/9 - 
   360*f[3, 3, 5, 5, 7] - 360*f[3, 3, 5, 7, 5] + (790300*f[3, 3, 5, 9, 3])/
    9 + 61344*f[3, 3, 7, 3, 7] - 97760*f[3, 3, 7, 5, 5] + 
   61344*f[3, 3, 7, 7, 3] + (603820*f[3, 3, 9, 3, 5])/9 + 
   (603820*f[3, 3, 9, 5, 3])/9 - 495680*f[3, 3, 11, 3, 3] - 
   (570040*f[3, 5, 3, 3, 9])/9 - 29150*f[3, 5, 3, 5, 7] - 
   29150*f[3, 5, 3, 7, 5] - (570040*f[3, 5, 3, 9, 3])/9 - 
   1700*f[3, 5, 5, 3, 7] + 57600*f[3, 5, 5, 5, 5] - 1700*f[3, 5, 5, 7, 3] - 
   3070*f[3, 5, 7, 3, 5] - 3070*f[3, 5, 7, 5, 3] - 
   (572480*f[3, 5, 9, 3, 3])/9 + 89312*f[3, 7, 3, 3, 7] - 
   45600*f[3, 7, 3, 5, 5] + 89312*f[3, 7, 3, 7, 3] - 
   101840*f[3, 7, 5, 3, 5] - 101840*f[3, 7, 5, 5, 3] + 
   86848*f[3, 7, 7, 3, 3] + 9560*f[3, 9, 3, 3, 5] + 9560*f[3, 9, 3, 5, 3] - 
   (945440*f[3, 9, 5, 3, 3])/9 + 1540352*f[3, 11, 3, 3, 3] + 
   (5420*f[5, 3, 3, 3, 9])/9 + 5580*f[5, 3, 3, 5, 7] + 
   5580*f[5, 3, 3, 7, 5] + (5420*f[5, 3, 3, 9, 3])/9 - 
   13970*f[5, 3, 5, 3, 7] + 57600*f[5, 3, 5, 5, 5] - 13970*f[5, 3, 5, 7, 3] - 
   25410*f[5, 3, 7, 3, 5] - 25410*f[5, 3, 7, 5, 3] - 26040*f[5, 3, 9, 3, 3] - 
   44160*f[5, 5, 3, 3, 7] + 57600*f[5, 5, 3, 5, 5] - 44160*f[5, 5, 3, 7, 3] + 
   57600*f[5, 5, 5, 3, 5] + 57600*f[5, 5, 5, 5, 3] - 43520*f[5, 5, 7, 3, 3] - 
   55760*f[5, 7, 3, 3, 5] - 55760*f[5, 7, 3, 5, 3] - 66400*f[5, 7, 5, 3, 3] - 
   (713920*f[5, 9, 3, 3, 3])/9 + 132384*f[7, 3, 3, 3, 7] + 
   7840*f[7, 3, 3, 5, 5] + 132384*f[7, 3, 3, 7, 3] - 14000*f[7, 3, 5, 3, 5] - 
   14000*f[7, 3, 5, 5, 3] + 101312*f[7, 3, 7, 3, 3] - 
   37360*f[7, 5, 3, 3, 5] - 37360*f[7, 5, 3, 5, 3] - 38880*f[7, 5, 5, 3, 3] + 
   39168*f[7, 7, 3, 3, 3] + (389360*f[9, 3, 3, 3, 5])/9 + 
   (389360*f[9, 3, 3, 5, 3])/9 + 2080*f[9, 3, 5, 3, 3] - 
   (722560*f[9, 5, 3, 3, 3])/9 + 2817280*f[11, 3, 3, 3, 3] + 
   240480*f[3, 3, 3, 3, 3, 3, 5] + 240480*f[3, 3, 3, 3, 3, 5, 3] + 
   154560*f[3, 3, 3, 3, 5, 3, 3] - 17280*f[3, 3, 3, 5, 3, 3, 3] - 
   211200*f[3, 3, 5, 3, 3, 3, 3] - 299520*f[3, 5, 3, 3, 3, 3, 3] - 
   199680*f[5, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   990906.756669613893691724282292300313638146997629854131`53.996032789733434]\
}, {"10100001001", (349621896889224801567147377442770473873076730533*f[23])/
    761665769210481242992930805760000 + (2996551278314989*f[3, 3, 17])/
    9801000 + (3268995885527*f[3, 5, 15])/332640 + 
   (27905793*f[3, 7, 13])/28 + (14086099*f[3, 9, 11])/36 + 
   (14086099*f[3, 11, 9])/36 + (27905793*f[3, 13, 7])/28 + 
   (3268995885527*f[3, 15, 5])/332640 + (2996551278314989*f[3, 17, 3])/
    9801000 - (1478603331439*f[5, 3, 15])/332640 - (5989131*f[5, 5, 13])/14 + 
   (3308217*f[5, 7, 11])/2 + (3604100*f[5, 9, 9])/27 + 
   (3308217*f[5, 11, 7])/2 - (5989131*f[5, 13, 5])/14 - 
   (1478603331439*f[5, 15, 3])/332640 + (26828043*f[7, 3, 13])/28 - 
   (2485567*f[7, 5, 11])/4 - 17136*f[7, 7, 9] - 17136*f[7, 9, 7] - 
   (2485567*f[7, 11, 5])/4 + (26828043*f[7, 13, 3])/28 - 
   (170803*f[9, 3, 11])/9 - (548450*f[9, 5, 9])/27 - (548450*f[9, 9, 5])/27 - 
   (170803*f[9, 11, 3])/9 - (19234589*f[11, 3, 9])/36 - 
   (2032213*f[11, 5, 7])/2 - (2032213*f[11, 7, 5])/2 - 
   (19234589*f[11, 9, 3])/36 - (2014557*f[13, 3, 7])/7 + 406755*f[13, 5, 5] - 
   (2014557*f[13, 7, 3])/7 + (77301004871*f[15, 3, 5])/3696 + 
   (77301004871*f[15, 5, 3])/3696 + (734091869743*f[17, 3, 3])/35640 - 
   65560*f[3, 3, 3, 3, 11] + (393160*f[3, 3, 3, 5, 9])/3 + 
   447048*f[3, 3, 3, 7, 7] + (393160*f[3, 3, 3, 9, 5])/3 - 
   65560*f[3, 3, 3, 11, 3] + (196690*f[3, 3, 5, 3, 9])/3 - 
   173990*f[3, 3, 5, 5, 7] - 173990*f[3, 3, 5, 7, 5] + 
   (196690*f[3, 3, 5, 9, 3])/3 + 252448*f[3, 3, 7, 3, 7] - 
   385840*f[3, 3, 7, 5, 5] + 252448*f[3, 3, 7, 7, 3] + 
   (103450*f[3, 3, 9, 3, 5])/3 + (103450*f[3, 3, 9, 5, 3])/3 - 
   (737392*f[3, 3, 11, 3, 3])/3 + (206750*f[3, 5, 3, 3, 9])/9 - 
   (137275*f[3, 5, 3, 5, 7])/2 - (137275*f[3, 5, 3, 7, 5])/2 + 
   (206750*f[3, 5, 3, 9, 3])/9 - 73745*f[3, 5, 5, 3, 7] + 
   34200*f[3, 5, 5, 5, 5] - 73745*f[3, 5, 5, 7, 3] + 
   (52345*f[3, 5, 7, 3, 5])/2 + (52345*f[3, 5, 7, 5, 3])/2 + 
   (549940*f[3, 5, 9, 3, 3])/9 + 50476*f[3, 7, 3, 3, 7] - 
   196220*f[3, 7, 3, 5, 5] + 50476*f[3, 7, 3, 7, 3] - 
   85760*f[3, 7, 5, 3, 5] - 85760*f[3, 7, 5, 5, 3] + 43104*f[3, 7, 7, 3, 3] - 
   (215590*f[3, 9, 3, 3, 5])/9 - (215590*f[3, 9, 3, 5, 3])/9 - 
   (9500*f[3, 9, 5, 3, 3])/9 - 606272*f[3, 11, 3, 3, 3] - 
   (471920*f[5, 3, 3, 3, 9])/9 - 30900*f[5, 3, 3, 5, 7] - 
   30900*f[5, 3, 3, 7, 5] - (471920*f[5, 3, 3, 9, 3])/9 + 
   (20665*f[5, 3, 5, 3, 7])/2 + 21600*f[5, 3, 5, 5, 5] + 
   (20665*f[5, 3, 5, 7, 3])/2 - (68375*f[5, 3, 7, 3, 5])/2 - 
   (68375*f[5, 3, 7, 5, 3])/2 - 60080*f[5, 3, 9, 3, 3] + 
   166730*f[5, 5, 3, 3, 7] - 47250*f[5, 5, 3, 5, 5] + 
   166730*f[5, 5, 3, 7, 3] - 81675*f[5, 5, 5, 3, 5] - 
   81675*f[5, 5, 5, 5, 3] + 137300*f[5, 5, 7, 3, 3] - 
   66905*f[5, 7, 3, 3, 5] - 66905*f[5, 7, 3, 5, 3] + 48260*f[5, 7, 5, 3, 3] - 
   (678320*f[5, 9, 3, 3, 3])/9 - 2112*f[7, 3, 3, 3, 7] - 
   50700*f[7, 3, 3, 5, 5] - 2112*f[7, 3, 3, 7, 3] + 18860*f[7, 3, 5, 3, 5] + 
   18860*f[7, 3, 5, 5, 3] + 29056*f[7, 3, 7, 3, 3] + 36620*f[7, 5, 3, 3, 5] + 
   36620*f[7, 5, 3, 5, 3] - 15180*f[7, 5, 5, 3, 3] + 91392*f[7, 7, 3, 3, 3] - 
   (153320*f[9, 3, 3, 3, 5])/9 - (153320*f[9, 3, 3, 5, 3])/9 - 
   24000*f[9, 3, 5, 3, 3] - (341360*f[9, 5, 3, 3, 3])/9 - 
   243648*f[11, 3, 3, 3, 3] - 68640*f[3, 3, 3, 3, 3, 3, 5] - 
   68640*f[3, 3, 3, 3, 3, 5, 3] - 63360*f[3, 3, 3, 3, 5, 3, 3] - 
   52800*f[3, 3, 3, 5, 3, 3, 3] - 49920*f[3, 3, 5, 3, 3, 3, 3] - 
   80640*f[3, 5, 3, 3, 3, 3, 3] - 122880*f[5, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   995661.8168673327584269457432695339723032662476064553000000000001`51.99811\
185247146]}, {"10010010100", (758754354400362850991510393*f[23])/
    71322026991600 - (70827445664*f[3, 3, 17])/825 - 
   (22466672*f[3, 5, 15])/9 + 577472*f[3, 7, 13] - 1384224*f[3, 9, 11] - 
   1384224*f[3, 11, 9] + 577472*f[3, 13, 7] - (22466672*f[3, 15, 5])/9 - 
   (70827445664*f[3, 17, 3])/825 + (60210800*f[5, 3, 15])/9 - 
   628320*f[5, 5, 13] - 2161120*f[5, 7, 11] + 20160*f[5, 9, 9] - 
   2161120*f[5, 11, 7] - 628320*f[5, 13, 5] + (60210800*f[5, 15, 3])/9 + 
   2473408*f[7, 3, 13] - 2025440*f[7, 5, 11] + 131712*f[7, 7, 9] + 
   131712*f[7, 9, 7] - 2025440*f[7, 11, 5] + 2473408*f[7, 13, 3] - 
   977184*f[9, 3, 11] - 272160*f[9, 5, 9] + 263424*f[9, 7, 7] - 
   272160*f[9, 9, 5] - 977184*f[9, 11, 3] + 1933440*f[11, 3, 9] + 
   837120*f[11, 5, 7] + 837120*f[11, 7, 5] + 1933440*f[11, 9, 3] + 
   3050880*f[13, 3, 7] + 1078400*f[13, 5, 5] + 3050880*f[13, 7, 3] - 
   (19931600*f[15, 3, 5])/9 - (19931600*f[15, 5, 3])/9 + 
   (424641782656*f[17, 3, 3])/825 + 610560*f[3, 3, 3, 3, 11] + 
   120960*f[3, 3, 3, 5, 9] + 120960*f[3, 3, 3, 9, 5] + 
   610560*f[3, 3, 3, 11, 3] + 61440*f[3, 3, 5, 3, 9] + 
   11520*f[3, 3, 5, 5, 7] + 11520*f[3, 3, 5, 7, 5] + 61440*f[3, 3, 5, 9, 3] - 
   50176*f[3, 3, 7, 3, 7] + 6400*f[3, 3, 7, 5, 5] - 50176*f[3, 3, 7, 7, 3] + 
   105600*f[3, 3, 9, 3, 5] + 105600*f[3, 3, 9, 5, 3] - 
   314112*f[3, 3, 11, 3, 3] - 90240*f[3, 5, 3, 3, 9] + 
   14720*f[3, 5, 3, 5, 7] + 14720*f[3, 5, 3, 7, 5] - 90240*f[3, 5, 3, 9, 3] - 
   49280*f[3, 5, 5, 3, 7] + 217600*f[3, 5, 5, 5, 5] - 
   49280*f[3, 5, 5, 7, 3] - 61440*f[3, 5, 7, 3, 5] - 61440*f[3, 5, 7, 5, 3] - 
   126720*f[3, 5, 9, 3, 3] - 100352*f[3, 7, 3, 3, 7] - 
   145920*f[3, 7, 3, 5, 5] - 100352*f[3, 7, 3, 7, 3] - 
   78720*f[3, 7, 5, 3, 5] - 78720*f[3, 7, 5, 5, 3] - 
   100352*f[3, 7, 7, 3, 3] + 53760*f[3, 9, 3, 3, 5] + 
   53760*f[3, 9, 3, 5, 3] - 38400*f[3, 9, 5, 3, 3] - 
   2163456*f[3, 11, 3, 3, 3] - 132480*f[5, 3, 3, 3, 9] + 
   72320*f[5, 3, 3, 5, 7] + 72320*f[5, 3, 3, 7, 5] - 
   132480*f[5, 3, 3, 9, 3] + 62720*f[5, 3, 5, 3, 7] + 
   102400*f[5, 3, 5, 5, 5] + 62720*f[5, 3, 5, 7, 3] + 
   90240*f[5, 3, 7, 3, 5] + 90240*f[5, 3, 7, 5, 3] - 49920*f[5, 3, 9, 3, 3] - 
   76160*f[5, 5, 3, 3, 7] - 28800*f[5, 5, 3, 5, 5] - 76160*f[5, 5, 3, 7, 3] - 
   94400*f[5, 5, 5, 3, 5] - 94400*f[5, 5, 5, 5, 3] - 80640*f[5, 5, 7, 3, 3] + 
   103680*f[5, 7, 3, 3, 5] + 103680*f[5, 7, 3, 5, 3] - 
   25600*f[5, 7, 5, 3, 3] + 115200*f[5, 9, 3, 3, 3] - 
   75264*f[7, 3, 3, 3, 7] - 163840*f[7, 3, 3, 5, 5] - 
   75264*f[7, 3, 3, 7, 3] + 19840*f[7, 3, 5, 3, 5] + 19840*f[7, 3, 5, 5, 3] + 
   81920*f[7, 5, 3, 3, 5] + 81920*f[7, 5, 3, 5, 3] - 39680*f[7, 5, 5, 3, 3] + 
   150528*f[7, 7, 3, 3, 3] - 11520*f[9, 3, 3, 3, 5] - 
   11520*f[9, 3, 3, 5, 3] - 80640*f[9, 3, 5, 3, 3] - 
   218880*f[9, 5, 3, 3, 3] + 1628160*f[11, 3, 3, 3, 3] - 
   57600*f[3, 3, 3, 3, 3, 3, 5] - 57600*f[3, 3, 3, 3, 3, 5, 3] - 
   23040*f[3, 3, 3, 3, 5, 3, 3] + 46080*f[3, 3, 3, 5, 3, 3, 3] + 
   92160*f[3, 3, 5, 3, 3, 3, 3], DecimalForm[
   999755.6148720010477267846289306751645711480494588375`51.99989385191641]}, 
 {"10010100100", (758754354400362850991510393*f[23])/71322026991600 - 
   (70827445664*f[3, 3, 17])/825 - (22466672*f[3, 5, 15])/9 + 
   577472*f[3, 7, 13] - 1384224*f[3, 9, 11] - 1384224*f[3, 11, 9] + 
   577472*f[3, 13, 7] - (22466672*f[3, 15, 5])/9 - 
   (70827445664*f[3, 17, 3])/825 + (60210800*f[5, 3, 15])/9 - 
   628320*f[5, 5, 13] - 2161120*f[5, 7, 11] + 20160*f[5, 9, 9] - 
   2161120*f[5, 11, 7] - 628320*f[5, 13, 5] + (60210800*f[5, 15, 3])/9 + 
   2473408*f[7, 3, 13] - 2025440*f[7, 5, 11] + 131712*f[7, 7, 9] + 
   131712*f[7, 9, 7] - 2025440*f[7, 11, 5] + 2473408*f[7, 13, 3] - 
   977184*f[9, 3, 11] - 272160*f[9, 5, 9] + 263424*f[9, 7, 7] - 
   272160*f[9, 9, 5] - 977184*f[9, 11, 3] + 1933440*f[11, 3, 9] + 
   837120*f[11, 5, 7] + 837120*f[11, 7, 5] + 1933440*f[11, 9, 3] + 
   3050880*f[13, 3, 7] + 1078400*f[13, 5, 5] + 3050880*f[13, 7, 3] - 
   (19931600*f[15, 3, 5])/9 - (19931600*f[15, 5, 3])/9 + 
   (424641782656*f[17, 3, 3])/825 + 610560*f[3, 3, 3, 3, 11] + 
   120960*f[3, 3, 3, 5, 9] + 120960*f[3, 3, 3, 9, 5] + 
   610560*f[3, 3, 3, 11, 3] + 61440*f[3, 3, 5, 3, 9] + 
   11520*f[3, 3, 5, 5, 7] + 11520*f[3, 3, 5, 7, 5] + 61440*f[3, 3, 5, 9, 3] - 
   50176*f[3, 3, 7, 3, 7] + 6400*f[3, 3, 7, 5, 5] - 50176*f[3, 3, 7, 7, 3] + 
   105600*f[3, 3, 9, 3, 5] + 105600*f[3, 3, 9, 5, 3] - 
   314112*f[3, 3, 11, 3, 3] - 90240*f[3, 5, 3, 3, 9] + 
   14720*f[3, 5, 3, 5, 7] + 14720*f[3, 5, 3, 7, 5] - 90240*f[3, 5, 3, 9, 3] - 
   49280*f[3, 5, 5, 3, 7] + 217600*f[3, 5, 5, 5, 5] - 
   49280*f[3, 5, 5, 7, 3] - 61440*f[3, 5, 7, 3, 5] - 61440*f[3, 5, 7, 5, 3] - 
   126720*f[3, 5, 9, 3, 3] - 100352*f[3, 7, 3, 3, 7] - 
   145920*f[3, 7, 3, 5, 5] - 100352*f[3, 7, 3, 7, 3] - 
   78720*f[3, 7, 5, 3, 5] - 78720*f[3, 7, 5, 5, 3] - 
   100352*f[3, 7, 7, 3, 3] + 53760*f[3, 9, 3, 3, 5] + 
   53760*f[3, 9, 3, 5, 3] - 38400*f[3, 9, 5, 3, 3] - 
   2163456*f[3, 11, 3, 3, 3] - 132480*f[5, 3, 3, 3, 9] + 
   72320*f[5, 3, 3, 5, 7] + 72320*f[5, 3, 3, 7, 5] - 
   132480*f[5, 3, 3, 9, 3] + 62720*f[5, 3, 5, 3, 7] + 
   102400*f[5, 3, 5, 5, 5] + 62720*f[5, 3, 5, 7, 3] + 
   90240*f[5, 3, 7, 3, 5] + 90240*f[5, 3, 7, 5, 3] - 49920*f[5, 3, 9, 3, 3] - 
   76160*f[5, 5, 3, 3, 7] - 28800*f[5, 5, 3, 5, 5] - 76160*f[5, 5, 3, 7, 3] - 
   94400*f[5, 5, 5, 3, 5] - 94400*f[5, 5, 5, 5, 3] - 80640*f[5, 5, 7, 3, 3] + 
   103680*f[5, 7, 3, 3, 5] + 103680*f[5, 7, 3, 5, 3] - 
   25600*f[5, 7, 5, 3, 3] + 115200*f[5, 9, 3, 3, 3] - 
   75264*f[7, 3, 3, 3, 7] - 163840*f[7, 3, 3, 5, 5] - 
   75264*f[7, 3, 3, 7, 3] + 19840*f[7, 3, 5, 3, 5] + 19840*f[7, 3, 5, 5, 3] + 
   81920*f[7, 5, 3, 3, 5] + 81920*f[7, 5, 3, 5, 3] - 39680*f[7, 5, 5, 3, 3] + 
   150528*f[7, 7, 3, 3, 3] - 11520*f[9, 3, 3, 3, 5] - 
   11520*f[9, 3, 3, 5, 3] - 80640*f[9, 3, 5, 3, 3] - 
   218880*f[9, 5, 3, 3, 3] + 1628160*f[11, 3, 3, 3, 3] - 
   57600*f[3, 3, 3, 3, 3, 3, 5] - 57600*f[3, 3, 3, 3, 3, 5, 3] - 
   23040*f[3, 3, 3, 3, 5, 3, 3] + 46080*f[3, 3, 3, 5, 3, 3, 3] + 
   92160*f[3, 3, 5, 3, 3, 3, 3], DecimalForm[
   999755.6148720010477267846289306751645711480494588375`51.99989385191641]}, 
 {"10100100001", (-181821838571038086368700633645319382181555959887*f[23])/
    5998117932532539788569330095360000 + (4760598485430013*f[3, 3, 17])/
    37422000 + (1277468122789*f[3, 5, 15])/332640 + (329808*f[3, 7, 13])/5 - 
   (3099193*f[3, 9, 11])/9 - (3099193*f[3, 11, 9])/9 + 
   (329808*f[3, 13, 7])/5 + (1277468122789*f[3, 15, 5])/332640 + 
   (4760598485430013*f[3, 17, 3])/37422000 + (273290512703*f[5, 3, 15])/
    110880 - (3200295*f[5, 5, 13])/32 + (1445101*f[5, 7, 11])/2 - 
   (615185*f[5, 9, 9])/4 + (1445101*f[5, 11, 7])/2 - 
   (3200295*f[5, 13, 5])/32 + (273290512703*f[5, 15, 3])/110880 - 
   (3549449*f[7, 3, 13])/70 + (25417*f[7, 5, 11])/2 - (64573*f[7, 7, 9])/8 - 
   (64573*f[7, 9, 7])/8 + (25417*f[7, 11, 5])/2 - (3549449*f[7, 13, 3])/70 - 
   (1967325*f[9, 3, 11])/2 + (3850405*f[9, 5, 9])/24 + 
   (191219*f[9, 7, 7])/4 + (3850405*f[9, 9, 5])/24 - 
   (1967325*f[9, 11, 3])/2 - (28203719*f[11, 3, 9])/18 + 998683*f[11, 5, 7] + 
   998683*f[11, 7, 5] - (28203719*f[11, 9, 3])/18 + 
   (9481271*f[13, 3, 7])/70 - (3066723*f[13, 5, 5])/14 + 
   (9481271*f[13, 7, 3])/70 + (63477152491*f[15, 3, 5])/33264 + 
   (63477152491*f[15, 5, 3])/33264 + (205804942450471*f[17, 3, 3])/29403000 - 
   397944*f[3, 3, 3, 3, 11] - (333560*f[3, 3, 3, 5, 9])/3 - 
   26880*f[3, 3, 3, 7, 7] - (333560*f[3, 3, 3, 9, 5])/3 - 
   397944*f[3, 3, 3, 11, 3] - (206140*f[3, 3, 5, 3, 9])/9 + 
   26570*f[3, 3, 5, 5, 7] + 26570*f[3, 3, 5, 7, 5] - 
   (206140*f[3, 3, 5, 9, 3])/9 - 18624*f[3, 3, 7, 3, 7] - 
   4960*f[3, 3, 7, 5, 5] - 18624*f[3, 3, 7, 7, 3] - 
   (559820*f[3, 3, 9, 3, 5])/9 - (559820*f[3, 3, 9, 5, 3])/9 + 
   (121904*f[3, 3, 11, 3, 3])/3 + (481060*f[3, 5, 3, 3, 9])/9 - 
   (21085*f[3, 5, 3, 5, 7])/2 - (21085*f[3, 5, 3, 7, 5])/2 + 
   (481060*f[3, 5, 3, 9, 3])/9 - 52695*f[3, 5, 5, 3, 7] + 
   21600*f[3, 5, 5, 5, 5] - 52695*f[3, 5, 5, 7, 3] - 
   (20245*f[3, 5, 7, 3, 5])/2 - (20245*f[3, 5, 7, 5, 3])/2 + 
   (461000*f[3, 5, 9, 3, 3])/9 - 6000*f[3, 7, 3, 3, 7] - 
   4120*f[3, 7, 3, 5, 5] - 6000*f[3, 7, 3, 7, 3] + 920*f[3, 7, 5, 3, 5] + 
   920*f[3, 7, 5, 5, 3] - 1632*f[3, 7, 7, 3, 3] - 
   (46340*f[3, 9, 3, 3, 5])/3 - (46340*f[3, 9, 3, 5, 3])/3 - 
   (82120*f[3, 9, 5, 3, 3])/3 + 917792*f[3, 11, 3, 3, 3] + 
   35500*f[5, 3, 3, 3, 9] + (14535*f[5, 3, 3, 5, 7])/2 + 
   (14535*f[5, 3, 3, 7, 5])/2 + 35500*f[5, 3, 3, 9, 3] - 
   34275*f[5, 3, 5, 3, 7] + 10800*f[5, 3, 5, 5, 5] - 34275*f[5, 3, 5, 7, 3] + 
   (4905*f[5, 3, 7, 3, 5])/2 + (4905*f[5, 3, 7, 5, 3])/2 + 
   16120*f[5, 3, 9, 3, 3] - 33345*f[5, 5, 3, 3, 7] + 29700*f[5, 5, 3, 5, 5] - 
   33345*f[5, 5, 3, 7, 3] + 39150*f[5, 5, 5, 3, 5] + 39150*f[5, 5, 5, 5, 3] - 
   49410*f[5, 5, 7, 3, 3] - (36855*f[5, 7, 3, 3, 5])/2 - 
   (36855*f[5, 7, 3, 5, 3])/2 + 24045*f[5, 7, 5, 3, 3] - 
   22640*f[5, 9, 3, 3, 3] + 2184*f[7, 3, 3, 3, 7] - 1660*f[7, 3, 3, 5, 5] + 
   2184*f[7, 3, 3, 7, 3] + 2150*f[7, 3, 5, 3, 5] + 2150*f[7, 3, 5, 5, 3] - 
   10800*f[7, 3, 7, 3, 3] + 7580*f[7, 5, 3, 3, 5] + 7580*f[7, 5, 3, 5, 3] + 
   9200*f[7, 5, 5, 3, 3] - 36768*f[7, 7, 3, 3, 3] + 48180*f[9, 3, 3, 3, 5] + 
   48180*f[9, 3, 3, 5, 3] - 3960*f[9, 3, 5, 3, 3] - 108240*f[9, 5, 3, 3, 3] - 
   288384*f[11, 3, 3, 3, 3] + 61200*f[3, 3, 3, 3, 3, 3, 5] + 
   61200*f[3, 3, 3, 3, 3, 5, 3] + 36000*f[3, 3, 3, 3, 5, 3, 3] - 
   14400*f[3, 3, 3, 5, 3, 3, 3] - 63360*f[3, 3, 5, 3, 3, 3, 3] - 
   57600*f[3, 5, 3, 3, 3, 3, 3] - 69120*f[5, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   1.00406966521677869759370474594027431393294501715111794`53.00176384644407*^\
6]}, {"10010001001", (-2972127386397986038522549839958217301661179233*f[23])/
    24992158052218915785705542064000 + (391784611057813*f[3, 3, 17])/
    2744280 + (3627581143*f[3, 5, 15])/720 - (11207396*f[3, 7, 13])/3 - 
   (9046819*f[3, 9, 11])/27 - (9046819*f[3, 11, 9])/27 - 
   (11207396*f[3, 13, 7])/3 + (3627581143*f[3, 15, 5])/720 + 
   (391784611057813*f[3, 17, 3])/2744280 + (16163425423*f[5, 3, 15])/2640 - 
   (373486073*f[5, 5, 13])/336 - (3212174*f[5, 7, 11])/3 + 
   (1764425*f[5, 9, 9])/81 - (3212174*f[5, 11, 7])/3 - 
   (373486073*f[5, 13, 5])/336 + (16163425423*f[5, 15, 3])/2640 - 
   (18369892*f[7, 3, 13])/15 - (36236*f[7, 5, 11])/3 - 
   (2353403*f[7, 7, 9])/9 - (2353403*f[7, 9, 7])/9 - (36236*f[7, 11, 5])/3 - 
   (18369892*f[7, 13, 3])/15 + (10078669*f[9, 3, 11])/27 + 
   (13367285*f[9, 5, 9])/81 - (1572718*f[9, 7, 7])/9 + 
   (13367285*f[9, 9, 5])/81 + (10078669*f[9, 11, 3])/27 + 
   (11786380*f[11, 3, 9])/9 + 6129824*f[11, 5, 7] + 6129824*f[11, 7, 5] + 
   (11786380*f[11, 9, 3])/9 + (56263152*f[13, 3, 7])/35 + 
   (120236357*f[13, 5, 5])/84 + (56263152*f[13, 7, 3])/35 - 
   (51682659403*f[15, 3, 5])/8316 - (51682659403*f[15, 5, 3])/8316 + 
   (271356668531461*f[17, 3, 3])/980100 + (388288*f[3, 3, 3, 3, 11])/3 - 
   112840*f[3, 3, 3, 5, 9] - 7616*f[3, 3, 3, 7, 7] - 
   112840*f[3, 3, 3, 9, 5] + (388288*f[3, 3, 3, 11, 3])/3 - 
   (522440*f[3, 3, 5, 3, 9])/9 + 413900*f[3, 3, 5, 5, 7] + 
   413900*f[3, 3, 5, 7, 5] - (522440*f[3, 3, 5, 9, 3])/9 - 
   18464*f[3, 3, 7, 3, 7] + 353600*f[3, 3, 7, 5, 5] - 
   18464*f[3, 3, 7, 7, 3] - (501560*f[3, 3, 9, 3, 5])/9 - 
   (501560*f[3, 3, 9, 5, 3])/9 + (329984*f[3, 3, 11, 3, 3])/3 - 
   (238210*f[3, 5, 3, 3, 9])/9 - 23935*f[3, 5, 3, 5, 7] - 
   23935*f[3, 5, 3, 7, 5] - (238210*f[3, 5, 3, 9, 3])/9 - 
   134450*f[3, 5, 5, 3, 7] - 148800*f[3, 5, 5, 5, 5] - 
   134450*f[3, 5, 5, 7, 3] - 98955*f[3, 5, 7, 3, 5] - 
   98955*f[3, 5, 7, 5, 3] - (1940*f[3, 5, 9, 3, 3])/9 - 
   29088*f[3, 7, 3, 3, 7] + 203560*f[3, 7, 3, 5, 5] - 
   29088*f[3, 7, 3, 7, 3] - 123760*f[3, 7, 5, 3, 5] - 
   123760*f[3, 7, 5, 5, 3] - 28864*f[3, 7, 7, 3, 3] + 
   (248710*f[3, 9, 3, 3, 5])/9 + (248710*f[3, 9, 3, 5, 3])/9 + 
   (39820*f[3, 9, 5, 3, 3])/9 + (213376*f[3, 11, 3, 3, 3])/3 + 
   79470*f[5, 3, 3, 3, 9] - 68115*f[5, 3, 3, 5, 7] - 68115*f[5, 3, 3, 7, 5] + 
   79470*f[5, 3, 3, 9, 3] - 29870*f[5, 3, 5, 3, 7] + 9600*f[5, 3, 5, 5, 5] - 
   29870*f[5, 3, 5, 7, 3] + 50525*f[5, 3, 7, 3, 5] + 50525*f[5, 3, 7, 5, 3] + 
   (767980*f[5, 3, 9, 3, 3])/9 - 74330*f[5, 5, 3, 3, 7] + 
   42000*f[5, 5, 3, 5, 5] - 74330*f[5, 5, 3, 7, 3] + 58200*f[5, 5, 5, 3, 5] + 
   58200*f[5, 5, 5, 5, 3] - 305700*f[5, 5, 7, 3, 3] - 
   62205*f[5, 7, 3, 3, 5] - 62205*f[5, 7, 3, 5, 3] - 
   144910*f[5, 7, 5, 3, 3] + (291160*f[5, 9, 3, 3, 3])/3 - 
   50368*f[7, 3, 3, 3, 7] + 143800*f[7, 3, 3, 5, 5] - 
   50368*f[7, 3, 3, 7, 3] + 38280*f[7, 3, 5, 3, 5] + 38280*f[7, 3, 5, 5, 3] - 
   47232*f[7, 3, 7, 3, 3] - 90620*f[7, 5, 3, 3, 5] - 90620*f[7, 5, 3, 5, 3] - 
   114000*f[7, 5, 5, 3, 3] - 40960*f[7, 7, 3, 3, 3] + 
   (160000*f[9, 3, 3, 3, 5])/3 + (160000*f[9, 3, 3, 5, 3])/3 + 
   (646360*f[9, 3, 5, 3, 3])/9 + (326360*f[9, 5, 3, 3, 3])/3 + 
   (347648*f[11, 3, 3, 3, 3])/3 - 51040*f[3, 3, 3, 3, 3, 3, 5] - 
   51040*f[3, 3, 3, 3, 3, 5, 3] - 43840*f[3, 3, 3, 3, 5, 3, 3] - 
   29440*f[3, 3, 3, 5, 3, 3, 3] - 8960*f[3, 3, 5, 3, 3, 3, 3] + 
   15360*f[3, 5, 3, 3, 3, 3, 3] + 46080*f[5, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   1.0082755503595862508191241540429941723719528844812459`52.003579236124324*^\
6]}, {"10001001010", (39623082201448096038840703*f[23])/33597979657200 - 
   (7274572256*f[3, 3, 17])/825 - (20579716*f[3, 5, 15])/5 + 
   268256*f[3, 7, 13] + (865640*f[3, 9, 11])/3 + (865640*f[3, 11, 9])/3 + 
   268256*f[3, 13, 7] - (20579716*f[3, 15, 5])/5 - 
   (7274572256*f[3, 17, 3])/825 - (165171064*f[5, 3, 15])/45 + 
   298496*f[5, 5, 13] - 1483928*f[5, 7, 11] - 125840*f[5, 9, 9] - 
   1483928*f[5, 11, 7] + 298496*f[5, 13, 5] - (165171064*f[5, 15, 3])/45 + 
   1181728*f[7, 3, 13] - 1477864*f[7, 5, 11] - (109312*f[7, 7, 9])/3 - 
   (109312*f[7, 9, 7])/3 - 1477864*f[7, 11, 5] + 1181728*f[7, 13, 3] + 
   (920216*f[9, 3, 11])/3 + (2436680*f[9, 5, 9])/9 - (412160*f[9, 7, 7])/3 + 
   (2436680*f[9, 9, 5])/9 + (920216*f[9, 11, 3])/3 - 
   (1570576*f[11, 3, 9])/3 - 200112*f[11, 5, 7] - 200112*f[11, 7, 5] - 
   (1570576*f[11, 9, 3])/3 + 1491168*f[13, 3, 7] - 5977280*f[13, 5, 5] + 
   1491168*f[13, 7, 3] + (28064932*f[15, 3, 5])/45 + 
   (28064932*f[15, 5, 3])/45 + (16518391808*f[17, 3, 3])/275 + 
   134720*f[3, 3, 3, 3, 11] - (129280*f[3, 3, 3, 5, 9])/3 + 
   47488*f[3, 3, 3, 7, 7] - (129280*f[3, 3, 3, 9, 5])/3 + 
   134720*f[3, 3, 3, 11, 3] - (51200*f[3, 3, 5, 3, 9])/3 - 
   2560*f[3, 3, 5, 5, 7] - 2560*f[3, 3, 5, 7, 5] - 
   (51200*f[3, 3, 5, 9, 3])/3 - 38976*f[3, 3, 7, 3, 7] + 
   7680*f[3, 3, 7, 5, 5] - 38976*f[3, 3, 7, 7, 3] - 
   (37120*f[3, 3, 9, 3, 5])/3 - (37120*f[3, 3, 9, 5, 3])/3 + 
   23296*f[3, 3, 11, 3, 3] + 27360*f[3, 5, 3, 3, 9] + 
   24800*f[3, 5, 3, 5, 7] + 24800*f[3, 5, 3, 7, 5] + 27360*f[3, 5, 3, 9, 3] + 
   29120*f[3, 5, 5, 3, 7] - 140800*f[3, 5, 5, 5, 5] + 
   29120*f[3, 5, 5, 7, 3] + 11360*f[3, 5, 7, 3, 5] + 11360*f[3, 5, 7, 5, 3] - 
   25920*f[3, 5, 9, 3, 3] - 76608*f[3, 7, 3, 3, 7] - 19200*f[3, 7, 3, 5, 5] - 
   76608*f[3, 7, 3, 7, 3] + 3840*f[3, 7, 5, 3, 5] + 3840*f[3, 7, 5, 5, 3] - 
   27776*f[3, 7, 7, 3, 3] - (104800*f[3, 9, 3, 3, 5])/3 - 
   (104800*f[3, 9, 3, 5, 3])/3 - (49600*f[3, 9, 5, 3, 3])/3 - 
   199552*f[3, 11, 3, 3, 3] + 44160*f[5, 3, 3, 3, 9] + 
   41600*f[5, 3, 3, 5, 7] + 41600*f[5, 3, 3, 7, 5] + 44160*f[5, 3, 3, 9, 3] + 
   129920*f[5, 3, 5, 3, 7] - 492800*f[5, 3, 5, 5, 5] + 
   129920*f[5, 3, 5, 7, 3] + 117760*f[5, 3, 7, 3, 5] + 
   117760*f[5, 3, 7, 5, 3] + 7680*f[5, 3, 9, 3, 3] + 
   112000*f[5, 5, 3, 3, 7] - 265600*f[5, 5, 3, 5, 5] + 
   112000*f[5, 5, 3, 7, 3] - 152000*f[5, 5, 5, 3, 5] - 
   152000*f[5, 5, 5, 5, 3] - 53760*f[5, 5, 7, 3, 3] + 
   28160*f[5, 7, 3, 3, 5] + 28160*f[5, 7, 3, 5, 3] - 78080*f[5, 7, 5, 3, 3] - 
   65280*f[5, 9, 3, 3, 3] - 32704*f[7, 3, 3, 3, 7] - 55040*f[7, 3, 3, 5, 5] - 
   32704*f[7, 3, 3, 7, 3] + 39680*f[7, 3, 5, 3, 5] + 39680*f[7, 3, 5, 5, 3] - 
   2688*f[7, 3, 7, 3, 3] + 28480*f[7, 5, 3, 3, 5] + 28480*f[7, 5, 3, 5, 3] - 
   77440*f[7, 5, 5, 3, 3] + 57344*f[7, 7, 3, 3, 3] - 
   (101920*f[9, 3, 3, 3, 5])/3 - (101920*f[9, 3, 3, 5, 3])/3 - 
   (43840*f[9, 3, 5, 3, 3])/3 + (72320*f[9, 5, 3, 3, 3])/3 + 
   194048*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   1.00994267061713348655424138654061972589653414242178697`53.00429672176158*^\
6]}, {"10101001000", (39623082201448096038840703*f[23])/33597979657200 - 
   (7274572256*f[3, 3, 17])/825 - (20579716*f[3, 5, 15])/5 + 
   268256*f[3, 7, 13] + (865640*f[3, 9, 11])/3 + (865640*f[3, 11, 9])/3 + 
   268256*f[3, 13, 7] - (20579716*f[3, 15, 5])/5 - 
   (7274572256*f[3, 17, 3])/825 - (165171064*f[5, 3, 15])/45 + 
   298496*f[5, 5, 13] - 1483928*f[5, 7, 11] - 125840*f[5, 9, 9] - 
   1483928*f[5, 11, 7] + 298496*f[5, 13, 5] - (165171064*f[5, 15, 3])/45 + 
   1181728*f[7, 3, 13] - 1477864*f[7, 5, 11] - (109312*f[7, 7, 9])/3 - 
   (109312*f[7, 9, 7])/3 - 1477864*f[7, 11, 5] + 1181728*f[7, 13, 3] + 
   (920216*f[9, 3, 11])/3 + (2436680*f[9, 5, 9])/9 - (412160*f[9, 7, 7])/3 + 
   (2436680*f[9, 9, 5])/9 + (920216*f[9, 11, 3])/3 - 
   (1570576*f[11, 3, 9])/3 - 200112*f[11, 5, 7] - 200112*f[11, 7, 5] - 
   (1570576*f[11, 9, 3])/3 + 1491168*f[13, 3, 7] - 5977280*f[13, 5, 5] + 
   1491168*f[13, 7, 3] + (28064932*f[15, 3, 5])/45 + 
   (28064932*f[15, 5, 3])/45 + (16518391808*f[17, 3, 3])/275 + 
   134720*f[3, 3, 3, 3, 11] - (129280*f[3, 3, 3, 5, 9])/3 + 
   47488*f[3, 3, 3, 7, 7] - (129280*f[3, 3, 3, 9, 5])/3 + 
   134720*f[3, 3, 3, 11, 3] - (51200*f[3, 3, 5, 3, 9])/3 - 
   2560*f[3, 3, 5, 5, 7] - 2560*f[3, 3, 5, 7, 5] - 
   (51200*f[3, 3, 5, 9, 3])/3 - 38976*f[3, 3, 7, 3, 7] + 
   7680*f[3, 3, 7, 5, 5] - 38976*f[3, 3, 7, 7, 3] - 
   (37120*f[3, 3, 9, 3, 5])/3 - (37120*f[3, 3, 9, 5, 3])/3 + 
   23296*f[3, 3, 11, 3, 3] + 27360*f[3, 5, 3, 3, 9] + 
   24800*f[3, 5, 3, 5, 7] + 24800*f[3, 5, 3, 7, 5] + 27360*f[3, 5, 3, 9, 3] + 
   29120*f[3, 5, 5, 3, 7] - 140800*f[3, 5, 5, 5, 5] + 
   29120*f[3, 5, 5, 7, 3] + 11360*f[3, 5, 7, 3, 5] + 11360*f[3, 5, 7, 5, 3] - 
   25920*f[3, 5, 9, 3, 3] - 76608*f[3, 7, 3, 3, 7] - 19200*f[3, 7, 3, 5, 5] - 
   76608*f[3, 7, 3, 7, 3] + 3840*f[3, 7, 5, 3, 5] + 3840*f[3, 7, 5, 5, 3] - 
   27776*f[3, 7, 7, 3, 3] - (104800*f[3, 9, 3, 3, 5])/3 - 
   (104800*f[3, 9, 3, 5, 3])/3 - (49600*f[3, 9, 5, 3, 3])/3 - 
   199552*f[3, 11, 3, 3, 3] + 44160*f[5, 3, 3, 3, 9] + 
   41600*f[5, 3, 3, 5, 7] + 41600*f[5, 3, 3, 7, 5] + 44160*f[5, 3, 3, 9, 3] + 
   129920*f[5, 3, 5, 3, 7] - 492800*f[5, 3, 5, 5, 5] + 
   129920*f[5, 3, 5, 7, 3] + 117760*f[5, 3, 7, 3, 5] + 
   117760*f[5, 3, 7, 5, 3] + 7680*f[5, 3, 9, 3, 3] + 
   112000*f[5, 5, 3, 3, 7] - 265600*f[5, 5, 3, 5, 5] + 
   112000*f[5, 5, 3, 7, 3] - 152000*f[5, 5, 5, 3, 5] - 
   152000*f[5, 5, 5, 5, 3] - 53760*f[5, 5, 7, 3, 3] + 
   28160*f[5, 7, 3, 3, 5] + 28160*f[5, 7, 3, 5, 3] - 78080*f[5, 7, 5, 3, 3] - 
   65280*f[5, 9, 3, 3, 3] - 32704*f[7, 3, 3, 3, 7] - 55040*f[7, 3, 3, 5, 5] - 
   32704*f[7, 3, 3, 7, 3] + 39680*f[7, 3, 5, 3, 5] + 39680*f[7, 3, 5, 5, 3] - 
   2688*f[7, 3, 7, 3, 3] + 28480*f[7, 5, 3, 3, 5] + 28480*f[7, 5, 3, 5, 3] - 
   77440*f[7, 5, 5, 3, 3] + 57344*f[7, 7, 3, 3, 3] - 
   (101920*f[9, 3, 3, 3, 5])/3 - (101920*f[9, 3, 3, 5, 3])/3 - 
   (43840*f[9, 3, 5, 3, 3])/3 + (72320*f[9, 5, 3, 3, 3])/3 + 
   194048*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   1.00994267061713348655424138654061972589653414242178697`53.00429672176158*^\
6]}, {"10001010010", (11775439146540039840870932*f[23])/10163388846303 - 
   (9157591016*f[3, 3, 17])/825 + (11746064*f[3, 5, 15])/3 + 
   914032*f[3, 7, 13] + (1648808*f[3, 9, 11])/3 + (1648808*f[3, 11, 9])/3 + 
   914032*f[3, 13, 7] + (11746064*f[3, 15, 5])/3 - 
   (9157591016*f[3, 17, 3])/825 + (24382004*f[5, 3, 15])/9 - 
   343800*f[5, 5, 13] + 1135440*f[5, 7, 11] - 233120*f[5, 9, 9] + 
   1135440*f[5, 11, 7] - 343800*f[5, 13, 5] + (24382004*f[5, 15, 3])/9 - 
   529648*f[7, 3, 13] + 1131144*f[7, 5, 11] - (646016*f[7, 7, 9])/3 - 
   (646016*f[7, 9, 7])/3 + 1131144*f[7, 11, 5] - 529648*f[7, 13, 3] + 
   (1610144*f[9, 3, 11])/3 + (1942400*f[9, 5, 9])/9 + (429632*f[9, 7, 7])/3 + 
   (1942400*f[9, 9, 5])/9 + (1610144*f[9, 11, 3])/3 + 
   (3805016*f[11, 3, 9])/3 + 407384*f[11, 5, 7] + 407384*f[11, 7, 5] + 
   (3805016*f[11, 9, 3])/3 - 576400*f[13, 5, 5] - (14948428*f[15, 3, 5])/9 - 
   (14948428*f[15, 5, 3])/9 + (46484325488*f[17, 3, 3])/825 + 
   63968*f[3, 3, 3, 3, 11] + (197600*f[3, 3, 3, 5, 9])/3 + 
   25088*f[3, 3, 3, 7, 7] + (197600*f[3, 3, 3, 9, 5])/3 + 
   63968*f[3, 3, 3, 11, 3] - (90080*f[3, 3, 5, 3, 9])/3 - 
   3680*f[3, 3, 5, 5, 7] - 3680*f[3, 3, 5, 7, 5] - 
   (90080*f[3, 3, 5, 9, 3])/3 + 12544*f[3, 3, 7, 3, 7] - 
   20160*f[3, 3, 7, 5, 5] + 12544*f[3, 3, 7, 7, 3] + 
   (49280*f[3, 3, 9, 3, 5])/3 + (49280*f[3, 3, 9, 5, 3])/3 - 
   63296*f[3, 3, 11, 3, 3] - 77760*f[3, 5, 3, 3, 9] + 
   48000*f[3, 5, 3, 5, 7] + 48000*f[3, 5, 3, 7, 5] - 77760*f[3, 5, 3, 9, 3] + 
   11200*f[3, 5, 5, 3, 7] - 64000*f[3, 5, 5, 5, 5] + 11200*f[3, 5, 5, 7, 3] + 
   25600*f[3, 5, 7, 3, 5] + 25600*f[3, 5, 7, 5, 3] - 34560*f[3, 5, 9, 3, 3] + 
   12544*f[3, 7, 3, 3, 7] - 64960*f[3, 7, 3, 5, 5] + 12544*f[3, 7, 3, 7, 3] + 
   23520*f[3, 7, 5, 3, 5] + 23520*f[3, 7, 5, 5, 3] + 25088*f[3, 7, 7, 3, 3] + 
   (30560*f[3, 9, 3, 3, 5])/3 + (30560*f[3, 9, 3, 5, 3])/3 + 
   (175040*f[3, 9, 5, 3, 3])/3 - 317824*f[3, 11, 3, 3, 3] - 
   40800*f[5, 3, 3, 3, 9] + 98400*f[5, 3, 3, 5, 7] + 98400*f[5, 3, 3, 7, 5] - 
   40800*f[5, 3, 3, 9, 3] + 44800*f[5, 3, 5, 3, 7] - 
   192000*f[5, 3, 5, 5, 5] + 44800*f[5, 3, 5, 7, 3] + 
   53600*f[5, 3, 7, 3, 5] + 53600*f[5, 3, 7, 5, 3] - 14400*f[5, 3, 9, 3, 3] + 
   78400*f[5, 5, 3, 3, 7] - 176000*f[5, 5, 3, 5, 5] + 
   78400*f[5, 5, 3, 7, 3] - 168000*f[5, 5, 5, 3, 5] - 
   168000*f[5, 5, 5, 5, 3] + 44800*f[5, 5, 7, 3, 3] - 
   24800*f[5, 7, 3, 3, 5] - 24800*f[5, 7, 3, 5, 3] + 62400*f[5, 7, 5, 3, 3] + 
   38400*f[5, 9, 3, 3, 3] + 12544*f[7, 3, 3, 3, 7] + 47040*f[7, 3, 3, 5, 5] + 
   12544*f[7, 3, 3, 7, 3] - 32480*f[7, 3, 5, 3, 5] - 32480*f[7, 3, 5, 5, 3] + 
   25088*f[7, 3, 7, 3, 3] - 32480*f[7, 5, 3, 3, 5] - 32480*f[7, 5, 3, 5, 3] + 
   47040*f[7, 5, 5, 3, 3] + 50176*f[7, 7, 3, 3, 3] - 
   (38560*f[9, 3, 3, 3, 5])/3 - (38560*f[9, 3, 3, 5, 3])/3 + 
   (36800*f[9, 3, 5, 3, 3])/3 + (187520*f[9, 5, 3, 3, 3])/3 + 
   67328*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   1.01137144043137556568196856737221528957080197667915001`53.00491068566376*^\
6]}, {"10100101000", (11775439146540039840870932*f[23])/10163388846303 - 
   (9157591016*f[3, 3, 17])/825 + (11746064*f[3, 5, 15])/3 + 
   914032*f[3, 7, 13] + (1648808*f[3, 9, 11])/3 + (1648808*f[3, 11, 9])/3 + 
   914032*f[3, 13, 7] + (11746064*f[3, 15, 5])/3 - 
   (9157591016*f[3, 17, 3])/825 + (24382004*f[5, 3, 15])/9 - 
   343800*f[5, 5, 13] + 1135440*f[5, 7, 11] - 233120*f[5, 9, 9] + 
   1135440*f[5, 11, 7] - 343800*f[5, 13, 5] + (24382004*f[5, 15, 3])/9 - 
   529648*f[7, 3, 13] + 1131144*f[7, 5, 11] - (646016*f[7, 7, 9])/3 - 
   (646016*f[7, 9, 7])/3 + 1131144*f[7, 11, 5] - 529648*f[7, 13, 3] + 
   (1610144*f[9, 3, 11])/3 + (1942400*f[9, 5, 9])/9 + (429632*f[9, 7, 7])/3 + 
   (1942400*f[9, 9, 5])/9 + (1610144*f[9, 11, 3])/3 + 
   (3805016*f[11, 3, 9])/3 + 407384*f[11, 5, 7] + 407384*f[11, 7, 5] + 
   (3805016*f[11, 9, 3])/3 - 576400*f[13, 5, 5] - (14948428*f[15, 3, 5])/9 - 
   (14948428*f[15, 5, 3])/9 + (46484325488*f[17, 3, 3])/825 + 
   63968*f[3, 3, 3, 3, 11] + (197600*f[3, 3, 3, 5, 9])/3 + 
   25088*f[3, 3, 3, 7, 7] + (197600*f[3, 3, 3, 9, 5])/3 + 
   63968*f[3, 3, 3, 11, 3] - (90080*f[3, 3, 5, 3, 9])/3 - 
   3680*f[3, 3, 5, 5, 7] - 3680*f[3, 3, 5, 7, 5] - 
   (90080*f[3, 3, 5, 9, 3])/3 + 12544*f[3, 3, 7, 3, 7] - 
   20160*f[3, 3, 7, 5, 5] + 12544*f[3, 3, 7, 7, 3] + 
   (49280*f[3, 3, 9, 3, 5])/3 + (49280*f[3, 3, 9, 5, 3])/3 - 
   63296*f[3, 3, 11, 3, 3] - 77760*f[3, 5, 3, 3, 9] + 
   48000*f[3, 5, 3, 5, 7] + 48000*f[3, 5, 3, 7, 5] - 77760*f[3, 5, 3, 9, 3] + 
   11200*f[3, 5, 5, 3, 7] - 64000*f[3, 5, 5, 5, 5] + 11200*f[3, 5, 5, 7, 3] + 
   25600*f[3, 5, 7, 3, 5] + 25600*f[3, 5, 7, 5, 3] - 34560*f[3, 5, 9, 3, 3] + 
   12544*f[3, 7, 3, 3, 7] - 64960*f[3, 7, 3, 5, 5] + 12544*f[3, 7, 3, 7, 3] + 
   23520*f[3, 7, 5, 3, 5] + 23520*f[3, 7, 5, 5, 3] + 25088*f[3, 7, 7, 3, 3] + 
   (30560*f[3, 9, 3, 3, 5])/3 + (30560*f[3, 9, 3, 5, 3])/3 + 
   (175040*f[3, 9, 5, 3, 3])/3 - 317824*f[3, 11, 3, 3, 3] - 
   40800*f[5, 3, 3, 3, 9] + 98400*f[5, 3, 3, 5, 7] + 98400*f[5, 3, 3, 7, 5] - 
   40800*f[5, 3, 3, 9, 3] + 44800*f[5, 3, 5, 3, 7] - 
   192000*f[5, 3, 5, 5, 5] + 44800*f[5, 3, 5, 7, 3] + 
   53600*f[5, 3, 7, 3, 5] + 53600*f[5, 3, 7, 5, 3] - 14400*f[5, 3, 9, 3, 3] + 
   78400*f[5, 5, 3, 3, 7] - 176000*f[5, 5, 3, 5, 5] + 
   78400*f[5, 5, 3, 7, 3] - 168000*f[5, 5, 5, 3, 5] - 
   168000*f[5, 5, 5, 5, 3] + 44800*f[5, 5, 7, 3, 3] - 
   24800*f[5, 7, 3, 3, 5] - 24800*f[5, 7, 3, 5, 3] + 62400*f[5, 7, 5, 3, 3] + 
   38400*f[5, 9, 3, 3, 3] + 12544*f[7, 3, 3, 3, 7] + 47040*f[7, 3, 3, 5, 5] + 
   12544*f[7, 3, 3, 7, 3] - 32480*f[7, 3, 5, 3, 5] - 32480*f[7, 3, 5, 5, 3] + 
   25088*f[7, 3, 7, 3, 3] - 32480*f[7, 5, 3, 3, 5] - 32480*f[7, 5, 3, 5, 3] + 
   47040*f[7, 5, 5, 3, 3] + 50176*f[7, 7, 3, 3, 3] - 
   (38560*f[9, 3, 3, 3, 5])/3 - (38560*f[9, 3, 3, 5, 3])/3 + 
   (36800*f[9, 3, 5, 3, 3])/3 + (187520*f[9, 5, 3, 3, 3])/3 + 
   67328*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   1.01137144043137556568196856737221528957080197667915001`53.00491068566376*^\
6]}, {"10010010001", (-144991586734838375236242598266628711422674551711*
     f[23])/2399247173013015915427732038144000 + 
   (349287321316501*f[3, 3, 17])/4900500 + (211958891063*f[3, 5, 15])/41580 - 
   (3333736*f[3, 7, 13])/5 - (2989406*f[3, 9, 11])/3 - 
   (2989406*f[3, 11, 9])/3 - (3333736*f[3, 13, 7])/5 + 
   (211958891063*f[3, 15, 5])/41580 + (349287321316501*f[3, 17, 3])/4900500 - 
   (17604916081*f[5, 3, 15])/4620 - (10472485*f[5, 5, 13])/7 - 
   1482578*f[5, 7, 11] + (10209005*f[5, 9, 9])/81 - 1482578*f[5, 11, 7] - 
   (10472485*f[5, 13, 5])/7 - (17604916081*f[5, 15, 3])/4620 - 
   (5704060*f[7, 3, 13])/3 - 2226168*f[7, 5, 11] - (614264*f[7, 7, 9])/9 - 
   (614264*f[7, 9, 7])/9 - 2226168*f[7, 11, 5] - (5704060*f[7, 13, 3])/3 - 
   (1071394*f[9, 3, 11])/27 - (12449815*f[9, 5, 9])/81 + 
   (1228528*f[9, 7, 7])/9 - (12449815*f[9, 9, 5])/81 - 
   (1071394*f[9, 11, 3])/27 + (8355980*f[11, 3, 9])/27 + 
   1040362*f[11, 5, 7] + 1040362*f[11, 7, 5] + (8355980*f[11, 9, 3])/27 + 
   (14466508*f[13, 3, 7])/15 + (137435181*f[13, 5, 5])/56 + 
   (14466508*f[13, 7, 3])/15 - (12366398465*f[15, 3, 5])/756 - 
   (12366398465*f[15, 5, 3])/756 + (253060052649301*f[17, 3, 3])/2450250 - 
   (2127008*f[3, 3, 3, 3, 11])/3 - (31180*f[3, 3, 3, 5, 9])/3 + 
   12544*f[3, 3, 3, 7, 7] - (31180*f[3, 3, 3, 9, 5])/3 - 
   (2127008*f[3, 3, 3, 11, 3])/3 + (269900*f[3, 3, 5, 3, 9])/9 - 
   90940*f[3, 3, 5, 5, 7] - 90940*f[3, 3, 5, 7, 5] + 
   (269900*f[3, 3, 5, 9, 3])/9 - 7840*f[3, 3, 7, 3, 7] - 
   120420*f[3, 3, 7, 5, 5] - 7840*f[3, 3, 7, 7, 3] - 
   (87940*f[3, 3, 9, 3, 5])/9 - (87940*f[3, 3, 9, 5, 3])/9 - 
   (1524928*f[3, 3, 11, 3, 3])/3 + (132860*f[3, 5, 3, 3, 9])/9 - 
   95400*f[3, 5, 3, 5, 7] - 95400*f[3, 5, 3, 7, 5] + 
   (132860*f[3, 5, 3, 9, 3])/9 - 30980*f[3, 5, 5, 3, 7] - 
   40800*f[3, 5, 5, 5, 5] - 30980*f[3, 5, 5, 7, 3] + 22650*f[3, 5, 7, 3, 5] + 
   22650*f[3, 5, 7, 5, 3] + 52040*f[3, 5, 9, 3, 3] - 7840*f[3, 7, 3, 3, 7] + 
   115680*f[3, 7, 3, 5, 5] - 7840*f[3, 7, 3, 7, 3] + 46800*f[3, 7, 5, 3, 5] + 
   46800*f[3, 7, 5, 5, 3] + 12544*f[3, 7, 7, 3, 3] + 
   (253160*f[3, 9, 3, 3, 5])/9 + (253160*f[3, 9, 3, 5, 3])/9 - 
   27480*f[3, 9, 5, 3, 3] - (320768*f[3, 11, 3, 3, 3])/3 + 
   (51160*f[5, 3, 3, 3, 9])/3 - 40410*f[5, 3, 3, 5, 7] - 
   40410*f[5, 3, 3, 7, 5] + (51160*f[5, 3, 3, 9, 3])/3 + 
   89810*f[5, 3, 5, 3, 7] + 81600*f[5, 3, 5, 5, 5] + 89810*f[5, 3, 5, 7, 3] + 
   35470*f[5, 3, 7, 3, 5] + 35470*f[5, 3, 7, 5, 3] + 
   (441440*f[5, 3, 9, 3, 3])/9 + 117920*f[5, 5, 3, 3, 7] - 
   78600*f[5, 5, 3, 5, 5] + 117920*f[5, 5, 3, 7, 3] - 
   158700*f[5, 5, 5, 3, 5] - 158700*f[5, 5, 5, 5, 3] - 
   60560*f[5, 5, 7, 3, 3] - 67130*f[5, 7, 3, 3, 5] - 67130*f[5, 7, 3, 5, 3] - 
   169240*f[5, 7, 5, 3, 3] + 113040*f[5, 9, 3, 3, 3] - 
   24304*f[7, 3, 3, 3, 7] + 287920*f[7, 3, 3, 5, 5] - 
   24304*f[7, 3, 3, 7, 3] + 119720*f[7, 3, 5, 3, 5] + 
   119720*f[7, 3, 5, 5, 3] - 20384*f[7, 3, 7, 3, 3] - 
   192680*f[7, 5, 3, 3, 5] - 192680*f[7, 5, 3, 5, 3] - 
   336880*f[7, 5, 5, 3, 3] - 12544*f[7, 7, 3, 3, 3] + 
   (117620*f[9, 3, 3, 3, 5])/3 + (117620*f[9, 3, 3, 5, 3])/3 + 
   (339800*f[9, 3, 5, 3, 3])/9 + (104560*f[9, 5, 3, 3, 3])/3 + 
   (746240*f[11, 3, 3, 3, 3])/3 + 211040*f[3, 3, 3, 3, 3, 3, 5] + 
   211040*f[3, 3, 3, 3, 3, 5, 3] + 171200*f[3, 3, 3, 3, 5, 3, 3] + 
   91520*f[3, 3, 3, 5, 3, 3, 3] - 16640*f[3, 3, 5, 3, 3, 3, 3] - 
   130560*f[3, 5, 3, 3, 3, 3, 3] - 230400*f[5, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   1.0143710915117546918304682040253729067101511358058184`52.006196863787046*^\
6]}, {"10100000101", (-2440999384531071199397082725743646945997937153841*
     f[23])/119962358650650795771386601907200000 - 
   (19800616581049921*f[3, 3, 17])/147015000 - (424759450511*f[3, 5, 15])/
    151200 - (12342529*f[3, 7, 13])/320 - (92671159*f[3, 9, 11])/160 - 
   (92671159*f[3, 11, 9])/160 - (12342529*f[3, 13, 7])/320 - 
   (424759450511*f[3, 15, 5])/151200 - (19800616581049921*f[3, 17, 3])/
    147015000 - (1352878456253*f[5, 3, 15])/277200 + 
   (74011603*f[5, 5, 13])/140 + (3673413*f[5, 7, 11])/80 + 
   (643540*f[5, 9, 9])/9 + (3673413*f[5, 11, 7])/80 + 
   (74011603*f[5, 13, 5])/140 - (1352878456253*f[5, 15, 3])/277200 + 
   (165192427*f[7, 3, 13])/1600 + (11883873*f[7, 5, 11])/160 + 
   (144620*f[7, 7, 9])/3 + (144620*f[7, 9, 7])/3 + 
   (11883873*f[7, 11, 5])/160 + (165192427*f[7, 13, 3])/1600 - 
   (6436799*f[9, 3, 11])/12 - (97930*f[9, 5, 9])/9 - 63231*f[9, 7, 7] - 
   (97930*f[9, 9, 5])/9 - (6436799*f[9, 11, 3])/12 - 
   (15054639*f[11, 3, 9])/160 - (15015279*f[11, 5, 7])/160 - 
   (15015279*f[11, 7, 5])/160 - (15054639*f[11, 9, 3])/160 - 
   (5322051*f[13, 3, 7])/10 - (5403212*f[13, 5, 5])/7 - 
   (5322051*f[13, 7, 3])/10 - (1714204520719*f[15, 3, 5])/1663200 - 
   (1714204520719*f[15, 5, 3])/1663200 - (35903070772722931*f[17, 3, 3])/
    147015000 - (1103439*f[3, 3, 3, 3, 11])/5 - (106516*f[3, 3, 3, 5, 9])/3 - 
   186186*f[3, 3, 3, 7, 7] - (106516*f[3, 3, 3, 9, 5])/3 - 
   (1103439*f[3, 3, 3, 11, 3])/5 + (42062*f[3, 3, 5, 3, 9])/9 - 
   32236*f[3, 3, 5, 5, 7] - 32236*f[3, 3, 5, 7, 5] + 
   (42062*f[3, 3, 5, 9, 3])/9 - 122157*f[3, 3, 7, 3, 7] + 
   65936*f[3, 3, 7, 5, 5] - 122157*f[3, 3, 7, 7, 3] - 
   (157886*f[3, 3, 9, 3, 5])/9 - (157886*f[3, 3, 9, 5, 3])/9 + 
   (263054*f[3, 3, 11, 3, 3])/3 + (42730*f[3, 5, 3, 3, 9])/9 - 
   42088*f[3, 5, 3, 5, 7] - 42088*f[3, 5, 3, 7, 5] + 
   (42730*f[3, 5, 3, 9, 3])/9 - 20560*f[3, 5, 5, 3, 7] + 
   35200*f[3, 5, 5, 5, 5] - 20560*f[3, 5, 5, 7, 3] - 54868*f[3, 5, 7, 3, 5] - 
   54868*f[3, 5, 7, 5, 3] + (43736*f[3, 5, 9, 3, 3])/9 - 
   35049*f[3, 7, 3, 3, 7] + 40376*f[3, 7, 3, 5, 5] - 35049*f[3, 7, 3, 7, 3] + 
   8996*f[3, 7, 5, 3, 5] + 8996*f[3, 7, 5, 5, 3] - 11970*f[3, 7, 7, 3, 3] + 
   (1594*f[3, 9, 3, 3, 5])/3 + (1594*f[3, 9, 3, 5, 3])/3 - 
   (118720*f[3, 9, 5, 3, 3])/3 + (3522148*f[3, 11, 3, 3, 3])/5 + 
   2024*f[5, 3, 3, 3, 9] - 49618*f[5, 3, 3, 5, 7] - 49618*f[5, 3, 3, 7, 5] + 
   2024*f[5, 3, 3, 9, 3] - 9234*f[5, 3, 5, 3, 7] + 13760*f[5, 3, 5, 5, 5] - 
   9234*f[5, 3, 5, 7, 3] - 41898*f[5, 3, 7, 3, 5] - 41898*f[5, 3, 7, 5, 3] - 
   (99952*f[5, 3, 9, 3, 3])/3 + 25672*f[5, 5, 3, 3, 7] + 
   52320*f[5, 5, 3, 5, 5] + 25672*f[5, 5, 3, 7, 3] + 71600*f[5, 5, 5, 3, 5] + 
   71600*f[5, 5, 5, 5, 3] + 79008*f[5, 5, 7, 3, 3] + 19158*f[5, 7, 3, 3, 5] + 
   19158*f[5, 7, 3, 5, 3] + 13680*f[5, 7, 5, 3, 3] - 
   104000*f[5, 9, 3, 3, 3] + 2289*f[7, 3, 3, 3, 7] - 10144*f[7, 3, 3, 5, 5] + 
   2289*f[7, 3, 3, 7, 3] + 24272*f[7, 3, 5, 3, 5] + 24272*f[7, 3, 5, 5, 3] - 
   59766*f[7, 3, 7, 3, 3] + 55064*f[7, 5, 3, 3, 5] + 55064*f[7, 5, 3, 5, 3] + 
   51440*f[7, 5, 5, 3, 3] - 183876*f[7, 7, 3, 3, 3] + 
   (111920*f[9, 3, 3, 3, 5])/3 + (111920*f[9, 3, 3, 5, 3])/3 - 
   (223840*f[9, 5, 3, 3, 3])/3 + (352392*f[11, 3, 3, 3, 3])/5 + 
   113472*f[3, 3, 3, 3, 3, 3, 5] + 113472*f[3, 3, 3, 3, 3, 5, 3] + 
   89856*f[3, 3, 3, 3, 5, 3, 3] + 42624*f[3, 3, 3, 5, 3, 3, 3] - 
   4608*f[3, 3, 5, 3, 3, 3, 3] - 4608*f[3, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   1.0328459170207480589988169845770865629872909286069136`52.01403553702895*^6\
]}, {"10010000101", (82652643824661957411619801397825262873458261833*f[23])/
    1199623586506507957713866019072000 - (70316117807779681*f[3, 3, 17])/
    823284000 - (485029342247*f[3, 5, 15])/83160 + 
   (9005191271*f[3, 7, 13])/6720 + (46094185*f[3, 9, 11])/144 + 
   (46094185*f[3, 11, 9])/144 + (9005191271*f[3, 13, 7])/6720 - 
   (485029342247*f[3, 15, 5])/83160 - (70316117807779681*f[3, 17, 3])/
    823284000 + (1384218757*f[5, 3, 15])/2772 + (494435827*f[5, 5, 13])/336 + 
   (45254891*f[5, 7, 11])/64 + (27795485*f[5, 9, 9])/324 + 
   (45254891*f[5, 11, 7])/64 + (494435827*f[5, 13, 5])/336 + 
   (1384218757*f[5, 15, 3])/2772 + (381058561*f[7, 3, 13])/1344 + 
   (20303507*f[7, 5, 11])/32 - (20888197*f[7, 7, 9])/192 - 
   (20888197*f[7, 9, 7])/192 + (20303507*f[7, 11, 5])/32 + 
   (381058561*f[7, 13, 3])/1344 + (12383159*f[9, 3, 11])/64 + 
   (14121965*f[9, 5, 9])/216 - (58098271*f[9, 7, 7])/288 + 
   (14121965*f[9, 9, 5])/216 + (12383159*f[9, 11, 3])/64 + 
   (7477681*f[11, 3, 9])/192 - (33036803*f[11, 5, 7])/64 - 
   (33036803*f[11, 7, 5])/64 + (7477681*f[11, 9, 3])/192 + 
   (8979945*f[13, 3, 7])/224 + (48018419*f[13, 5, 5])/168 + 
   (8979945*f[13, 7, 3])/224 + (25941959825*f[15, 3, 5])/1848 + 
   (25941959825*f[15, 5, 3])/1848 - (9026421819931303*f[17, 3, 3])/58806000 - 
   (452169*f[3, 3, 3, 3, 11])/2 + (355460*f[3, 3, 3, 5, 9])/3 + 
   48601*f[3, 3, 3, 7, 7] + (355460*f[3, 3, 3, 9, 5])/3 - 
   (452169*f[3, 3, 3, 11, 3])/2 + (173260*f[3, 3, 5, 3, 9])/3 - 
   47770*f[3, 3, 5, 5, 7] - 47770*f[3, 3, 5, 7, 5] + 
   (173260*f[3, 3, 5, 9, 3])/3 + (14069*f[3, 3, 7, 3, 7])/2 - 
   16980*f[3, 3, 7, 5, 5] + (14069*f[3, 3, 7, 7, 3])/2 + 
   (536440*f[3, 3, 9, 3, 5])/9 + (536440*f[3, 3, 9, 5, 3])/9 - 
   154441*f[3, 3, 11, 3, 3] + (152990*f[3, 5, 3, 3, 9])/9 - 
   20200*f[3, 5, 3, 5, 7] - 20200*f[3, 5, 3, 7, 5] + 
   (152990*f[3, 5, 3, 9, 3])/9 - 76500*f[3, 5, 5, 3, 7] - 
   105600*f[3, 5, 5, 5, 5] - 76500*f[3, 5, 5, 7, 3] - 
   122920*f[3, 5, 7, 3, 5] - 122920*f[3, 5, 7, 5, 3] - 
   (101900*f[3, 5, 9, 3, 3])/3 + (49249*f[3, 7, 3, 3, 7])/2 - 
   222420*f[3, 7, 3, 5, 5] + (49249*f[3, 7, 3, 7, 3])/2 - 
   138550*f[3, 7, 5, 3, 5] - 138550*f[3, 7, 5, 5, 3] + 
   83781*f[3, 7, 7, 3, 3] - (150730*f[3, 9, 3, 3, 5])/3 - 
   (150730*f[3, 9, 3, 5, 3])/3 - (272380*f[3, 9, 5, 3, 3])/9 - 
   11154*f[3, 11, 3, 3, 3] - (184310*f[5, 3, 3, 3, 9])/9 - 
   13620*f[5, 3, 3, 5, 7] - 13620*f[5, 3, 3, 7, 5] - 
   (184310*f[5, 3, 3, 9, 3])/9 - 54860*f[5, 3, 5, 3, 7] - 
   56000*f[5, 3, 5, 5, 5] - 54860*f[5, 3, 5, 7, 3] - 57820*f[5, 3, 7, 3, 5] - 
   57820*f[5, 3, 7, 5, 3] - (132940*f[5, 3, 9, 3, 3])/9 - 
   60800*f[5, 5, 3, 3, 7] + 128800*f[5, 5, 3, 5, 5] - 
   60800*f[5, 5, 3, 7, 3] + 221200*f[5, 5, 5, 3, 5] + 
   221200*f[5, 5, 5, 5, 3] + 45640*f[5, 5, 7, 3, 3] + 4420*f[5, 7, 3, 3, 5] + 
   4420*f[5, 7, 3, 5, 3] + 39720*f[5, 7, 5, 3, 3] - 
   (30200*f[5, 9, 3, 3, 3])/9 - (71303*f[7, 3, 3, 3, 7])/2 - 
   7140*f[7, 3, 3, 5, 5] - (71303*f[7, 3, 3, 7, 3])/2 + 
   24210*f[7, 3, 5, 3, 5] + 24210*f[7, 3, 5, 5, 3] - 77839*f[7, 3, 7, 3, 3] + 
   84750*f[7, 5, 3, 3, 5] + 84750*f[7, 5, 3, 5, 3] + 
   113940*f[7, 5, 5, 3, 3] - 162214*f[7, 7, 3, 3, 3] - 
   (259540*f[9, 3, 3, 3, 5])/9 - (259540*f[9, 3, 3, 5, 3])/9 - 
   (175600*f[9, 3, 5, 3, 3])/9 - (7720*f[9, 5, 3, 3, 3])/9 + 
   30428*f[11, 3, 3, 3, 3] + 104000*f[3, 3, 3, 3, 3, 3, 5] + 
   104000*f[3, 3, 3, 3, 3, 5, 3] + 91520*f[3, 3, 3, 3, 5, 3, 3] + 
   66560*f[3, 3, 3, 5, 3, 3, 3] + 33280*f[3, 3, 5, 3, 3, 3, 3] - 
   30720*f[5, 3, 3, 3, 3, 3, 3], DecimalForm[
   1.0365384301960353923002767327518467035418123685112592`52.01558540841992*^6\
]}, {"10101000001", (-2845734897239619601288450573695757218175474372253*
     f[23])/119962358650650795771386601907200000 - 
   (93192609701388101*f[3, 3, 17])/2058210000 - (518662002839*f[3, 5, 15])/
    83160 - (21806769*f[3, 7, 13])/35 - (18253871*f[3, 9, 11])/45 - 
   (18253871*f[3, 11, 9])/45 - (21806769*f[3, 13, 7])/35 - 
   (518662002839*f[3, 15, 5])/83160 - (93192609701388101*f[3, 17, 3])/
    2058210000 + (135645512441*f[5, 3, 15])/277200 + 
   (198980211*f[5, 5, 13])/1400 - (4398257*f[5, 7, 11])/4 + 
   (438584*f[5, 9, 9])/3 - (4398257*f[5, 11, 7])/4 + 
   (198980211*f[5, 13, 5])/1400 + (135645512441*f[5, 15, 3])/277200 - 
   (11871743*f[7, 3, 13])/175 - (2942936*f[7, 5, 11])/5 + 
   (429325*f[7, 7, 9])/4 + (429325*f[7, 9, 7])/4 - (2942936*f[7, 11, 5])/5 - 
   (11871743*f[7, 13, 3])/175 + (1913793*f[9, 3, 11])/4 + 
   (27772*f[9, 5, 9])/3 + (178605*f[9, 7, 7])/2 + (27772*f[9, 9, 5])/3 + 
   (1913793*f[9, 11, 3])/4 - (65059421*f[11, 3, 9])/180 - 
   (14226117*f[11, 5, 7])/20 - (14226117*f[11, 7, 5])/20 - 
   (65059421*f[11, 9, 3])/180 - (9843692*f[13, 3, 7])/175 - 
   (20761592*f[13, 5, 5])/25 - (9843692*f[13, 7, 3])/175 - 
   (12363567068057*f[15, 3, 5])/831600 - (12363567068057*f[15, 5, 3])/
    831600 - (42909694143913543*f[17, 3, 3])/147015000 - 
   (2065248*f[3, 3, 3, 3, 11])/5 - (251012*f[3, 3, 3, 5, 9])/3 + 
   11424*f[3, 3, 3, 7, 7] - (251012*f[3, 3, 3, 9, 5])/3 - 
   (2065248*f[3, 3, 3, 11, 3])/5 - (303556*f[3, 3, 5, 3, 9])/9 - 
   54218*f[3, 3, 5, 5, 7] - 54218*f[3, 3, 5, 7, 5] - 
   (303556*f[3, 3, 5, 9, 3])/9 + 69072*f[3, 3, 7, 3, 7] + 
   29584*f[3, 3, 7, 5, 5] + 69072*f[3, 3, 7, 7, 3] + 
   (115180*f[3, 3, 9, 3, 5])/9 + (115180*f[3, 3, 9, 5, 3])/9 + 
   (1391872*f[3, 3, 11, 3, 3])/15 - (203390*f[3, 5, 3, 3, 9])/9 - 
   29038*f[3, 5, 3, 5, 7] - 29038*f[3, 5, 3, 7, 5] - 
   (203390*f[3, 5, 3, 9, 3])/9 + 27962*f[3, 5, 5, 3, 7] + 
   27962*f[3, 5, 5, 7, 3] - 7778*f[3, 5, 7, 3, 5] - 7778*f[3, 5, 7, 5, 3] - 
   (705400*f[3, 5, 9, 3, 3])/9 + 53440*f[3, 7, 3, 3, 7] + 
   72104*f[3, 7, 3, 5, 5] + 53440*f[3, 7, 3, 7, 3] + 40284*f[3, 7, 5, 3, 5] + 
   40284*f[3, 7, 5, 5, 3] - 19840*f[3, 7, 7, 3, 3] + 
   (160462*f[3, 9, 3, 3, 5])/3 + (160462*f[3, 9, 3, 5, 3])/3 + 
   (44024*f[3, 9, 5, 3, 3])/3 + (5522368*f[3, 11, 3, 3, 3])/5 - 
   31250*f[5, 3, 3, 3, 9] - 50220*f[5, 3, 3, 5, 7] - 50220*f[5, 3, 3, 7, 5] - 
   31250*f[5, 3, 3, 9, 3] - 2679*f[5, 3, 5, 3, 7] - 18560*f[5, 3, 5, 5, 5] - 
   2679*f[5, 3, 5, 7, 3] - 11759*f[5, 3, 7, 3, 5] - 11759*f[5, 3, 7, 5, 3] + 
   3700*f[5, 3, 9, 3, 3] - 31468*f[5, 5, 3, 3, 7] + 14464*f[5, 5, 3, 5, 5] - 
   31468*f[5, 5, 3, 7, 3] + 30976*f[5, 5, 5, 3, 5] + 30976*f[5, 5, 5, 5, 3] - 
   33096*f[5, 5, 7, 3, 3] + 25074*f[5, 7, 3, 3, 5] + 25074*f[5, 7, 3, 5, 3] - 
   51256*f[5, 7, 5, 3, 3] + 73600*f[5, 9, 3, 3, 3] + 30264*f[7, 3, 3, 3, 7] + 
   28160*f[7, 3, 3, 5, 5] + 30264*f[7, 3, 3, 7, 3] + 28312*f[7, 3, 5, 3, 5] + 
   28312*f[7, 3, 5, 5, 3] + 14736*f[7, 3, 7, 3, 3] - 9040*f[7, 5, 3, 3, 5] - 
   9040*f[7, 5, 3, 5, 3] - 46544*f[7, 5, 5, 3, 3] - 16320*f[7, 7, 3, 3, 3] - 
   66360*f[9, 3, 3, 3, 5] - 66360*f[9, 3, 3, 5, 3] - 33840*f[9, 3, 5, 3, 3] + 
   31200*f[9, 5, 3, 3, 3] + (1248576*f[11, 3, 3, 3, 3])/5 + 
   65088*f[3, 3, 3, 3, 3, 3, 5] + 65088*f[3, 3, 3, 3, 3, 5, 3] + 
   43776*f[3, 3, 3, 3, 5, 3, 3] + 1152*f[3, 3, 3, 5, 3, 3, 3] - 
   32256*f[3, 3, 5, 3, 3, 3, 3] + 4608*f[3, 5, 3, 3, 3, 3, 3] + 
   55296*f[5, 3, 3, 3, 3, 3, 3], DecimalForm[
   1.0426517286439953414484100845237352377259453297187697`53.01813926759594*^6\
]}, {"10001001001", (-104002224992317170202174308490801415638509856459*f[23])/
    1777220128157789566983505213440000 - (15967531341621401*f[3, 3, 17])/
    164656800 - (34150349561*f[3, 5, 15])/332640 - 
   (24808161*f[3, 7, 13])/160 - (1555331*f[3, 9, 11])/36 - 
   (1555331*f[3, 11, 9])/36 - (24808161*f[3, 13, 7])/160 - 
   (34150349561*f[3, 15, 5])/332640 - (15967531341621401*f[3, 17, 3])/
    164656800 - (86407687213*f[5, 3, 15])/110880 + 
   (50589783*f[5, 5, 13])/224 - (782453*f[5, 7, 11])/4 + 
   (2942005*f[5, 9, 9])/18 - (782453*f[5, 11, 7])/4 + 
   (50589783*f[5, 13, 5])/224 - (86407687213*f[5, 15, 3])/110880 + 
   (3191501*f[7, 3, 13])/10 - (16259*f[7, 5, 11])/4 + (621577*f[7, 7, 9])/6 + 
   (621577*f[7, 9, 7])/6 - (16259*f[7, 11, 5])/4 + (3191501*f[7, 13, 3])/10 - 
   (5355751*f[9, 3, 11])/36 + (321525*f[9, 5, 9])/4 - 
   (1404739*f[9, 7, 7])/3 + (321525*f[9, 9, 5])/4 - 
   (5355751*f[9, 11, 3])/36 + (3954398*f[11, 3, 9])/9 - 1158297*f[11, 5, 7] - 
   1158297*f[11, 7, 5] + (3954398*f[11, 9, 3])/9 + 
   (335750671*f[13, 3, 7])/1120 - (179965047*f[13, 5, 5])/112 + 
   (335750671*f[13, 7, 3])/1120 - (676036084687*f[15, 3, 5])/166320 - 
   (676036084687*f[15, 5, 3])/166320 - (1211475745573919*f[17, 3, 3])/
    58806000 + (159506*f[3, 3, 3, 3, 11])/3 - 5430*f[3, 3, 3, 5, 9] - 
   135604*f[3, 3, 3, 7, 7] - 5430*f[3, 3, 3, 9, 5] + 
   (159506*f[3, 3, 3, 11, 3])/3 + (266590*f[3, 3, 5, 3, 9])/9 - 
   62965*f[3, 3, 5, 5, 7] - 62965*f[3, 3, 5, 7, 5] + 
   (266590*f[3, 3, 5, 9, 3])/9 - 26346*f[3, 3, 7, 3, 7] + 
   2470*f[3, 3, 7, 5, 5] - 26346*f[3, 3, 7, 7, 3] + 
   (249500*f[3, 3, 9, 3, 5])/9 + (249500*f[3, 3, 9, 5, 3])/9 + 
   65316*f[3, 3, 11, 3, 3] + (559975*f[3, 5, 3, 3, 9])/9 - 
   (72745*f[3, 5, 3, 5, 7])/2 - (72745*f[3, 5, 3, 7, 5])/2 + 
   (559975*f[3, 5, 3, 9, 3])/9 - 70465*f[3, 5, 5, 3, 7] + 
   32400*f[3, 5, 5, 5, 5] - 70465*f[3, 5, 5, 7, 3] - 
   (109105*f[3, 5, 7, 3, 5])/2 - (109105*f[3, 5, 7, 5, 3])/2 + 
   (265790*f[3, 5, 9, 3, 3])/9 + 4134*f[3, 7, 3, 3, 7] - 
   33890*f[3, 7, 3, 5, 5] + 4134*f[3, 7, 3, 7, 3] + 26795*f[3, 7, 5, 3, 5] + 
   26795*f[3, 7, 5, 5, 3] - 74644*f[3, 7, 7, 3, 3] + 
   (253685*f[3, 9, 3, 3, 5])/9 + (253685*f[3, 9, 3, 5, 3])/9 + 
   (231610*f[3, 9, 5, 3, 3])/9 + (268832*f[3, 11, 3, 3, 3])/3 + 
   (368485*f[5, 3, 3, 3, 9])/3 - (140415*f[5, 3, 3, 5, 7])/2 - 
   (140415*f[5, 3, 3, 7, 5])/2 + (368485*f[5, 3, 3, 9, 3])/3 - 
   48005*f[5, 3, 5, 3, 7] - 47700*f[5, 3, 5, 5, 5] - 48005*f[5, 3, 5, 7, 3] - 
   (60415*f[5, 3, 7, 3, 5])/2 - (60415*f[5, 3, 7, 5, 3])/2 + 
   (253990*f[5, 3, 9, 3, 3])/3 - 52165*f[5, 5, 3, 3, 7] + 
   64800*f[5, 5, 3, 5, 5] - 52165*f[5, 5, 3, 7, 3] + 
   121050*f[5, 5, 5, 3, 5] + 121050*f[5, 5, 5, 5, 3] - 
   109020*f[5, 5, 7, 3, 3] - (94125*f[5, 7, 3, 3, 5])/2 - 
   (94125*f[5, 7, 3, 5, 3])/2 - 73425*f[5, 7, 5, 3, 3] + 
   (25000*f[5, 9, 3, 3, 3])/3 + 14998*f[7, 3, 3, 3, 7] - 
   31140*f[7, 3, 3, 5, 5] + 14998*f[7, 3, 3, 7, 3] - 7110*f[7, 3, 5, 3, 5] - 
   7110*f[7, 3, 5, 5, 3] + 23748*f[7, 3, 7, 3, 3] + 1530*f[7, 5, 3, 3, 5] + 
   1530*f[7, 5, 3, 5, 3] - 13860*f[7, 5, 5, 3, 3] + 41248*f[7, 7, 3, 3, 3] + 
   (4220*f[9, 3, 3, 3, 5])/3 + (4220*f[9, 3, 3, 5, 3])/3 - 
   (21280*f[9, 3, 5, 3, 3])/3 - (72280*f[9, 5, 3, 3, 3])/3 + 
   78208*f[11, 3, 3, 3, 3] + 8720*f[3, 3, 3, 3, 3, 3, 5] + 
   8720*f[3, 3, 3, 3, 3, 5, 3] + 10400*f[3, 3, 3, 3, 5, 3, 3] + 
   13760*f[3, 3, 3, 5, 3, 3, 3] + 19840*f[3, 3, 5, 3, 3, 3, 3] + 
   30720*f[3, 5, 3, 3, 3, 3, 3] + 46080*f[5, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   1.0462123702459532893976630134892379250392097520954375099999999999`53.0196\
19850749535*^6]}, {"10010100001", 
  (-285668462645922742859725093647843379610684792809*f[23])/
    23992471730130159154277320381440000 - (8967855950596171*f[3, 3, 17])/
    58806000 - (235642407691*f[3, 5, 15])/83160 + (523768*f[3, 7, 13])/15 + 
   (75958346*f[3, 9, 11])/27 + (75958346*f[3, 11, 9])/27 + 
   (523768*f[3, 13, 7])/15 - (235642407691*f[3, 15, 5])/83160 - 
   (8967855950596171*f[3, 17, 3])/58806000 - (77884760251*f[5, 3, 15])/
    16632 + (14573535*f[5, 5, 13])/28 + (399040*f[5, 7, 11])/3 - 
   (14840345*f[5, 9, 9])/324 + (399040*f[5, 11, 7])/3 + 
   (14573535*f[5, 13, 5])/28 - (77884760251*f[5, 15, 3])/16632 - 
   (22764739*f[7, 3, 13])/30 - 469702*f[7, 5, 11] - (322273*f[7, 7, 9])/72 - 
   (322273*f[7, 9, 7])/72 - 469702*f[7, 11, 5] - (22764739*f[7, 13, 3])/30 + 
   (30045925*f[9, 3, 11])/36 + (31220525*f[9, 5, 9])/648 + 
   (5863487*f[9, 7, 7])/36 + (31220525*f[9, 9, 5])/648 + 
   (30045925*f[9, 11, 3])/36 - (83312435*f[11, 3, 9])/36 - 
   (745103*f[11, 5, 7])/3 - (745103*f[11, 7, 5])/3 - 
   (83312435*f[11, 9, 3])/36 - (9110213*f[13, 3, 7])/10 + 
   (37589245*f[13, 5, 5])/84 - (9110213*f[13, 7, 3])/10 - 
   (308596721539*f[15, 3, 5])/41580 - (308596721539*f[15, 5, 3])/41580 - 
   (22651463827579373*f[17, 3, 3])/29403000 - 1210264*f[3, 3, 3, 3, 11] - 
   (1075280*f[3, 3, 3, 5, 9])/9 + 147392*f[3, 3, 3, 7, 7] - 
   (1075280*f[3, 3, 3, 9, 5])/9 - 1210264*f[3, 3, 3, 11, 3] - 
   (1279310*f[3, 3, 5, 3, 9])/9 - 136320*f[3, 3, 5, 5, 7] - 
   136320*f[3, 3, 5, 7, 5] - (1279310*f[3, 3, 5, 9, 3])/9 + 
   146272*f[3, 3, 7, 3, 7] + 4400*f[3, 3, 7, 5, 5] + 
   146272*f[3, 3, 7, 7, 3] - (503890*f[3, 3, 9, 3, 5])/3 - 
   (503890*f[3, 3, 9, 5, 3])/3 + (581456*f[3, 3, 11, 3, 3])/3 + 
   (47965*f[3, 5, 3, 3, 9])/3 - 59365*f[3, 5, 3, 5, 7] - 
   59365*f[3, 5, 3, 7, 5] + (47965*f[3, 5, 3, 9, 3])/3 + 
   18990*f[3, 5, 5, 3, 7] - 49200*f[3, 5, 5, 5, 5] + 18990*f[3, 5, 5, 7, 3] - 
   28105*f[3, 5, 7, 3, 5] - 28105*f[3, 5, 7, 5, 3] + 
   (461630*f[3, 5, 9, 3, 3])/9 + 167104*f[3, 7, 3, 3, 7] + 
   66920*f[3, 7, 3, 5, 5] + 167104*f[3, 7, 3, 7, 3] + 
   65520*f[3, 7, 5, 3, 5] + 65520*f[3, 7, 5, 5, 3] + 
   189056*f[3, 7, 7, 3, 3] - (1630325*f[3, 9, 3, 3, 5])/9 - 
   (1630325*f[3, 9, 3, 5, 3])/9 - (1030*f[3, 9, 5, 3, 3])/3 + 
   3001984*f[3, 11, 3, 3, 3] + (105725*f[5, 3, 3, 3, 9])/9 - 
   4070*f[5, 3, 3, 5, 7] - 4070*f[5, 3, 3, 7, 5] + 
   (105725*f[5, 3, 3, 9, 3])/9 + 15065*f[5, 3, 5, 3, 7] - 
   92600*f[5, 3, 5, 5, 5] + 15065*f[5, 3, 5, 7, 3] - 29815*f[5, 3, 7, 3, 5] - 
   29815*f[5, 3, 7, 5, 3] - (100630*f[5, 3, 9, 3, 3])/9 + 
   45930*f[5, 5, 3, 3, 7] - 116300*f[5, 5, 3, 5, 5] + 
   45930*f[5, 5, 3, 7, 3] - 128150*f[5, 5, 5, 3, 5] - 
   128150*f[5, 5, 5, 5, 3] + 206500*f[5, 5, 7, 3, 3] + 
   105010*f[5, 7, 3, 3, 5] + 105010*f[5, 7, 3, 5, 3] + 
   116740*f[5, 7, 5, 3, 3] - (513340*f[5, 9, 3, 3, 3])/9 + 
   29176*f[7, 3, 3, 3, 7] + 264580*f[7, 3, 3, 5, 5] + 
   29176*f[7, 3, 3, 7, 3] + 220350*f[7, 3, 5, 3, 5] + 
   220350*f[7, 3, 5, 5, 3] - 50736*f[7, 3, 7, 3, 3] + 
   152490*f[7, 5, 3, 3, 5] + 152490*f[7, 5, 3, 5, 3] + 
   128860*f[7, 5, 5, 3, 3] - 210560*f[7, 7, 3, 3, 3] - 
   (2300440*f[9, 3, 3, 3, 5])/9 - (2300440*f[9, 3, 3, 5, 3])/9 - 
   (1797220*f[9, 3, 5, 3, 3])/9 - (790780*f[9, 5, 3, 3, 3])/9 + 
   (2058112*f[11, 3, 3, 3, 3])/3 + 234560*f[3, 3, 3, 3, 3, 3, 5] + 
   234560*f[3, 3, 3, 3, 3, 5, 3] + 160640*f[3, 3, 3, 3, 5, 3, 3] + 
   12800*f[3, 3, 3, 5, 3, 3, 3] - 120320*f[3, 3, 5, 3, 3, 3, 3] - 
   61440*f[3, 5, 3, 3, 3, 3, 3] + 30720*f[5, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   1.0474247182388100118658045831175022105832177853304981`52.020122818627954*^\
6]}, {"10001010100", (6189031625304594086481700619*f[23])/580765076931600 - 
   (23357960528*f[3, 3, 17])/275 - (95456576*f[3, 5, 15])/15 + 
   662032*f[3, 7, 13] - 115776*f[3, 9, 11] - 115776*f[3, 11, 9] + 
   662032*f[3, 13, 7] - (95456576*f[3, 15, 5])/15 - 
   (23357960528*f[3, 17, 3])/275 - (41257528*f[5, 3, 15])/45 - 
   116480*f[5, 5, 13] - 3697008*f[5, 7, 11] + 27440*f[5, 9, 9] - 
   3697008*f[5, 11, 7] - 116480*f[5, 13, 5] - (41257528*f[5, 15, 3])/45 + 
   2634128*f[7, 3, 13] - 3343720*f[7, 5, 11] + (17360*f[7, 7, 9])/3 + 
   (17360*f[7, 9, 7])/3 - 3343720*f[7, 11, 5] + 2634128*f[7, 13, 3] + 
   944088*f[9, 3, 11] + 50680*f[9, 5, 9] + 31360*f[9, 7, 7] + 
   50680*f[9, 9, 5] + 944088*f[9, 11, 3] + 788712*f[11, 3, 9] - 
   1715672*f[11, 5, 7] - 1715672*f[11, 7, 5] + 788712*f[11, 9, 3] + 
   2897328*f[13, 3, 7] + 1155520*f[13, 5, 5] + 2897328*f[13, 7, 3] + 
   (8978872*f[15, 3, 5])/45 + (8978872*f[15, 5, 3])/45 + 
   (424835891968*f[17, 3, 3])/825 + 768960*f[3, 3, 3, 3, 11] + 
   11520*f[3, 3, 3, 5, 9] - 56448*f[3, 3, 3, 7, 7] + 11520*f[3, 3, 3, 9, 5] + 
   768960*f[3, 3, 3, 11, 3] - 11520*f[3, 3, 5, 3, 9] + 
   68480*f[3, 3, 5, 5, 7] + 68480*f[3, 3, 5, 7, 5] - 11520*f[3, 3, 5, 9, 3] - 
   216384*f[3, 3, 7, 3, 7] + 73600*f[3, 3, 7, 5, 5] - 
   216384*f[3, 3, 7, 7, 3] + 26880*f[3, 3, 9, 3, 5] + 
   26880*f[3, 3, 9, 5, 3] - 162048*f[3, 3, 11, 3, 3] - 
   55200*f[3, 5, 3, 3, 9] + 107040*f[3, 5, 3, 5, 7] + 
   107040*f[3, 5, 3, 7, 5] - 55200*f[3, 5, 3, 9, 3] + 
   85120*f[3, 5, 5, 3, 7] - 102400*f[3, 5, 5, 5, 5] + 
   85120*f[3, 5, 5, 7, 3] + 57760*f[3, 5, 7, 3, 5] + 57760*f[3, 5, 7, 5, 3] - 
   137280*f[3, 5, 9, 3, 3] - 316736*f[3, 7, 3, 3, 7] - 
   24960*f[3, 7, 3, 5, 5] - 316736*f[3, 7, 3, 7, 3] + 
   35520*f[3, 7, 5, 3, 5] + 35520*f[3, 7, 5, 5, 3] - 
   257152*f[3, 7, 7, 3, 3] - 39840*f[3, 9, 3, 3, 5] - 
   39840*f[3, 9, 3, 5, 3] - 60480*f[3, 9, 5, 3, 3] - 
   2024064*f[3, 11, 3, 3, 3] - 57120*f[5, 3, 3, 3, 9] + 
   30240*f[5, 3, 3, 5, 7] + 30240*f[5, 3, 3, 7, 5] - 57120*f[5, 3, 3, 9, 3] + 
   96320*f[5, 3, 5, 3, 7] - 32000*f[5, 3, 5, 5, 5] + 96320*f[5, 3, 5, 7, 3] + 
   95200*f[5, 3, 7, 3, 5] + 95200*f[5, 3, 7, 5, 3] - 60480*f[5, 3, 9, 3, 3] - 
   80640*f[5, 5, 3, 3, 7] - 32000*f[5, 5, 3, 5, 5] - 80640*f[5, 5, 3, 7, 3] - 
   32000*f[5, 5, 5, 3, 5] - 32000*f[5, 5, 5, 5, 3] - 80640*f[5, 5, 7, 3, 3] + 
   160160*f[5, 7, 3, 3, 5] + 160160*f[5, 7, 3, 5, 3] - 
   82880*f[5, 7, 5, 3, 3] - 67200*f[5, 9, 3, 3, 3] - 
   172480*f[7, 3, 3, 3, 7] - 16000*f[7, 3, 3, 5, 5] - 
   172480*f[7, 3, 3, 7, 3] + 174400*f[7, 3, 5, 3, 5] + 
   174400*f[7, 3, 5, 5, 3] - 94080*f[7, 3, 7, 3, 3] + 
   142400*f[7, 5, 3, 3, 5] + 142400*f[7, 5, 3, 5, 3] - 
   80000*f[7, 5, 5, 3, 3] + 62720*f[7, 7, 3, 3, 3] - 93120*f[9, 3, 3, 3, 5] - 
   93120*f[9, 3, 3, 5, 3] - 51840*f[9, 3, 5, 3, 3] + 30720*f[9, 5, 3, 3, 3] + 
   1577472*f[11, 3, 3, 3, 3] - 57600*f[3, 3, 3, 3, 3, 3, 5] - 
   57600*f[3, 3, 3, 3, 3, 5, 3] - 23040*f[3, 3, 3, 3, 5, 3, 3] + 
   46080*f[3, 3, 3, 5, 3, 3, 3] + 92160*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   1.05758788576902466899224740907188756922299439560116377`53.024316467506736\
*^6]}, {"10010101000", (6189031625304594086481700619*f[23])/580765076931600 - 
   (23357960528*f[3, 3, 17])/275 - (95456576*f[3, 5, 15])/15 + 
   662032*f[3, 7, 13] - 115776*f[3, 9, 11] - 115776*f[3, 11, 9] + 
   662032*f[3, 13, 7] - (95456576*f[3, 15, 5])/15 - 
   (23357960528*f[3, 17, 3])/275 - (41257528*f[5, 3, 15])/45 - 
   116480*f[5, 5, 13] - 3697008*f[5, 7, 11] + 27440*f[5, 9, 9] - 
   3697008*f[5, 11, 7] - 116480*f[5, 13, 5] - (41257528*f[5, 15, 3])/45 + 
   2634128*f[7, 3, 13] - 3343720*f[7, 5, 11] + (17360*f[7, 7, 9])/3 + 
   (17360*f[7, 9, 7])/3 - 3343720*f[7, 11, 5] + 2634128*f[7, 13, 3] + 
   944088*f[9, 3, 11] + 50680*f[9, 5, 9] + 31360*f[9, 7, 7] + 
   50680*f[9, 9, 5] + 944088*f[9, 11, 3] + 788712*f[11, 3, 9] - 
   1715672*f[11, 5, 7] - 1715672*f[11, 7, 5] + 788712*f[11, 9, 3] + 
   2897328*f[13, 3, 7] + 1155520*f[13, 5, 5] + 2897328*f[13, 7, 3] + 
   (8978872*f[15, 3, 5])/45 + (8978872*f[15, 5, 3])/45 + 
   (424835891968*f[17, 3, 3])/825 + 768960*f[3, 3, 3, 3, 11] + 
   11520*f[3, 3, 3, 5, 9] - 56448*f[3, 3, 3, 7, 7] + 11520*f[3, 3, 3, 9, 5] + 
   768960*f[3, 3, 3, 11, 3] - 11520*f[3, 3, 5, 3, 9] + 
   68480*f[3, 3, 5, 5, 7] + 68480*f[3, 3, 5, 7, 5] - 11520*f[3, 3, 5, 9, 3] - 
   216384*f[3, 3, 7, 3, 7] + 73600*f[3, 3, 7, 5, 5] - 
   216384*f[3, 3, 7, 7, 3] + 26880*f[3, 3, 9, 3, 5] + 
   26880*f[3, 3, 9, 5, 3] - 162048*f[3, 3, 11, 3, 3] - 
   55200*f[3, 5, 3, 3, 9] + 107040*f[3, 5, 3, 5, 7] + 
   107040*f[3, 5, 3, 7, 5] - 55200*f[3, 5, 3, 9, 3] + 
   85120*f[3, 5, 5, 3, 7] - 102400*f[3, 5, 5, 5, 5] + 
   85120*f[3, 5, 5, 7, 3] + 57760*f[3, 5, 7, 3, 5] + 57760*f[3, 5, 7, 5, 3] - 
   137280*f[3, 5, 9, 3, 3] - 316736*f[3, 7, 3, 3, 7] - 
   24960*f[3, 7, 3, 5, 5] - 316736*f[3, 7, 3, 7, 3] + 
   35520*f[3, 7, 5, 3, 5] + 35520*f[3, 7, 5, 5, 3] - 
   257152*f[3, 7, 7, 3, 3] - 39840*f[3, 9, 3, 3, 5] - 
   39840*f[3, 9, 3, 5, 3] - 60480*f[3, 9, 5, 3, 3] - 
   2024064*f[3, 11, 3, 3, 3] - 57120*f[5, 3, 3, 3, 9] + 
   30240*f[5, 3, 3, 5, 7] + 30240*f[5, 3, 3, 7, 5] - 57120*f[5, 3, 3, 9, 3] + 
   96320*f[5, 3, 5, 3, 7] - 32000*f[5, 3, 5, 5, 5] + 96320*f[5, 3, 5, 7, 3] + 
   95200*f[5, 3, 7, 3, 5] + 95200*f[5, 3, 7, 5, 3] - 60480*f[5, 3, 9, 3, 3] - 
   80640*f[5, 5, 3, 3, 7] - 32000*f[5, 5, 3, 5, 5] - 80640*f[5, 5, 3, 7, 3] - 
   32000*f[5, 5, 5, 3, 5] - 32000*f[5, 5, 5, 5, 3] - 80640*f[5, 5, 7, 3, 3] + 
   160160*f[5, 7, 3, 3, 5] + 160160*f[5, 7, 3, 5, 3] - 
   82880*f[5, 7, 5, 3, 3] - 67200*f[5, 9, 3, 3, 3] - 
   172480*f[7, 3, 3, 3, 7] - 16000*f[7, 3, 3, 5, 5] - 
   172480*f[7, 3, 3, 7, 3] + 174400*f[7, 3, 5, 3, 5] + 
   174400*f[7, 3, 5, 5, 3] - 94080*f[7, 3, 7, 3, 3] + 
   142400*f[7, 5, 3, 3, 5] + 142400*f[7, 5, 3, 5, 3] - 
   80000*f[7, 5, 5, 3, 3] + 62720*f[7, 7, 3, 3, 3] - 93120*f[9, 3, 3, 3, 5] - 
   93120*f[9, 3, 3, 5, 3] - 51840*f[9, 3, 5, 3, 3] + 30720*f[9, 5, 3, 3, 3] + 
   1577472*f[11, 3, 3, 3, 3] - 57600*f[3, 3, 3, 3, 3, 3, 5] - 
   57600*f[3, 3, 3, 3, 3, 5, 3] - 23040*f[3, 3, 3, 3, 5, 3, 3] + 
   46080*f[3, 3, 3, 5, 3, 3, 3] + 92160*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   1.05758788576902466899224740907188756922299439560116377`53.024316467506736\
*^6]}, {"10001000101", (839570373970923641142692989476014382037384080769*
     f[23])/11996235865065079577138660190720000 + 
   (2074280465283461*f[3, 3, 17])/11434500 + (122962822649*f[3, 5, 15])/
    16632 - (2080837453*f[3, 7, 13])/1680 + (20359255*f[3, 9, 11])/432 + 
   (20359255*f[3, 11, 9])/432 - (2080837453*f[3, 13, 7])/1680 + 
   (122962822649*f[3, 15, 5])/16632 + (2074280465283461*f[3, 17, 3])/
    11434500 + (227399071*f[5, 3, 15])/126 + (630072*f[5, 5, 13])/7 - 
   (10901527*f[5, 7, 11])/24 - 18250*f[5, 9, 9] - (10901527*f[5, 11, 7])/24 + 
   (630072*f[5, 13, 5])/7 + (227399071*f[5, 15, 3])/126 + 
   (3167750281*f[7, 3, 13])/6720 - (9863827*f[7, 5, 11])/24 - 
   13508*f[7, 7, 9] - 13508*f[7, 9, 7] - (9863827*f[7, 11, 5])/24 + 
   (3167750281*f[7, 13, 3])/6720 + (1138775*f[9, 3, 11])/18 - 
   (341255*f[9, 5, 9])/27 - (273266*f[9, 7, 7])/9 - (341255*f[9, 9, 5])/27 + 
   (1138775*f[9, 11, 3])/18 - (6514625*f[11, 3, 9])/432 + 
   (28527679*f[11, 5, 7])/12 + (28527679*f[11, 7, 5])/12 - 
   (6514625*f[11, 9, 3])/432 + (13248586271*f[13, 3, 7])/6720 + 
   (1174520*f[13, 5, 5])/7 + (13248586271*f[13, 7, 3])/6720 + 
   (75900881327*f[15, 3, 5])/16632 + (75900881327*f[15, 5, 3])/16632 + 
   (59228040377054*f[17, 3, 3])/3675375 - 65097*f[3, 3, 3, 3, 11] + 
   (90800*f[3, 3, 3, 5, 9])/9 + 265076*f[3, 3, 3, 7, 7] + 
   (90800*f[3, 3, 3, 9, 5])/9 - 65097*f[3, 3, 3, 11, 3] - 
   (51110*f[3, 3, 5, 3, 9])/9 + 100960*f[3, 3, 5, 5, 7] + 
   100960*f[3, 3, 5, 7, 5] - (51110*f[3, 3, 5, 9, 3])/9 + 
   112010*f[3, 3, 7, 3, 7] - 10240*f[3, 3, 7, 5, 5] + 
   112010*f[3, 3, 7, 7, 3] - (223610*f[3, 3, 9, 3, 5])/9 - 
   (223610*f[3, 3, 9, 5, 3])/9 - (144454*f[3, 3, 11, 3, 3])/3 - 
   (161270*f[3, 5, 3, 3, 9])/9 - 33470*f[3, 5, 3, 5, 7] - 
   33470*f[3, 5, 3, 7, 5] - (161270*f[3, 5, 3, 9, 3])/9 - 
   79470*f[3, 5, 5, 3, 7] + 35200*f[3, 5, 5, 5, 5] - 79470*f[3, 5, 5, 7, 3] - 
   17560*f[3, 5, 7, 3, 5] - 17560*f[3, 5, 7, 5, 3] + 
   (211220*f[3, 5, 9, 3, 3])/9 - 100091*f[3, 7, 3, 3, 7] + 
   21580*f[3, 7, 3, 5, 5] - 100091*f[3, 7, 3, 7, 3] - 
   66850*f[3, 7, 5, 3, 5] - 66850*f[3, 7, 5, 5, 3] - 
   159126*f[3, 7, 7, 3, 3] - (165530*f[3, 9, 3, 3, 5])/9 - 
   (165530*f[3, 9, 3, 5, 3])/9 - (133780*f[3, 9, 5, 3, 3])/9 - 
   14260*f[3, 11, 3, 3, 3] - 31080*f[5, 3, 3, 3, 9] - 6080*f[5, 3, 3, 5, 7] - 
   6080*f[5, 3, 3, 7, 5] - 31080*f[5, 3, 3, 9, 3] - 4380*f[5, 3, 5, 3, 7] + 
   35200*f[5, 3, 5, 5, 5] - 4380*f[5, 3, 5, 7, 3] + 3340*f[5, 3, 7, 3, 5] + 
   3340*f[5, 3, 7, 5, 3] - 7920*f[5, 3, 9, 3, 3] - 31600*f[5, 5, 3, 3, 7] + 
   26400*f[5, 5, 3, 5, 5] - 31600*f[5, 5, 3, 7, 3] + 22000*f[5, 5, 5, 3, 5] + 
   22000*f[5, 5, 5, 5, 3] - 14960*f[5, 5, 7, 3, 3] + 29400*f[5, 7, 3, 3, 5] + 
   29400*f[5, 7, 3, 5, 3] + 480*f[5, 7, 5, 3, 3] + 38400*f[5, 9, 3, 3, 3] - 
   (231337*f[7, 3, 3, 3, 7])/2 + 62040*f[7, 3, 3, 5, 5] - 
   (231337*f[7, 3, 3, 7, 3])/2 + 61260*f[7, 3, 5, 3, 5] + 
   61260*f[7, 3, 5, 5, 3] - 41327*f[7, 3, 7, 3, 3] + 33900*f[7, 5, 3, 3, 5] + 
   33900*f[7, 5, 3, 5, 3] + 7320*f[7, 5, 5, 3, 3] + 107356*f[7, 7, 3, 3, 3] + 
   (45800*f[9, 3, 3, 3, 5])/9 + (45800*f[9, 3, 3, 5, 3])/9 + 
   (64720*f[9, 3, 5, 3, 3])/9 + (102560*f[9, 5, 3, 3, 3])/9 + 
   (520520*f[11, 3, 3, 3, 3])/3 - 14560*f[3, 3, 3, 3, 3, 3, 5] - 
   14560*f[3, 3, 3, 3, 3, 5, 3] - 15040*f[3, 3, 3, 3, 5, 3, 3] - 
   16000*f[3, 3, 3, 5, 3, 3, 3] - 16640*f[3, 3, 5, 3, 3, 3, 3] - 
   15360*f[3, 5, 3, 3, 3, 3, 3], DecimalForm[
   1.06425451422004188519125558073718384472427039625668046`53.02704550098843*^\
6]}, {"10000101010", (19207761864405789536793687*f[23])/16132363248100 - 
   (2638874804*f[3, 3, 17])/275 - (8554168*f[3, 5, 15])/45 + 
   501768*f[3, 7, 13] - (1591444*f[3, 9, 11])/3 - (1591444*f[3, 11, 9])/3 + 
   501768*f[3, 13, 7] - (8554168*f[3, 15, 5])/45 - 
   (2638874804*f[3, 17, 3])/275 - (8554168*f[5, 3, 15])/45 - 
   64136*f[5, 5, 13] + 178476*f[5, 7, 11] + 46224*f[5, 9, 9] + 
   178476*f[5, 11, 7] - 64136*f[5, 13, 5] - (8554168*f[5, 15, 3])/45 - 
   171240*f[7, 3, 13] + 339996*f[7, 5, 11] - (407876*f[7, 7, 9])/3 - 
   (407876*f[7, 9, 7])/3 + 339996*f[7, 11, 5] - 171240*f[7, 13, 3] - 
   (137764*f[9, 3, 11])/3 + (705944*f[9, 5, 9])/9 - (91000*f[9, 7, 7])/3 + 
   (705944*f[9, 9, 5])/9 - (137764*f[9, 11, 3])/3 + (319040*f[11, 3, 9])/3 + 
   290880*f[11, 5, 7] + 290880*f[11, 7, 5] + (319040*f[11, 9, 3])/3 + 
   384720*f[13, 3, 7] + 480720*f[13, 5, 5] + 384720*f[13, 7, 3] + 
   (24570992*f[15, 3, 5])/45 + (24570992*f[15, 5, 3])/45 + 
   (4388279192*f[17, 3, 3])/75 + 136832*f[3, 3, 3, 3, 11] - 
   (129280*f[3, 3, 3, 5, 9])/3 - 12544*f[3, 3, 3, 7, 7] - 
   (129280*f[3, 3, 3, 9, 5])/3 + 136832*f[3, 3, 3, 11, 3] + 
   (9280*f[3, 3, 5, 3, 9])/3 + 15040*f[3, 3, 5, 5, 7] + 
   15040*f[3, 3, 5, 7, 5] + (9280*f[3, 3, 5, 9, 3])/3 - 
   68992*f[3, 3, 7, 3, 7] + 21120*f[3, 3, 7, 5, 5] - 68992*f[3, 3, 7, 7, 3] - 
   (74560*f[3, 3, 9, 3, 5])/3 - (74560*f[3, 3, 9, 5, 3])/3 + 
   27520*f[3, 3, 11, 3, 3] + 10080*f[3, 5, 3, 3, 9] + 7840*f[3, 5, 3, 5, 7] + 
   7840*f[3, 5, 3, 7, 5] + 10080*f[3, 5, 3, 9, 3] - 11200*f[3, 5, 5, 3, 7] + 
   12800*f[3, 5, 5, 5, 5] - 11200*f[3, 5, 5, 7, 3] - 12320*f[3, 5, 7, 3, 5] - 
   12320*f[3, 5, 7, 5, 3] + 6720*f[3, 5, 9, 3, 3] - 56448*f[3, 7, 3, 3, 7] - 
   19200*f[3, 7, 3, 5, 5] - 56448*f[3, 7, 3, 7, 3] - 7360*f[3, 7, 5, 3, 5] - 
   7360*f[3, 7, 5, 5, 3] + 12544*f[3, 7, 7, 3, 3] - 
   (29920*f[3, 9, 3, 3, 5])/3 - (29920*f[3, 9, 3, 5, 3])/3 - 
   (147520*f[3, 9, 5, 3, 3])/3 - 191104*f[3, 11, 3, 3, 3] + 
   10080*f[5, 3, 3, 3, 9] + 7840*f[5, 3, 3, 5, 7] + 7840*f[5, 3, 3, 7, 5] + 
   10080*f[5, 3, 3, 9, 3] - 11200*f[5, 3, 5, 3, 7] + 12800*f[5, 3, 5, 5, 5] - 
   11200*f[5, 3, 5, 7, 3] - 12320*f[5, 3, 7, 3, 5] - 12320*f[5, 3, 7, 5, 3] + 
   6720*f[5, 3, 9, 3, 3] - 20160*f[5, 5, 3, 3, 7] - 3200*f[5, 5, 3, 5, 5] - 
   20160*f[5, 5, 3, 7, 3] - 11200*f[5, 5, 5, 3, 5] - 11200*f[5, 5, 5, 5, 3] + 
   8960*f[5, 5, 7, 3, 3] - 3360*f[5, 7, 3, 3, 5] - 3360*f[5, 7, 3, 5, 3] + 
   6720*f[5, 7, 5, 3, 3] + 12544*f[7, 3, 3, 3, 7] + 7680*f[7, 3, 3, 5, 5] + 
   12544*f[7, 3, 3, 7, 3] - 2880*f[7, 3, 5, 3, 5] - 2880*f[7, 3, 5, 5, 3] - 
   12544*f[7, 3, 7, 3, 3] + 3840*f[7, 5, 3, 3, 5] + 3840*f[7, 5, 3, 5, 3] + 
   21120*f[7, 5, 5, 3, 3] - 62720*f[7, 7, 3, 3, 3] + 
   (34880*f[9, 3, 3, 3, 5])/3 + (34880*f[9, 3, 3, 5, 3])/3 - 
   (17920*f[9, 3, 5, 3, 3])/3 - (123520*f[9, 5, 3, 3, 3])/3 + 
   210944*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   1.07068397883859793781756585102490810241379113563409377`53.0296613041659*^6\
]}, {"10101010000", (19207761864405789536793687*f[23])/16132363248100 - 
   (2638874804*f[3, 3, 17])/275 - (8554168*f[3, 5, 15])/45 + 
   501768*f[3, 7, 13] - (1591444*f[3, 9, 11])/3 - (1591444*f[3, 11, 9])/3 + 
   501768*f[3, 13, 7] - (8554168*f[3, 15, 5])/45 - 
   (2638874804*f[3, 17, 3])/275 - (8554168*f[5, 3, 15])/45 - 
   64136*f[5, 5, 13] + 178476*f[5, 7, 11] + 46224*f[5, 9, 9] + 
   178476*f[5, 11, 7] - 64136*f[5, 13, 5] - (8554168*f[5, 15, 3])/45 - 
   171240*f[7, 3, 13] + 339996*f[7, 5, 11] - (407876*f[7, 7, 9])/3 - 
   (407876*f[7, 9, 7])/3 + 339996*f[7, 11, 5] - 171240*f[7, 13, 3] - 
   (137764*f[9, 3, 11])/3 + (705944*f[9, 5, 9])/9 - (91000*f[9, 7, 7])/3 + 
   (705944*f[9, 9, 5])/9 - (137764*f[9, 11, 3])/3 + (319040*f[11, 3, 9])/3 + 
   290880*f[11, 5, 7] + 290880*f[11, 7, 5] + (319040*f[11, 9, 3])/3 + 
   384720*f[13, 3, 7] + 480720*f[13, 5, 5] + 384720*f[13, 7, 3] + 
   (24570992*f[15, 3, 5])/45 + (24570992*f[15, 5, 3])/45 + 
   (4388279192*f[17, 3, 3])/75 + 136832*f[3, 3, 3, 3, 11] - 
   (129280*f[3, 3, 3, 5, 9])/3 - 12544*f[3, 3, 3, 7, 7] - 
   (129280*f[3, 3, 3, 9, 5])/3 + 136832*f[3, 3, 3, 11, 3] + 
   (9280*f[3, 3, 5, 3, 9])/3 + 15040*f[3, 3, 5, 5, 7] + 
   15040*f[3, 3, 5, 7, 5] + (9280*f[3, 3, 5, 9, 3])/3 - 
   68992*f[3, 3, 7, 3, 7] + 21120*f[3, 3, 7, 5, 5] - 68992*f[3, 3, 7, 7, 3] - 
   (74560*f[3, 3, 9, 3, 5])/3 - (74560*f[3, 3, 9, 5, 3])/3 + 
   27520*f[3, 3, 11, 3, 3] + 10080*f[3, 5, 3, 3, 9] + 7840*f[3, 5, 3, 5, 7] + 
   7840*f[3, 5, 3, 7, 5] + 10080*f[3, 5, 3, 9, 3] - 11200*f[3, 5, 5, 3, 7] + 
   12800*f[3, 5, 5, 5, 5] - 11200*f[3, 5, 5, 7, 3] - 12320*f[3, 5, 7, 3, 5] - 
   12320*f[3, 5, 7, 5, 3] + 6720*f[3, 5, 9, 3, 3] - 56448*f[3, 7, 3, 3, 7] - 
   19200*f[3, 7, 3, 5, 5] - 56448*f[3, 7, 3, 7, 3] - 7360*f[3, 7, 5, 3, 5] - 
   7360*f[3, 7, 5, 5, 3] + 12544*f[3, 7, 7, 3, 3] - 
   (29920*f[3, 9, 3, 3, 5])/3 - (29920*f[3, 9, 3, 5, 3])/3 - 
   (147520*f[3, 9, 5, 3, 3])/3 - 191104*f[3, 11, 3, 3, 3] + 
   10080*f[5, 3, 3, 3, 9] + 7840*f[5, 3, 3, 5, 7] + 7840*f[5, 3, 3, 7, 5] + 
   10080*f[5, 3, 3, 9, 3] - 11200*f[5, 3, 5, 3, 7] + 12800*f[5, 3, 5, 5, 5] - 
   11200*f[5, 3, 5, 7, 3] - 12320*f[5, 3, 7, 3, 5] - 12320*f[5, 3, 7, 5, 3] + 
   6720*f[5, 3, 9, 3, 3] - 20160*f[5, 5, 3, 3, 7] - 3200*f[5, 5, 3, 5, 5] - 
   20160*f[5, 5, 3, 7, 3] - 11200*f[5, 5, 5, 3, 5] - 11200*f[5, 5, 5, 5, 3] + 
   8960*f[5, 5, 7, 3, 3] - 3360*f[5, 7, 3, 3, 5] - 3360*f[5, 7, 3, 5, 3] + 
   6720*f[5, 7, 5, 3, 3] + 12544*f[7, 3, 3, 3, 7] + 7680*f[7, 3, 3, 5, 5] + 
   12544*f[7, 3, 3, 7, 3] - 2880*f[7, 3, 5, 3, 5] - 2880*f[7, 3, 5, 5, 3] - 
   12544*f[7, 3, 7, 3, 3] + 3840*f[7, 5, 3, 3, 5] + 3840*f[7, 5, 3, 5, 3] + 
   21120*f[7, 5, 5, 3, 3] - 62720*f[7, 7, 3, 3, 3] + 
   (34880*f[9, 3, 3, 3, 5])/3 + (34880*f[9, 3, 3, 5, 3])/3 - 
   (17920*f[9, 3, 5, 3, 3])/3 - (123520*f[9, 5, 3, 3, 3])/3 + 
   210944*f[11, 3, 3, 3, 3] - 6400*f[3, 3, 3, 3, 3, 3, 5] - 
   6400*f[3, 3, 3, 3, 3, 5, 3] - 2560*f[3, 3, 3, 3, 5, 3, 3] + 
   5120*f[3, 3, 3, 5, 3, 3, 3] + 10240*f[3, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   1.07068397883859793781756585102490810241379113563409377`53.0296613041659*^6\
]}, {"10001010001", (1013772713891621142097672849270992202383114753337*f[23])/
    11996235865065079577138660190720000 + (3184761344719*f[3, 3, 17])/10692 + 
   (29863008713*f[3, 5, 15])/2772 + (5875811*f[3, 7, 13])/6 + 
   (94983908*f[3, 9, 11])/27 + (94983908*f[3, 11, 9])/27 + 
   (5875811*f[3, 13, 7])/6 + (29863008713*f[3, 15, 5])/2772 + 
   (3184761344719*f[3, 17, 3])/10692 + (1938748*f[5, 7, 11])/3 - 
   (438760*f[5, 9, 9])/3 + (1938748*f[5, 11, 7])/3 + 29632*f[7, 3, 13] - 
   6160*f[7, 7, 9] - 6160*f[7, 9, 7] + 29632*f[7, 13, 3] + 
   (3516373*f[9, 3, 11])/3 + (123440*f[9, 5, 9])/3 + (327880*f[9, 7, 7])/9 + 
   (123440*f[9, 9, 5])/3 + (3516373*f[9, 11, 3])/3 - 
   (35177917*f[11, 3, 9])/27 - (35177917*f[11, 9, 3])/27 + 
   (8647313*f[13, 3, 7])/80 + (8647313*f[13, 7, 3])/80 + 
   (29863008713*f[15, 3, 5])/2772 + (29863008713*f[15, 5, 3])/2772 + 
   (870134528624369*f[17, 3, 3])/7350750 - 798842*f[3, 3, 3, 3, 11] + 
   (57940*f[3, 3, 3, 5, 9])/3 + 358960*f[3, 3, 3, 7, 7] + 
   (57940*f[3, 3, 3, 9, 5])/3 - 798842*f[3, 3, 3, 11, 3] - 
   (350500*f[3, 3, 5, 3, 9])/3 + 89040*f[3, 3, 5, 5, 7] + 
   89040*f[3, 3, 5, 7, 5] - (350500*f[3, 3, 5, 9, 3])/3 + 
   144130*f[3, 3, 7, 3, 7] - 92960*f[3, 3, 7, 5, 5] + 
   144130*f[3, 3, 7, 7, 3] - (939680*f[3, 3, 9, 3, 5])/9 - 
   (939680*f[3, 3, 9, 5, 3])/9 - (917572*f[3, 3, 11, 3, 3])/3 - 
   (132820*f[3, 5, 3, 3, 9])/9 + 35280*f[3, 5, 3, 5, 7] + 
   35280*f[3, 5, 3, 7, 5] - (132820*f[3, 5, 3, 9, 3])/9 - 
   39480*f[3, 5, 5, 3, 7] - 39480*f[3, 5, 5, 7, 3] + 43880*f[3, 5, 7, 3, 5] + 
   43880*f[3, 5, 7, 5, 3] + (473320*f[3, 5, 9, 3, 3])/9 + 
   121660*f[3, 7, 3, 3, 7] - 75760*f[3, 7, 3, 5, 5] + 
   121660*f[3, 7, 3, 7, 3] - 54760*f[3, 7, 5, 3, 5] - 
   54760*f[3, 7, 5, 5, 3] + 314020*f[3, 7, 7, 3, 3] - 
   (1447040*f[3, 9, 3, 3, 5])/9 - (1447040*f[3, 9, 3, 5, 3])/9 + 
   77440*f[3, 9, 5, 3, 3] + 680112*f[3, 11, 3, 3, 3] - 
   20160*f[5, 3, 3, 3, 9] - 18480*f[5, 3, 3, 5, 7] - 18480*f[5, 3, 3, 7, 5] - 
   20160*f[5, 3, 3, 9, 3] - 18480*f[5, 3, 5, 3, 7] - 18480*f[5, 3, 5, 7, 3] - 
   18480*f[5, 3, 7, 3, 5] - 18480*f[5, 3, 7, 5, 3] - 20160*f[5, 3, 9, 3, 3] + 
   30240*f[5, 5, 3, 3, 7] + 30240*f[5, 5, 3, 7, 3] + 30240*f[5, 5, 7, 3, 3] - 
   18480*f[5, 7, 3, 3, 5] - 18480*f[5, 7, 3, 5, 3] + 30240*f[5, 7, 5, 3, 3] - 
   20160*f[5, 9, 3, 3, 3] + 173600*f[7, 3, 3, 3, 7] - 
   58560*f[7, 3, 3, 5, 5] + 173600*f[7, 3, 3, 7, 3] - 
   46160*f[7, 3, 5, 3, 5] - 46160*f[7, 3, 5, 5, 3] + 
   159040*f[7, 3, 7, 3, 3] - 33760*f[7, 5, 3, 3, 5] - 
   33760*f[7, 5, 3, 5, 3] - 33760*f[7, 5, 5, 3, 3] + 
   129920*f[7, 7, 3, 3, 3] - (449420*f[9, 3, 3, 3, 5])/3 - 
   (449420*f[9, 3, 3, 5, 3])/3 - 86920*f[9, 3, 5, 3, 3] + 
   (116560*f[9, 5, 3, 3, 3])/3 + (8295136*f[11, 3, 3, 3, 3])/3 + 
   47600*f[3, 3, 3, 3, 3, 3, 5] + 47600*f[3, 3, 3, 3, 3, 5, 3] + 
   13280*f[3, 3, 3, 3, 5, 3, 3] - 55360*f[3, 3, 3, 5, 3, 3, 3] - 
   129920*f[3, 3, 5, 3, 3, 3, 3] - 153600*f[3, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   1.071332297372780707866155878164932156383727632981331531`54.02992419775231\
5*^6]}, {"10000100101", (282632520246106698369532779249372453393313157477*
     f[23])/22849973076314437289787924172800000 + 
   (950541914273953*f[3, 3, 17])/65862720 + (53242573004*f[3, 5, 15])/51975 + 
   (1266052303*f[3, 7, 13])/5600 + (31001261*f[3, 9, 11])/480 + 
   (31001261*f[3, 11, 9])/480 + (1266052303*f[3, 13, 7])/5600 + 
   (53242573004*f[3, 15, 5])/51975 + (950541914273953*f[3, 17, 3])/65862720 - 
   (126747654409*f[5, 3, 15])/50400 + (194163099*f[5, 5, 13])/5600 - 
   (144447453*f[5, 7, 11])/320 + (2034641*f[5, 9, 9])/18 - 
   (144447453*f[5, 11, 7])/320 + (194163099*f[5, 13, 5])/5600 - 
   (126747654409*f[5, 15, 3])/50400 + (5625573133*f[7, 3, 13])/11200 - 
   (136204359*f[7, 5, 11])/640 - (1087239*f[7, 7, 9])/32 - 
   (1087239*f[7, 9, 7])/32 - (136204359*f[7, 11, 5])/640 + 
   (5625573133*f[7, 13, 3])/11200 + (144934397*f[9, 3, 11])/360 + 
   (4017967*f[9, 5, 9])/54 + (401723*f[9, 7, 7])/8 + 
   (4017967*f[9, 9, 5])/54 + (144934397*f[9, 11, 3])/360 + 
   (608400763*f[11, 3, 9])/1440 - (476297937*f[11, 5, 7])/640 - 
   (476297937*f[11, 7, 5])/640 + (608400763*f[11, 9, 3])/1440 - 
   (3892121231*f[13, 3, 7])/11200 + (4283214801*f[13, 5, 5])/2800 - 
   (3892121231*f[13, 7, 3])/11200 + (3179861541979*f[15, 3, 5])/1663200 + 
   (3179861541979*f[15, 5, 3])/1663200 - (21726982963590517*f[17, 3, 3])/
    588060000 + (3603*f[3, 3, 3, 3, 11])/5 + (353374*f[3, 3, 3, 5, 9])/9 - 
   87864*f[3, 3, 3, 7, 7] + (353374*f[3, 3, 3, 9, 5])/9 + 
   (3603*f[3, 3, 3, 11, 3])/5 + 16458*f[3, 3, 5, 3, 9] - 
   (63537*f[3, 3, 5, 5, 7])/2 - (63537*f[3, 3, 5, 7, 5])/2 + 
   16458*f[3, 3, 5, 9, 3] - 22467*f[3, 3, 7, 3, 7] - 47181*f[3, 3, 7, 5, 5] - 
   22467*f[3, 3, 7, 7, 3] + (160084*f[3, 3, 9, 3, 5])/9 + 
   (160084*f[3, 3, 9, 5, 3])/9 - (81454*f[3, 3, 11, 3, 3])/15 + 
   (149306*f[3, 5, 3, 3, 9])/9 - 18084*f[3, 5, 3, 5, 7] - 
   18084*f[3, 5, 3, 7, 5] + (149306*f[3, 5, 3, 9, 3])/9 - 
   22566*f[3, 5, 5, 3, 7] - 22080*f[3, 5, 5, 5, 5] - 22566*f[3, 5, 5, 7, 3] - 
   12006*f[3, 5, 7, 3, 5] - 12006*f[3, 5, 7, 5, 3] + 
   (178756*f[3, 5, 9, 3, 3])/9 + 10922*f[3, 7, 3, 3, 7] - 
   35025*f[3, 7, 3, 5, 5] + 10922*f[3, 7, 3, 7, 3] - 
   (33717*f[3, 7, 5, 3, 5])/2 - (33717*f[3, 7, 5, 5, 3])/2 - 
   21086*f[3, 7, 7, 3, 3] - (1252*f[3, 9, 3, 3, 5])/3 - 
   (1252*f[3, 9, 3, 5, 3])/3 + 22520*f[3, 9, 5, 3, 3] - 
   17732*f[3, 11, 3, 3, 3] + (172682*f[5, 3, 3, 3, 9])/3 - 
   (118671*f[5, 3, 3, 5, 7])/2 - (118671*f[5, 3, 3, 7, 5])/2 + 
   (172682*f[5, 3, 3, 9, 3])/3 - 42150*f[5, 3, 5, 3, 7] + 
   64200*f[5, 3, 5, 5, 5] - 42150*f[5, 3, 5, 7, 3] - 
   (112815*f[5, 3, 7, 3, 5])/2 - (112815*f[5, 3, 7, 5, 3])/2 + 
   (101372*f[5, 3, 9, 3, 3])/3 - 48435*f[5, 5, 3, 3, 7] + 
   17304*f[5, 5, 3, 5, 5] - 48435*f[5, 5, 3, 7, 3] - 6144*f[5, 5, 5, 3, 5] - 
   6144*f[5, 5, 5, 5, 3] + 15882*f[5, 5, 7, 3, 3] + 
   (21675*f[5, 7, 3, 3, 5])/2 + (21675*f[5, 7, 3, 5, 3])/2 - 
   12633*f[5, 7, 5, 3, 3] - (41248*f[5, 9, 3, 3, 3])/3 + 
   10503*f[7, 3, 3, 3, 7] - 12279*f[7, 3, 3, 5, 5] + 10503*f[7, 3, 3, 7, 3] + 
   (17241*f[7, 3, 5, 3, 5])/2 + (17241*f[7, 3, 5, 5, 3])/2 + 
   19146*f[7, 3, 7, 3, 3] + (19131*f[7, 5, 3, 3, 5])/2 + 
   (19131*f[7, 5, 3, 5, 3])/2 - 10389*f[7, 5, 5, 3, 3] + 
   36432*f[7, 7, 3, 3, 3] + (14416*f[9, 3, 3, 3, 5])/9 + 
   (14416*f[9, 3, 3, 5, 3])/9 + (210752*f[9, 3, 5, 3, 3])/9 + 
   (603424*f[9, 5, 3, 3, 3])/9 - (625448*f[11, 3, 3, 3, 3])/5 + 
   19328*f[3, 3, 3, 3, 3, 3, 5] + 19328*f[3, 3, 3, 3, 3, 5, 3] + 
   16640*f[3, 3, 3, 3, 5, 3, 3] + 11264*f[3, 3, 3, 5, 3, 3, 3] + 
   4096*f[3, 3, 5, 3, 3, 3, 3] - 3072*f[3, 5, 3, 3, 3, 3, 3] - 
   18432*f[5, 3, 3, 3, 3, 3, 3], DecimalForm[
   1.1071737633712696623934082529763966948729143168453248449999999999`54.0442\
15785784935*^6]}, {"10000101001", 
  (4486669093833991367602314386501529350140575292597*f[23])/
    19993726441775132628564433651200000 + (562693302491351459*f[3, 3, 17])/
    2058210000 + (216171297731*f[3, 5, 15])/18900 + 
   (81870807*f[3, 7, 13])/200 + (870302653*f[3, 9, 11])/360 + 
   (870302653*f[3, 11, 9])/360 + (81870807*f[3, 13, 7])/200 + 
   (216171297731*f[3, 15, 5])/18900 + (562693302491351459*f[3, 17, 3])/
    2058210000 - (245709152791*f[5, 3, 15])/39600 - 
   (569673003*f[5, 5, 13])/2800 + (1768329*f[5, 7, 11])/8 - 
   (15361403*f[5, 9, 9])/36 + (1768329*f[5, 11, 7])/8 - 
   (569673003*f[5, 13, 5])/2800 - (245709152791*f[5, 15, 3])/39600 + 
   (6064671*f[7, 3, 13])/50 - (9210921*f[7, 5, 11])/20 + 
   (551891*f[7, 7, 9])/16 + (551891*f[7, 9, 7])/16 - 
   (9210921*f[7, 11, 5])/20 + (6064671*f[7, 13, 3])/50 + 
   (108993953*f[9, 3, 11])/360 + (17218321*f[9, 5, 9])/72 + 
   (188153*f[9, 7, 7])/2 + (17218321*f[9, 9, 5])/72 + 
   (108993953*f[9, 11, 3])/360 + (162376469*f[11, 3, 9])/360 - 
   (3195815*f[11, 5, 7])/8 - (3195815*f[11, 7, 5])/8 + 
   (162376469*f[11, 9, 3])/360 + (907397193*f[13, 3, 7])/2800 + 
   (675217033*f[13, 5, 5])/1400 + (907397193*f[13, 7, 3])/2800 + 
   (17364080021833*f[15, 3, 5])/831600 + (17364080021833*f[15, 5, 3])/
    831600 - (7477644911822279*f[17, 3, 3])/147015000 - 
   (1511576*f[3, 3, 3, 3, 11])/15 + 27536*f[3, 3, 3, 5, 9] + 
   304836*f[3, 3, 3, 7, 7] + 27536*f[3, 3, 3, 9, 5] - 
   (1511576*f[3, 3, 3, 11, 3])/15 - (249944*f[3, 3, 5, 3, 9])/9 + 
   38314*f[3, 3, 5, 5, 7] + 38314*f[3, 3, 5, 7, 5] - 
   (249944*f[3, 3, 5, 9, 3])/9 + 169976*f[3, 3, 7, 3, 7] - 
   140060*f[3, 3, 7, 5, 5] + 169976*f[3, 3, 7, 7, 3] - 
   (462352*f[3, 3, 9, 3, 5])/9 - (462352*f[3, 3, 9, 5, 3])/9 - 
   (387568*f[3, 3, 11, 3, 3])/5 + (777112*f[3, 5, 3, 3, 9])/9 - 
   6426*f[3, 5, 3, 5, 7] - 6426*f[3, 5, 3, 7, 5] + 
   (777112*f[3, 5, 3, 9, 3])/9 - 93234*f[3, 5, 5, 3, 7] + 
   3400*f[3, 5, 5, 5, 5] - 93234*f[3, 5, 5, 7, 3] - 3496*f[3, 5, 7, 3, 5] - 
   3496*f[3, 5, 7, 5, 3] + (1391000*f[3, 5, 9, 3, 3])/9 + 
   60022*f[3, 7, 3, 3, 7] - 134200*f[3, 7, 3, 5, 5] + 
   60022*f[3, 7, 3, 7, 3] - 92132*f[3, 7, 5, 3, 5] - 92132*f[3, 7, 5, 5, 3] + 
   84928*f[3, 7, 7, 3, 3] - (558640*f[3, 9, 3, 3, 5])/9 - 
   (558640*f[3, 9, 3, 5, 3])/9 + (966184*f[3, 9, 5, 3, 3])/9 - 
   (92992*f[3, 11, 3, 3, 3])/3 + (617480*f[5, 3, 3, 3, 9])/3 - 
   87321*f[5, 3, 3, 5, 7] - 87321*f[5, 3, 3, 7, 5] + 
   (617480*f[5, 3, 3, 9, 3])/3 - 64584*f[5, 3, 5, 3, 7] - 
   44640*f[5, 3, 5, 5, 5] - 64584*f[5, 3, 5, 7, 3] - 97565*f[5, 3, 7, 3, 5] - 
   97565*f[5, 3, 7, 5, 3] + (430520*f[5, 3, 9, 3, 3])/3 - 
   7922*f[5, 5, 3, 3, 7] - 93906*f[5, 5, 3, 5, 5] - 7922*f[5, 5, 3, 7, 3] - 
   118539*f[5, 5, 5, 3, 5] - 118539*f[5, 5, 5, 5, 3] + 
   15204*f[5, 5, 7, 3, 3] - 84683*f[5, 7, 3, 3, 5] - 84683*f[5, 7, 3, 5, 3] - 
   50758*f[5, 7, 5, 3, 3] + (56600*f[5, 9, 3, 3, 3])/3 + 
   94434*f[7, 3, 3, 3, 7] - 30192*f[7, 3, 3, 5, 5] + 94434*f[7, 3, 3, 7, 3] + 
   3024*f[7, 3, 5, 3, 5] + 3024*f[7, 3, 5, 5, 3] + 47436*f[7, 3, 7, 3, 3] - 
   4626*f[7, 5, 3, 3, 5] - 4626*f[7, 5, 3, 5, 3] - 45492*f[7, 5, 5, 3, 3] - 
   46560*f[7, 7, 3, 3, 3] + (179356*f[9, 3, 3, 3, 5])/3 + 
   (179356*f[9, 3, 3, 5, 3])/3 + 56048*f[9, 3, 5, 3, 3] + 
   (145720*f[9, 5, 3, 3, 3])/3 + (1689152*f[11, 3, 3, 3, 3])/5 - 
   44992*f[3, 3, 3, 3, 3, 3, 5] - 44992*f[3, 3, 3, 3, 3, 5, 3] - 
   42880*f[3, 3, 3, 3, 5, 3, 3] - 38656*f[3, 3, 3, 5, 3, 3, 3] - 
   34304*f[3, 3, 5, 3, 3, 3, 3] - 33792*f[3, 5, 3, 3, 3, 3, 3] - 
   18432*f[5, 3, 3, 3, 3, 3, 3], DecimalForm[
   1.10801076259999764227626281649381289906044488234397827`53.04454397890783*^\
6]}, {"10010000010", (3641779130070680328447263*f[23])/96794179488600 - 
   (68122236*f[3, 3, 17])/55 - (24422422*f[3, 5, 15])/3 - 12138*f[3, 7, 13] - 
   12138*f[3, 13, 7] - (24422422*f[3, 15, 5])/3 - (68122236*f[3, 17, 3])/55 - 
   27092*f[5, 3, 15] + 1570560*f[5, 5, 13] + 1127280*f[5, 7, 11] + 
   1127280*f[5, 11, 7] + 1570560*f[5, 13, 5] - 27092*f[5, 15, 3] - 
   485310*f[7, 3, 13] + 1127280*f[7, 5, 11] + 119560*f[7, 7, 9] + 
   119560*f[7, 9, 7] + 1127280*f[7, 11, 5] - 485310*f[7, 13, 3] - 
   16000*f[9, 5, 9] - 58800*f[9, 7, 7] - 16000*f[9, 9, 5] - 
   17600*f[11, 3, 9] - 178080*f[11, 5, 7] - 178080*f[11, 7, 5] - 
   17600*f[11, 9, 3] - 733320*f[13, 3, 7] - 3396480*f[13, 5, 5] - 
   733320*f[13, 7, 3] + (185169988*f[15, 3, 5])/15 + 
   (185169988*f[15, 5, 3])/15 + 241920*f[3, 3, 3, 5, 9] + 
   241920*f[3, 3, 3, 9, 5] + 161280*f[3, 3, 5, 3, 9] - 
   295680*f[3, 3, 5, 5, 7] - 295680*f[3, 3, 5, 7, 5] + 
   161280*f[3, 3, 5, 9, 3] - 47040*f[3, 3, 7, 3, 7] - 
   322560*f[3, 3, 7, 5, 5] - 47040*f[3, 3, 7, 7, 3] + 
   161280*f[3, 3, 9, 3, 5] + 161280*f[3, 3, 9, 5, 3] + 
   80640*f[3, 5, 3, 3, 9] - 161280*f[3, 5, 3, 5, 7] - 
   161280*f[3, 5, 3, 7, 5] + 80640*f[3, 5, 3, 9, 3] + 6720*f[3, 5, 5, 3, 7] - 
   307200*f[3, 5, 5, 5, 5] + 6720*f[3, 5, 5, 7, 3] - 20160*f[3, 5, 7, 3, 5] - 
   20160*f[3, 5, 7, 5, 3] - 47040*f[3, 7, 3, 3, 7] - 40320*f[3, 7, 3, 5, 5] - 
   47040*f[3, 7, 3, 7, 3] - 73920*f[3, 7, 5, 3, 5] - 73920*f[3, 7, 5, 5, 3] - 
   26880*f[5, 3, 3, 5, 7] - 26880*f[5, 3, 3, 7, 5] - 26880*f[5, 3, 5, 3, 7] - 
   230400*f[5, 3, 5, 5, 5] - 26880*f[5, 3, 5, 7, 3] - 
   26880*f[5, 3, 7, 3, 5] - 26880*f[5, 3, 7, 5, 3] + 40320*f[5, 5, 3, 3, 7] + 
   76800*f[5, 5, 3, 5, 5] + 40320*f[5, 5, 3, 7, 3] + 
   230400*f[5, 5, 5, 3, 5] + 230400*f[5, 5, 5, 5, 3] - 
   67200*f[5, 7, 3, 3, 5] - 67200*f[5, 7, 3, 5, 3] + 23520*f[7, 3, 3, 3, 7] + 
   23520*f[7, 3, 3, 7, 3] - 67200*f[7, 3, 5, 3, 5] - 67200*f[7, 3, 5, 5, 3] + 
   47040*f[7, 3, 7, 3, 3] - 67200*f[7, 5, 3, 3, 5] - 67200*f[7, 5, 3, 5, 3] + 
   94080*f[7, 7, 3, 3, 3], DecimalForm[
   1.1301996205723291963537046101705776530205982241874668999999999999`52.0531\
5515716169*^6]}, {"10100000100", (3641779130070680328447263*f[23])/
    96794179488600 - (68122236*f[3, 3, 17])/55 - (24422422*f[3, 5, 15])/3 - 
   12138*f[3, 7, 13] - 12138*f[3, 13, 7] - (24422422*f[3, 15, 5])/3 - 
   (68122236*f[3, 17, 3])/55 - 27092*f[5, 3, 15] + 1570560*f[5, 5, 13] + 
   1127280*f[5, 7, 11] + 1127280*f[5, 11, 7] + 1570560*f[5, 13, 5] - 
   27092*f[5, 15, 3] - 485310*f[7, 3, 13] + 1127280*f[7, 5, 11] + 
   119560*f[7, 7, 9] + 119560*f[7, 9, 7] + 1127280*f[7, 11, 5] - 
   485310*f[7, 13, 3] - 16000*f[9, 5, 9] - 58800*f[9, 7, 7] - 
   16000*f[9, 9, 5] - 17600*f[11, 3, 9] - 178080*f[11, 5, 7] - 
   178080*f[11, 7, 5] - 17600*f[11, 9, 3] - 733320*f[13, 3, 7] - 
   3396480*f[13, 5, 5] - 733320*f[13, 7, 3] + (185169988*f[15, 3, 5])/15 + 
   (185169988*f[15, 5, 3])/15 + 241920*f[3, 3, 3, 5, 9] + 
   241920*f[3, 3, 3, 9, 5] + 161280*f[3, 3, 5, 3, 9] - 
   295680*f[3, 3, 5, 5, 7] - 295680*f[3, 3, 5, 7, 5] + 
   161280*f[3, 3, 5, 9, 3] - 47040*f[3, 3, 7, 3, 7] - 
   322560*f[3, 3, 7, 5, 5] - 47040*f[3, 3, 7, 7, 3] + 
   161280*f[3, 3, 9, 3, 5] + 161280*f[3, 3, 9, 5, 3] + 
   80640*f[3, 5, 3, 3, 9] - 161280*f[3, 5, 3, 5, 7] - 
   161280*f[3, 5, 3, 7, 5] + 80640*f[3, 5, 3, 9, 3] + 6720*f[3, 5, 5, 3, 7] - 
   307200*f[3, 5, 5, 5, 5] + 6720*f[3, 5, 5, 7, 3] - 20160*f[3, 5, 7, 3, 5] - 
   20160*f[3, 5, 7, 5, 3] - 47040*f[3, 7, 3, 3, 7] - 40320*f[3, 7, 3, 5, 5] - 
   47040*f[3, 7, 3, 7, 3] - 73920*f[3, 7, 5, 3, 5] - 73920*f[3, 7, 5, 5, 3] - 
   26880*f[5, 3, 3, 5, 7] - 26880*f[5, 3, 3, 7, 5] - 26880*f[5, 3, 5, 3, 7] - 
   230400*f[5, 3, 5, 5, 5] - 26880*f[5, 3, 5, 7, 3] - 
   26880*f[5, 3, 7, 3, 5] - 26880*f[5, 3, 7, 5, 3] + 40320*f[5, 5, 3, 3, 7] + 
   76800*f[5, 5, 3, 5, 5] + 40320*f[5, 5, 3, 7, 3] + 
   230400*f[5, 5, 5, 3, 5] + 230400*f[5, 5, 5, 5, 3] - 
   67200*f[5, 7, 3, 3, 5] - 67200*f[5, 7, 3, 5, 3] + 23520*f[7, 3, 3, 3, 7] + 
   23520*f[7, 3, 3, 7, 3] - 67200*f[7, 3, 5, 3, 5] - 67200*f[7, 3, 5, 5, 3] + 
   47040*f[7, 3, 7, 3, 3] - 67200*f[7, 5, 3, 3, 5] - 67200*f[7, 5, 3, 5, 3] + 
   94080*f[7, 7, 3, 3, 3], DecimalForm[
   1.1301996205723291963537046101705776530205982241874668999999999999`52.0531\
5515716169*^6]}, {"10010000100", (-3907791750617551399243337*f[23])/
    81307110770424 + 3104830*f[3, 5, 15] + 3104830*f[3, 15, 5] + 
   1776200*f[5, 5, 13] + 1904700*f[5, 7, 11] + 1904700*f[5, 11, 7] + 
   1776200*f[5, 13, 5] + 574140*f[7, 3, 13] + 1904700*f[7, 5, 11] + 
   (563500*f[7, 7, 9])/3 + (563500*f[7, 9, 7])/3 + 1904700*f[7, 11, 5] + 
   574140*f[7, 13, 3] - 245000*f[9, 7, 7] + 1302000*f[11, 5, 7] + 
   1302000*f[11, 7, 5] + 574140*f[13, 3, 7] - 425200*f[13, 5, 5] + 
   574140*f[13, 7, 3] + 448000*f[3, 3, 5, 5, 7] + 448000*f[3, 3, 5, 7, 5] + 
   448000*f[3, 3, 7, 5, 5] + 112000*f[3, 5, 3, 5, 7] + 
   112000*f[3, 5, 3, 7, 5] - 224000*f[3, 5, 5, 3, 7] - 
   224000*f[3, 5, 5, 7, 3] - 224000*f[3, 5, 7, 3, 5] - 
   224000*f[3, 5, 7, 5, 3] - 224000*f[3, 7, 3, 5, 5] - 
   224000*f[3, 7, 5, 3, 5] - 224000*f[3, 7, 5, 5, 3] - 
   112000*f[5, 3, 3, 5, 7] - 112000*f[5, 3, 3, 7, 5] - 
   112000*f[5, 3, 5, 3, 7] - 112000*f[5, 3, 5, 7, 3] - 
   112000*f[5, 3, 7, 3, 5] - 112000*f[5, 3, 7, 5, 3] + 
   320000*f[5, 5, 3, 5, 5] + 480000*f[5, 5, 5, 3, 5] + 
   480000*f[5, 5, 5, 5, 3] - 112000*f[5, 7, 3, 3, 5] - 
   112000*f[5, 7, 3, 5, 3] + 78400*f[7, 3, 3, 3, 7] - 
   224000*f[7, 3, 3, 5, 5] + 78400*f[7, 3, 3, 7, 3] - 
   224000*f[7, 3, 5, 3, 5] - 224000*f[7, 3, 5, 5, 3] + 
   156800*f[7, 3, 7, 3, 3] - 112000*f[7, 5, 3, 3, 5] - 
   112000*f[7, 5, 3, 5, 3] + 313600*f[7, 7, 3, 3, 3], 
  DecimalForm[
   1.131722567681119903686864546970677061590527900488102`52.053739976240756*^6\
]}, {"10100000010", (-60114669242783404473710219*f[23])/813071107704240 - 
   (1341253764*f[3, 3, 17])/275 + (103854734*f[3, 5, 15])/15 - 
   961716*f[3, 7, 13] - 961716*f[3, 13, 7] + (103854734*f[3, 15, 5])/15 - 
   (1341253764*f[3, 17, 3])/275 - (158392028*f[5, 3, 15])/45 - 
   335200*f[5, 5, 13] - 127512*f[5, 7, 11] - 127512*f[5, 11, 7] - 
   335200*f[5, 13, 5] - (158392028*f[5, 15, 3])/45 + 120036*f[7, 3, 13] - 
   127512*f[7, 5, 11] + 111720*f[7, 7, 9] + 111720*f[7, 9, 7] - 
   127512*f[7, 11, 5] + 120036*f[7, 13, 3] - 147000*f[11, 5, 7] - 
   147000*f[11, 7, 5] - 1188768*f[13, 3, 7] - 521120*f[13, 5, 5] - 
   1188768*f[13, 7, 3] - (63014282*f[15, 3, 5])/5 - 
   (63014282*f[15, 5, 3])/5 + (3223357976*f[17, 3, 3])/275 + 
   354816*f[3, 3, 3, 3, 11] - 241920*f[3, 3, 3, 5, 9] - 
   169344*f[3, 3, 3, 7, 7] - 241920*f[3, 3, 3, 9, 5] + 
   354816*f[3, 3, 3, 11, 3] - 134400*f[3, 3, 5, 3, 9] + 
   80640*f[3, 3, 5, 5, 7] + 80640*f[3, 3, 5, 7, 5] - 
   134400*f[3, 3, 5, 9, 3] - 84672*f[3, 3, 7, 3, 7] + 
   107520*f[3, 3, 7, 5, 5] - 84672*f[3, 3, 7, 7, 3] - 
   161280*f[3, 3, 9, 3, 5] - 161280*f[3, 3, 9, 5, 3] + 
   236544*f[3, 3, 11, 3, 3] - 26880*f[3, 5, 3, 3, 9] - 
   53760*f[3, 5, 3, 5, 7] - 53760*f[3, 5, 3, 7, 5] - 26880*f[3, 5, 3, 9, 3] - 
   94080*f[3, 5, 5, 3, 7] + 307200*f[3, 5, 5, 5, 5] - 
   94080*f[3, 5, 5, 7, 3] - 67200*f[3, 5, 7, 3, 5] - 67200*f[3, 5, 7, 5, 3] + 
   53760*f[3, 5, 9, 3, 3] - 28224*f[3, 7, 3, 3, 7] + 80640*f[3, 7, 3, 5, 5] - 
   28224*f[3, 7, 3, 7, 3] - 13440*f[3, 7, 5, 3, 5] - 13440*f[3, 7, 5, 5, 3] - 
   56448*f[3, 7, 7, 3, 3] + 80640*f[5, 3, 3, 3, 9] - 
   188160*f[5, 3, 3, 5, 7] - 188160*f[5, 3, 3, 7, 5] + 
   80640*f[5, 3, 3, 9, 3] - 71680*f[5, 3, 5, 3, 7] + 
   204800*f[5, 3, 5, 5, 5] - 71680*f[5, 3, 5, 7, 3] - 
   80640*f[5, 3, 7, 3, 5] - 80640*f[5, 3, 7, 5, 3] + 53760*f[5, 3, 9, 3, 3] + 
   31360*f[5, 5, 3, 3, 7] + 128000*f[5, 5, 3, 5, 5] + 
   31360*f[5, 5, 3, 7, 3] + 89600*f[5, 5, 5, 3, 5] + 89600*f[5, 5, 5, 5, 3] - 
   8960*f[5, 5, 7, 3, 3] - 13440*f[5, 7, 3, 3, 5] - 13440*f[5, 7, 3, 5, 3] - 
   26880*f[5, 7, 5, 3, 3] - 56448*f[7, 3, 3, 3, 7] + 26880*f[7, 3, 3, 5, 5] - 
   56448*f[7, 3, 3, 7, 3] + 13440*f[7, 3, 5, 3, 5] + 13440*f[7, 3, 5, 5, 3] - 
   13440*f[7, 5, 3, 3, 5] - 13440*f[7, 5, 3, 5, 3] - 26880*f[7, 5, 5, 3, 3] + 
   112896*f[7, 7, 3, 3, 3], DecimalForm[
   1.1378833017266451482088953186141401721206817212902179`53.05609772426033*^6\
]}, {"10001000010", (90613117414002503094329*f[23])/11411524318656 + 
   (17070476*f[3, 3, 17])/11 - 661450*f[3, 5, 15] - 19460*f[3, 7, 13] - 
   57750*f[3, 9, 11] - 57750*f[3, 11, 9] - 19460*f[3, 13, 7] - 
   661450*f[3, 15, 5] + (17070476*f[3, 17, 3])/11 - 890965*f[5, 3, 15] - 
   32800*f[5, 5, 13] + 333750*f[5, 7, 11] - 45000*f[5, 9, 9] + 
   333750*f[5, 11, 7] - 32800*f[5, 13, 5] - 890965*f[5, 15, 3] - 
   3500*f[7, 3, 13] + 344750*f[7, 5, 11] + 49000*f[7, 7, 9] + 
   49000*f[7, 9, 7] + 344750*f[7, 11, 5] - 3500*f[7, 13, 3] - 
   24750*f[9, 3, 11] - 47500*f[9, 5, 9] + 98000*f[9, 7, 7] - 
   47500*f[9, 9, 5] - 24750*f[9, 11, 3] - 60500*f[11, 3, 9] - 
   1596500*f[11, 5, 7] - 1596500*f[11, 7, 5] - 60500*f[11, 9, 3] - 
   125860*f[13, 3, 7] - 65600*f[13, 5, 5] - 125860*f[13, 7, 3] + 
   470400*f[3, 3, 3, 7, 7] - 224000*f[3, 3, 5, 5, 7] - 
   224000*f[3, 3, 5, 7, 5] + 235200*f[3, 3, 7, 3, 7] - 
   224000*f[3, 3, 7, 5, 5] + 235200*f[3, 3, 7, 7, 3] - 
   112000*f[3, 5, 3, 5, 7] - 112000*f[3, 5, 3, 7, 5] - 
   28000*f[3, 5, 5, 3, 7] - 28000*f[3, 5, 5, 7, 3] - 28000*f[3, 5, 7, 3, 5] - 
   28000*f[3, 5, 7, 5, 3] - 39200*f[3, 7, 3, 3, 7] - 56000*f[3, 7, 3, 5, 5] - 
   39200*f[3, 7, 3, 7, 3] - 28000*f[3, 7, 5, 3, 5] - 28000*f[3, 7, 5, 5, 3] - 
   78400*f[3, 7, 7, 3, 3] - 112000*f[5, 3, 3, 5, 7] - 
   112000*f[5, 3, 3, 7, 5] - 28000*f[5, 3, 5, 3, 7] - 
   28000*f[5, 3, 5, 7, 3] - 28000*f[5, 3, 7, 3, 5] - 28000*f[5, 3, 7, 5, 3] + 
   84000*f[5, 5, 3, 3, 7] + 84000*f[5, 5, 3, 7, 3] + 56000*f[5, 5, 7, 3, 3] + 
   28000*f[5, 7, 3, 3, 5] + 28000*f[5, 7, 3, 5, 3] + 56000*f[5, 7, 5, 3, 3] - 
   58800*f[7, 3, 3, 3, 7] + 56000*f[7, 3, 3, 5, 5] - 58800*f[7, 3, 3, 7, 3] + 
   28000*f[7, 3, 5, 3, 5] + 28000*f[7, 3, 5, 5, 3] - 39200*f[7, 3, 7, 3, 3] + 
   28000*f[7, 5, 3, 3, 5] + 28000*f[7, 5, 3, 5, 3] + 56000*f[7, 5, 5, 3, 3], 
  DecimalForm[
   1.14821893822356534712283109323852778532692829831185522`54.06002470565489*^\
6]}, {"10100001000", (90613117414002503094329*f[23])/11411524318656 + 
   (17070476*f[3, 3, 17])/11 - 661450*f[3, 5, 15] - 19460*f[3, 7, 13] - 
   57750*f[3, 9, 11] - 57750*f[3, 11, 9] - 19460*f[3, 13, 7] - 
   661450*f[3, 15, 5] + (17070476*f[3, 17, 3])/11 - 890965*f[5, 3, 15] - 
   32800*f[5, 5, 13] + 333750*f[5, 7, 11] - 45000*f[5, 9, 9] + 
   333750*f[5, 11, 7] - 32800*f[5, 13, 5] - 890965*f[5, 15, 3] - 
   3500*f[7, 3, 13] + 344750*f[7, 5, 11] + 49000*f[7, 7, 9] + 
   49000*f[7, 9, 7] + 344750*f[7, 11, 5] - 3500*f[7, 13, 3] - 
   24750*f[9, 3, 11] - 47500*f[9, 5, 9] + 98000*f[9, 7, 7] - 
   47500*f[9, 9, 5] - 24750*f[9, 11, 3] - 60500*f[11, 3, 9] - 
   1596500*f[11, 5, 7] - 1596500*f[11, 7, 5] - 60500*f[11, 9, 3] - 
   125860*f[13, 3, 7] - 65600*f[13, 5, 5] - 125860*f[13, 7, 3] + 
   470400*f[3, 3, 3, 7, 7] - 224000*f[3, 3, 5, 5, 7] - 
   224000*f[3, 3, 5, 7, 5] + 235200*f[3, 3, 7, 3, 7] - 
   224000*f[3, 3, 7, 5, 5] + 235200*f[3, 3, 7, 7, 3] - 
   112000*f[3, 5, 3, 5, 7] - 112000*f[3, 5, 3, 7, 5] - 
   28000*f[3, 5, 5, 3, 7] - 28000*f[3, 5, 5, 7, 3] - 28000*f[3, 5, 7, 3, 5] - 
   28000*f[3, 5, 7, 5, 3] - 39200*f[3, 7, 3, 3, 7] - 56000*f[3, 7, 3, 5, 5] - 
   39200*f[3, 7, 3, 7, 3] - 28000*f[3, 7, 5, 3, 5] - 28000*f[3, 7, 5, 5, 3] - 
   78400*f[3, 7, 7, 3, 3] - 112000*f[5, 3, 3, 5, 7] - 
   112000*f[5, 3, 3, 7, 5] - 28000*f[5, 3, 5, 3, 7] - 
   28000*f[5, 3, 5, 7, 3] - 28000*f[5, 3, 7, 3, 5] - 28000*f[5, 3, 7, 5, 3] + 
   84000*f[5, 5, 3, 3, 7] + 84000*f[5, 5, 3, 7, 3] + 56000*f[5, 5, 7, 3, 3] + 
   28000*f[5, 7, 3, 3, 5] + 28000*f[5, 7, 3, 5, 3] + 56000*f[5, 7, 5, 3, 3] - 
   58800*f[7, 3, 3, 3, 7] + 56000*f[7, 3, 3, 5, 5] - 58800*f[7, 3, 3, 7, 3] + 
   28000*f[7, 3, 5, 3, 5] + 28000*f[7, 3, 5, 5, 3] - 39200*f[7, 3, 7, 3, 3] + 
   28000*f[7, 5, 3, 3, 5] + 28000*f[7, 5, 3, 5, 3] + 56000*f[7, 5, 5, 3, 3], 
  DecimalForm[
   1.14821893822356534712283109323852778532692829831185522`54.06002470565489*^\
6]}, {"10001000100", (10978232678937169554234763*f[23])/650456886163392 + 
   1552415*f[3, 5, 15] - 3848320*f[3, 7, 13] - 3848320*f[3, 13, 7] + 
   1552415*f[3, 15, 5] - 1145010*f[5, 3, 15] - 1663200*f[5, 7, 11] - 
   1663200*f[5, 11, 7] - 1145010*f[5, 15, 3] + 2468480*f[7, 3, 13] - 
   1623600*f[7, 5, 11] + 33600*f[7, 7, 9] + 33600*f[7, 9, 7] - 
   1623600*f[7, 11, 5] + 2468480*f[7, 13, 3] + 118800*f[9, 3, 11] + 
   118800*f[9, 11, 3] + 118800*f[11, 3, 9] + 6697600*f[11, 5, 7] + 
   6697600*f[11, 7, 5] + 118800*f[11, 9, 3] + 2468480*f[13, 3, 7] + 
   2468480*f[13, 7, 3] - 1145010*f[15, 3, 5] - 1145010*f[15, 5, 3] + 
   448000*f[3, 3, 5, 5, 7] + 448000*f[3, 3, 5, 7, 5] + 
   448000*f[3, 3, 7, 5, 5] - 56000*f[3, 5, 3, 5, 7] - 
   56000*f[3, 5, 3, 7, 5] - 224000*f[3, 5, 5, 3, 7] - 
   224000*f[3, 5, 5, 7, 3] - 224000*f[3, 5, 7, 3, 5] - 
   224000*f[3, 5, 7, 5, 3] + 112000*f[3, 7, 3, 5, 5] - 
   224000*f[3, 7, 5, 3, 5] - 224000*f[3, 7, 5, 5, 3] - 
   112000*f[5, 3, 3, 5, 7] - 112000*f[5, 3, 3, 7, 5] + 
   112000*f[5, 7, 3, 3, 5] + 112000*f[5, 7, 3, 5, 3] - 
   224000*f[7, 3, 3, 5, 5] + 112000*f[7, 5, 3, 3, 5] + 
   112000*f[7, 5, 3, 5, 3], DecimalForm[
   1.15970769338721753650963563836696080039028530103584542`53.064348538238775\
*^6]}, {"10010001000", (10978232678937169554234763*f[23])/650456886163392 + 
   1552415*f[3, 5, 15] - 3848320*f[3, 7, 13] - 3848320*f[3, 13, 7] + 
   1552415*f[3, 15, 5] - 1145010*f[5, 3, 15] - 1663200*f[5, 7, 11] - 
   1663200*f[5, 11, 7] - 1145010*f[5, 15, 3] + 2468480*f[7, 3, 13] - 
   1623600*f[7, 5, 11] + 33600*f[7, 7, 9] + 33600*f[7, 9, 7] - 
   1623600*f[7, 11, 5] + 2468480*f[7, 13, 3] + 118800*f[9, 3, 11] + 
   118800*f[9, 11, 3] + 118800*f[11, 3, 9] + 6697600*f[11, 5, 7] + 
   6697600*f[11, 7, 5] + 118800*f[11, 9, 3] + 2468480*f[13, 3, 7] + 
   2468480*f[13, 7, 3] - 1145010*f[15, 3, 5] - 1145010*f[15, 5, 3] + 
   448000*f[3, 3, 5, 5, 7] + 448000*f[3, 3, 5, 7, 5] + 
   448000*f[3, 3, 7, 5, 5] - 56000*f[3, 5, 3, 5, 7] - 
   56000*f[3, 5, 3, 7, 5] - 224000*f[3, 5, 5, 3, 7] - 
   224000*f[3, 5, 5, 7, 3] - 224000*f[3, 5, 7, 3, 5] - 
   224000*f[3, 5, 7, 5, 3] + 112000*f[3, 7, 3, 5, 5] - 
   224000*f[3, 7, 5, 3, 5] - 224000*f[3, 7, 5, 5, 3] - 
   112000*f[5, 3, 3, 5, 7] - 112000*f[5, 3, 3, 7, 5] + 
   112000*f[5, 7, 3, 3, 5] + 112000*f[5, 7, 3, 5, 3] - 
   224000*f[7, 3, 3, 5, 5] + 112000*f[7, 5, 3, 3, 5] + 
   112000*f[7, 5, 3, 5, 3], DecimalForm[
   1.15970769338721753650963563836696080039028530103584542`53.064348538238775\
*^6]}, {"10000010101", (471329062715841407349608102533031706793462113583*
     f[23])/39987452883550265257128867302400000 + 
   (157274907741893*f[3, 3, 17])/4116420 + (46996531793*f[3, 5, 15])/207900 - 
   (1348257679*f[3, 7, 13])/16800 + (1589538143*f[3, 9, 11])/4320 + 
   (1589538143*f[3, 11, 9])/4320 - (1348257679*f[3, 13, 7])/16800 + 
   (46996531793*f[3, 15, 5])/207900 + (157274907741893*f[3, 17, 3])/4116420 - 
   (399156973409*f[5, 3, 15])/415800 - (1234083197*f[5, 5, 13])/4200 + 
   (23239*f[5, 7, 11])/96 + (2471119*f[5, 9, 9])/27 + 
   (23239*f[5, 11, 7])/96 - (1234083197*f[5, 13, 5])/4200 - 
   (399156973409*f[5, 15, 3])/415800 + (382843343*f[7, 3, 13])/4200 - 
   (410261*f[7, 5, 11])/3 + (55199*f[7, 7, 9])/9 + (55199*f[7, 9, 7])/9 - 
   (410261*f[7, 11, 5])/3 + (382843343*f[7, 13, 3])/4200 + 
   (1992794*f[9, 3, 11])/45 + (6752207*f[9, 5, 9])/54 + 
   (561995*f[9, 7, 7])/9 + (6752207*f[9, 9, 5])/54 + 
   (1992794*f[9, 11, 3])/45 + (125847499*f[11, 3, 9])/864 + 
   (9172689*f[11, 5, 7])/160 + (9172689*f[11, 7, 5])/160 + 
   (125847499*f[11, 9, 3])/864 - (672865771*f[13, 3, 7])/16800 + 
   (645520277*f[13, 5, 5])/2100 - (672865771*f[13, 7, 3])/16800 + 
   (2463212318519*f[15, 3, 5])/415800 + (2463212318519*f[15, 5, 3])/415800 + 
   (194835693992894*f[17, 3, 3])/18376875 + (273349*f[3, 3, 3, 3, 11])/15 + 
   (85958*f[3, 3, 3, 5, 9])/3 - 107170*f[3, 3, 3, 7, 7] + 
   (85958*f[3, 3, 3, 9, 5])/3 + (273349*f[3, 3, 3, 11, 3])/15 + 
   (170122*f[3, 3, 5, 3, 9])/9 - 34416*f[3, 3, 5, 5, 7] - 
   34416*f[3, 3, 5, 7, 5] + (170122*f[3, 3, 5, 9, 3])/9 - 
   33835*f[3, 3, 7, 3, 7] - 62056*f[3, 3, 7, 5, 5] - 33835*f[3, 3, 7, 7, 3] + 
   (23768*f[3, 3, 9, 3, 5])/3 + (23768*f[3, 3, 9, 5, 3])/3 + 
   (443626*f[3, 3, 11, 3, 3])/15 + (205652*f[3, 5, 3, 3, 9])/9 - 
   22758*f[3, 5, 3, 5, 7] - 22758*f[3, 5, 3, 7, 5] + 
   (205652*f[3, 5, 3, 9, 3])/9 - 17536*f[3, 5, 5, 3, 7] - 
   33280*f[3, 5, 5, 5, 5] - 17536*f[3, 5, 5, 7, 3] - 11630*f[3, 5, 7, 3, 5] - 
   11630*f[3, 5, 7, 5, 3] + (195128*f[3, 5, 9, 3, 3])/9 - 
   89*f[3, 7, 3, 3, 7] - 39800*f[3, 7, 3, 5, 5] - 89*f[3, 7, 3, 7, 3] - 
   33364*f[3, 7, 5, 3, 5] - 33364*f[3, 7, 5, 5, 3] - 39678*f[3, 7, 7, 3, 3] - 
   (41930*f[3, 9, 3, 3, 5])/3 - (41930*f[3, 9, 3, 5, 3])/3 - 
   (836*f[3, 9, 5, 3, 3])/3 + (156836*f[3, 11, 3, 3, 3])/3 + 
   (195932*f[5, 3, 3, 3, 9])/9 - 18222*f[5, 3, 3, 5, 7] - 
   18222*f[5, 3, 3, 7, 5] + (195932*f[5, 3, 3, 9, 3])/9 - 
   5800*f[5, 3, 5, 3, 7] - 16000*f[5, 3, 5, 5, 5] - 5800*f[5, 3, 5, 7, 3] - 
   4574*f[5, 3, 7, 3, 5] - 4574*f[5, 3, 7, 5, 3] + 
   (59048*f[5, 3, 9, 3, 3])/9 + 4112*f[5, 5, 3, 3, 7] - 
   27136*f[5, 5, 3, 5, 5] + 4112*f[5, 5, 3, 7, 3] - 32704*f[5, 5, 5, 3, 5] - 
   32704*f[5, 5, 5, 5, 3] - 24944*f[5, 5, 7, 3, 3] - 19982*f[5, 7, 3, 3, 5] - 
   19982*f[5, 7, 3, 5, 3] - 22492*f[5, 7, 5, 3, 3] - 
   (214720*f[5, 9, 3, 3, 3])/9 - 3371*f[7, 3, 3, 3, 7] - 
   21560*f[7, 3, 3, 5, 5] - 3371*f[7, 3, 3, 7, 3] - 8548*f[7, 3, 5, 3, 5] - 
   8548*f[7, 3, 5, 5, 3] - 5886*f[7, 3, 7, 3, 3] - 4636*f[7, 5, 3, 3, 5] - 
   4636*f[7, 5, 3, 5, 3] - 13736*f[7, 5, 5, 3, 3] - 10916*f[7, 7, 3, 3, 3] + 
   (224980*f[9, 3, 3, 3, 5])/9 + (224980*f[9, 3, 3, 5, 3])/9 + 
   (173096*f[9, 3, 5, 3, 3])/9 + (69328*f[9, 5, 3, 3, 3])/9 + 
   (223976*f[11, 3, 3, 3, 3])/15 + 20288*f[3, 3, 3, 3, 3, 3, 5] + 
   20288*f[3, 3, 3, 3, 3, 5, 3] + 18560*f[3, 3, 3, 3, 5, 3, 3] + 
   15104*f[3, 3, 3, 5, 3, 3, 3] + 11776*f[3, 3, 5, 3, 3, 3, 3] + 
   12288*f[3, 5, 3, 3, 3, 3, 3] + 12288*f[5, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   1.17576303072857935436411260790976126046186570167571429`53.07031980063705*^\
6]}, {"10000100010", (-30494272841207796863338669*f[23])/5420474051361600 - 
   (68122236*f[3, 3, 17])/55 + (9492680*f[3, 5, 15])/3 + 35154*f[3, 7, 13] - 
   2141910*f[3, 9, 11] - 2141910*f[3, 11, 9] + 35154*f[3, 13, 7] + 
   (9492680*f[3, 15, 5])/3 - (68122236*f[3, 17, 3])/55 + 
   3976621*f[5, 3, 15] - 456*f[5, 5, 13] + 591200*f[5, 7, 11] - 
   132000*f[5, 9, 9] + 591200*f[5, 11, 7] - 456*f[5, 13, 5] + 
   3976621*f[5, 15, 3] - 448098*f[7, 3, 13] + 1298350*f[7, 5, 11] - 
   92064*f[7, 7, 9] - 92064*f[7, 9, 7] + 1298350*f[7, 11, 5] - 
   448098*f[7, 13, 3] - 20460*f[9, 3, 11] + 16880*f[9, 5, 9] + 
   90720*f[9, 7, 7] + 16880*f[9, 9, 5] - 20460*f[9, 11, 3] + 
   3071374*f[11, 3, 9] + 2218206*f[11, 5, 7] + 2218206*f[11, 7, 5] + 
   3071374*f[11, 9, 3] + 1159788*f[13, 3, 7] - 928400*f[13, 5, 5] + 
   1159788*f[13, 7, 3] - (1405552*f[15, 3, 5])/15 - 
   (1405552*f[15, 5, 3])/15 + 161280*f[3, 3, 3, 5, 9] + 
   161280*f[3, 3, 3, 9, 5] + 80640*f[3, 3, 5, 3, 9] - 
   26880*f[3, 3, 5, 5, 7] - 26880*f[3, 3, 5, 7, 5] + 80640*f[3, 3, 5, 9, 3] - 
   47040*f[3, 3, 7, 3, 7] - 53760*f[3, 3, 7, 5, 5] - 47040*f[3, 3, 7, 7, 3] + 
   80640*f[3, 3, 9, 3, 5] + 80640*f[3, 3, 9, 5, 3] - 
   120960*f[3, 5, 3, 3, 9] - 26880*f[3, 5, 3, 5, 7] - 
   26880*f[3, 5, 3, 7, 5] - 120960*f[3, 5, 3, 9, 3] - 
   10080*f[3, 5, 5, 3, 7] + 153600*f[3, 5, 5, 5, 5] - 
   10080*f[3, 5, 5, 7, 3] + 3360*f[3, 5, 7, 3, 5] + 3360*f[3, 5, 7, 5, 3] - 
   80640*f[3, 5, 9, 3, 3] - 70560*f[3, 7, 3, 3, 7] + 6720*f[3, 7, 3, 5, 5] - 
   70560*f[3, 7, 3, 7, 3] - 10080*f[3, 7, 5, 3, 5] - 10080*f[3, 7, 5, 5, 3] - 
   47040*f[3, 7, 7, 3, 3] + 40320*f[3, 9, 3, 3, 5] + 40320*f[3, 9, 3, 5, 3] - 
   80640*f[3, 9, 5, 3, 3] - 120960*f[5, 3, 3, 3, 9] + 
   107520*f[5, 3, 3, 5, 7] + 107520*f[5, 3, 3, 7, 5] - 
   120960*f[5, 3, 3, 9, 3] + 29120*f[5, 3, 5, 3, 7] + 
   25600*f[5, 3, 5, 5, 5] + 29120*f[5, 3, 5, 7, 3] + 42560*f[5, 3, 7, 3, 5] + 
   42560*f[5, 3, 7, 5, 3] - 80640*f[5, 3, 9, 3, 3] - 4480*f[5, 5, 3, 3, 7] - 
   12800*f[5, 5, 3, 5, 5] - 4480*f[5, 5, 3, 7, 3] - 32000*f[5, 5, 5, 3, 5] - 
   32000*f[5, 5, 5, 5, 3] + 44800*f[5, 5, 7, 3, 3] + 26880*f[5, 7, 3, 3, 5] + 
   26880*f[5, 7, 3, 5, 3] + 71680*f[5, 7, 5, 3, 3] - 35280*f[7, 3, 3, 3, 7] + 
   40320*f[7, 3, 3, 5, 5] - 35280*f[7, 3, 3, 7, 3] - 15680*f[7, 3, 5, 3, 5] - 
   15680*f[7, 3, 5, 5, 3] - 23520*f[7, 3, 7, 3, 3] + 13440*f[7, 5, 3, 3, 5] + 
   13440*f[7, 5, 3, 5, 3] + 98560*f[7, 5, 5, 3, 3], 
  DecimalForm[
   1.1790351300703021275690265473057598183437480497526232491`55.0715267453566\
6*^6]}, {"10100010000", (-30494272841207796863338669*f[23])/
    5420474051361600 - (68122236*f[3, 3, 17])/55 + (9492680*f[3, 5, 15])/3 + 
   35154*f[3, 7, 13] - 2141910*f[3, 9, 11] - 2141910*f[3, 11, 9] + 
   35154*f[3, 13, 7] + (9492680*f[3, 15, 5])/3 - (68122236*f[3, 17, 3])/55 + 
   3976621*f[5, 3, 15] - 456*f[5, 5, 13] + 591200*f[5, 7, 11] - 
   132000*f[5, 9, 9] + 591200*f[5, 11, 7] - 456*f[5, 13, 5] + 
   3976621*f[5, 15, 3] - 448098*f[7, 3, 13] + 1298350*f[7, 5, 11] - 
   92064*f[7, 7, 9] - 92064*f[7, 9, 7] + 1298350*f[7, 11, 5] - 
   448098*f[7, 13, 3] - 20460*f[9, 3, 11] + 16880*f[9, 5, 9] + 
   90720*f[9, 7, 7] + 16880*f[9, 9, 5] - 20460*f[9, 11, 3] + 
   3071374*f[11, 3, 9] + 2218206*f[11, 5, 7] + 2218206*f[11, 7, 5] + 
   3071374*f[11, 9, 3] + 1159788*f[13, 3, 7] - 928400*f[13, 5, 5] + 
   1159788*f[13, 7, 3] - (1405552*f[15, 3, 5])/15 - 
   (1405552*f[15, 5, 3])/15 + 161280*f[3, 3, 3, 5, 9] + 
   161280*f[3, 3, 3, 9, 5] + 80640*f[3, 3, 5, 3, 9] - 
   26880*f[3, 3, 5, 5, 7] - 26880*f[3, 3, 5, 7, 5] + 80640*f[3, 3, 5, 9, 3] - 
   47040*f[3, 3, 7, 3, 7] - 53760*f[3, 3, 7, 5, 5] - 47040*f[3, 3, 7, 7, 3] + 
   80640*f[3, 3, 9, 3, 5] + 80640*f[3, 3, 9, 5, 3] - 
   120960*f[3, 5, 3, 3, 9] - 26880*f[3, 5, 3, 5, 7] - 
   26880*f[3, 5, 3, 7, 5] - 120960*f[3, 5, 3, 9, 3] - 
   10080*f[3, 5, 5, 3, 7] + 153600*f[3, 5, 5, 5, 5] - 
   10080*f[3, 5, 5, 7, 3] + 3360*f[3, 5, 7, 3, 5] + 3360*f[3, 5, 7, 5, 3] - 
   80640*f[3, 5, 9, 3, 3] - 70560*f[3, 7, 3, 3, 7] + 6720*f[3, 7, 3, 5, 5] - 
   70560*f[3, 7, 3, 7, 3] - 10080*f[3, 7, 5, 3, 5] - 10080*f[3, 7, 5, 5, 3] - 
   47040*f[3, 7, 7, 3, 3] + 40320*f[3, 9, 3, 3, 5] + 40320*f[3, 9, 3, 5, 3] - 
   80640*f[3, 9, 5, 3, 3] - 120960*f[5, 3, 3, 3, 9] + 
   107520*f[5, 3, 3, 5, 7] + 107520*f[5, 3, 3, 7, 5] - 
   120960*f[5, 3, 3, 9, 3] + 29120*f[5, 3, 5, 3, 7] + 
   25600*f[5, 3, 5, 5, 5] + 29120*f[5, 3, 5, 7, 3] + 42560*f[5, 3, 7, 3, 5] + 
   42560*f[5, 3, 7, 5, 3] - 80640*f[5, 3, 9, 3, 3] - 4480*f[5, 5, 3, 3, 7] - 
   12800*f[5, 5, 3, 5, 5] - 4480*f[5, 5, 3, 7, 3] - 32000*f[5, 5, 5, 3, 5] - 
   32000*f[5, 5, 5, 5, 3] + 44800*f[5, 5, 7, 3, 3] + 26880*f[5, 7, 3, 3, 5] + 
   26880*f[5, 7, 3, 5, 3] + 71680*f[5, 7, 5, 3, 3] - 35280*f[7, 3, 3, 3, 7] + 
   40320*f[7, 3, 3, 5, 5] - 35280*f[7, 3, 3, 7, 3] - 15680*f[7, 3, 5, 3, 5] - 
   15680*f[7, 3, 5, 5, 3] - 23520*f[7, 3, 7, 3, 3] + 13440*f[7, 5, 3, 3, 5] + 
   13440*f[7, 5, 3, 5, 3] + 98560*f[7, 5, 5, 3, 3], 
  DecimalForm[
   1.1790351300703021275690265473057598183437480497526232491`55.0715267453566\
6*^6]}, {"10001001000", (-1360700871443983676230003*f[23])/23230603077264 - 
   77840*f[3, 7, 13] - 77840*f[3, 13, 7] - (6638920*f[5, 3, 15])/3 + 
   212600*f[5, 5, 13] + 192500*f[5, 7, 11] + 192500*f[5, 11, 7] + 
   212600*f[5, 13, 5] - (6638920*f[5, 15, 3])/3 + 192500*f[7, 5, 11] + 
   160300*f[7, 7, 9] + 160300*f[7, 9, 7] + 192500*f[7, 11, 5] + 
   162000*f[9, 5, 9] - (1127000*f[9, 7, 7])/3 + 162000*f[9, 9, 5] - 
   2122400*f[11, 5, 7] - 2122400*f[11, 7, 5] - 8938800*f[13, 5, 5] - 
   (6638920*f[15, 3, 5])/3 - (6638920*f[15, 5, 3])/3 + 
   313600*f[3, 3, 3, 7, 7] - 224000*f[3, 3, 5, 5, 7] - 
   224000*f[3, 3, 5, 7, 5] + 313600*f[3, 3, 7, 3, 7] - 
   224000*f[3, 3, 7, 5, 5] + 313600*f[3, 3, 7, 7, 3] - 
   112000*f[3, 5, 3, 5, 7] - 112000*f[3, 5, 3, 7, 5] - 
   112000*f[3, 5, 5, 3, 7] - 112000*f[3, 5, 5, 7, 3] - 
   112000*f[3, 5, 7, 3, 5] - 112000*f[3, 5, 7, 5, 3] + 
   156800*f[3, 7, 3, 3, 7] - 224000*f[3, 7, 3, 5, 5] + 
   156800*f[3, 7, 3, 7, 3] - 112000*f[3, 7, 5, 3, 5] - 
   112000*f[3, 7, 5, 5, 3] - 112000*f[5, 3, 3, 5, 7] - 
   112000*f[5, 3, 3, 7, 5] + 112000*f[5, 3, 5, 3, 7] - 
   640000*f[5, 3, 5, 5, 5] + 112000*f[5, 3, 5, 7, 3] + 
   112000*f[5, 3, 7, 3, 5] + 112000*f[5, 3, 7, 5, 3] + 
   336000*f[5, 5, 3, 3, 7] - 320000*f[5, 5, 3, 5, 5] + 
   336000*f[5, 5, 3, 7, 3] - 160000*f[5, 5, 5, 3, 5] - 
   160000*f[5, 5, 5, 5, 3], DecimalForm[
   1.20108089402018598520851480808711513164137183231986665`53.07957225856317*^\
6]}, {"10000100100", (1473430838284398517926613*f[23])/44797306209600 - 
   (21687511*f[3, 5, 15])/3 - 2136960*f[3, 9, 11] - 2136960*f[3, 11, 9] - 
   (21687511*f[3, 15, 5])/3 + (10348118*f[5, 3, 15])/3 + 158184*f[5, 5, 13] - 
   1325790*f[5, 7, 11] + 145800*f[5, 9, 9] - 1325790*f[5, 11, 7] + 
   158184*f[5, 13, 5] + (10348118*f[5, 15, 3])/3 + 1315062*f[7, 3, 13] - 
   604560*f[7, 5, 11] + 86184*f[7, 7, 9] + 86184*f[7, 9, 7] - 
   604560*f[7, 11, 5] + 1315062*f[7, 13, 3] + 26730*f[9, 3, 11] - 
   204660*f[9, 5, 9] + 128520*f[9, 7, 7] - 204660*f[9, 9, 5] + 
   26730*f[9, 11, 3] + 26730*f[11, 3, 9] + 504318*f[11, 5, 7] + 
   504318*f[11, 7, 5] + 26730*f[11, 9, 3] + 1315062*f[13, 3, 7] + 
   5137440*f[13, 5, 5] + 1315062*f[13, 7, 3] + (10348118*f[15, 3, 5])/3 + 
   (10348118*f[15, 5, 3])/3 + 120960*f[3, 3, 3, 5, 9] + 
   120960*f[3, 3, 3, 9, 5] + 120960*f[3, 3, 5, 3, 9] - 
   134400*f[3, 3, 5, 5, 7] - 134400*f[3, 3, 5, 7, 5] + 
   120960*f[3, 3, 5, 9, 3] - 134400*f[3, 3, 7, 5, 5] + 
   120960*f[3, 3, 9, 3, 5] + 120960*f[3, 3, 9, 5, 3] - 
   67200*f[3, 5, 3, 5, 7] - 67200*f[3, 5, 3, 7, 5] - 
   307200*f[3, 5, 5, 5, 5] - 26880*f[3, 5, 7, 3, 5] - 
   26880*f[3, 5, 7, 5, 3] - 80640*f[3, 5, 9, 3, 3] - 53760*f[3, 7, 3, 5, 5] - 
   53760*f[3, 7, 5, 3, 5] - 53760*f[3, 7, 5, 5, 3] + 40320*f[3, 9, 3, 3, 5] + 
   40320*f[3, 9, 3, 5, 3] - 80640*f[3, 9, 5, 3, 3] - 
   120960*f[5, 3, 3, 3, 9] + 33600*f[5, 3, 3, 5, 7] + 
   33600*f[5, 3, 3, 7, 5] - 120960*f[5, 3, 3, 9, 3] + 
   16800*f[5, 3, 5, 3, 7] + 192000*f[5, 3, 5, 5, 5] + 
   16800*f[5, 3, 5, 7, 3] + 30240*f[5, 3, 7, 3, 5] + 30240*f[5, 3, 7, 5, 3] - 
   80640*f[5, 3, 9, 3, 3] - 84000*f[5, 5, 3, 3, 7] + 
   134400*f[5, 5, 3, 5, 5] - 84000*f[5, 5, 3, 7, 3] + 
   105600*f[5, 5, 5, 3, 5] + 105600*f[5, 5, 5, 5, 3] - 
   33600*f[5, 5, 7, 3, 3] + 77280*f[5, 7, 3, 3, 5] + 77280*f[5, 7, 3, 5, 3] - 
   6720*f[5, 7, 5, 3, 3] - 127680*f[7, 3, 3, 5, 5] - 10080*f[7, 3, 5, 3, 5] - 
   10080*f[7, 3, 5, 5, 3] + 63840*f[7, 5, 3, 3, 5] + 63840*f[7, 5, 3, 5, 3] + 
   20160*f[7, 5, 5, 3, 3], DecimalForm[
   1.2041565000627701160031074469314215888870390418585604499999999999`53.0806\
8293434437*^6]}, {"10010010000", (1473430838284398517926613*f[23])/
    44797306209600 - (21687511*f[3, 5, 15])/3 - 2136960*f[3, 9, 11] - 
   2136960*f[3, 11, 9] - (21687511*f[3, 15, 5])/3 + 
   (10348118*f[5, 3, 15])/3 + 158184*f[5, 5, 13] - 1325790*f[5, 7, 11] + 
   145800*f[5, 9, 9] - 1325790*f[5, 11, 7] + 158184*f[5, 13, 5] + 
   (10348118*f[5, 15, 3])/3 + 1315062*f[7, 3, 13] - 604560*f[7, 5, 11] + 
   86184*f[7, 7, 9] + 86184*f[7, 9, 7] - 604560*f[7, 11, 5] + 
   1315062*f[7, 13, 3] + 26730*f[9, 3, 11] - 204660*f[9, 5, 9] + 
   128520*f[9, 7, 7] - 204660*f[9, 9, 5] + 26730*f[9, 11, 3] + 
   26730*f[11, 3, 9] + 504318*f[11, 5, 7] + 504318*f[11, 7, 5] + 
   26730*f[11, 9, 3] + 1315062*f[13, 3, 7] + 5137440*f[13, 5, 5] + 
   1315062*f[13, 7, 3] + (10348118*f[15, 3, 5])/3 + 
   (10348118*f[15, 5, 3])/3 + 120960*f[3, 3, 3, 5, 9] + 
   120960*f[3, 3, 3, 9, 5] + 120960*f[3, 3, 5, 3, 9] - 
   134400*f[3, 3, 5, 5, 7] - 134400*f[3, 3, 5, 7, 5] + 
   120960*f[3, 3, 5, 9, 3] - 134400*f[3, 3, 7, 5, 5] + 
   120960*f[3, 3, 9, 3, 5] + 120960*f[3, 3, 9, 5, 3] - 
   67200*f[3, 5, 3, 5, 7] - 67200*f[3, 5, 3, 7, 5] - 
   307200*f[3, 5, 5, 5, 5] - 26880*f[3, 5, 7, 3, 5] - 
   26880*f[3, 5, 7, 5, 3] - 80640*f[3, 5, 9, 3, 3] - 53760*f[3, 7, 3, 5, 5] - 
   53760*f[3, 7, 5, 3, 5] - 53760*f[3, 7, 5, 5, 3] + 40320*f[3, 9, 3, 3, 5] + 
   40320*f[3, 9, 3, 5, 3] - 80640*f[3, 9, 5, 3, 3] - 
   120960*f[5, 3, 3, 3, 9] + 33600*f[5, 3, 3, 5, 7] + 
   33600*f[5, 3, 3, 7, 5] - 120960*f[5, 3, 3, 9, 3] + 
   16800*f[5, 3, 5, 3, 7] + 192000*f[5, 3, 5, 5, 5] + 
   16800*f[5, 3, 5, 7, 3] + 30240*f[5, 3, 7, 3, 5] + 30240*f[5, 3, 7, 5, 3] - 
   80640*f[5, 3, 9, 3, 3] - 84000*f[5, 5, 3, 3, 7] + 
   134400*f[5, 5, 3, 5, 5] - 84000*f[5, 5, 3, 7, 3] + 
   105600*f[5, 5, 5, 3, 5] + 105600*f[5, 5, 5, 5, 3] - 
   33600*f[5, 5, 7, 3, 3] + 77280*f[5, 7, 3, 3, 5] + 77280*f[5, 7, 3, 5, 3] - 
   6720*f[5, 7, 5, 3, 3] - 127680*f[7, 3, 3, 5, 5] - 10080*f[7, 3, 5, 3, 5] - 
   10080*f[7, 3, 5, 5, 3] + 63840*f[7, 5, 3, 3, 5] + 63840*f[7, 5, 3, 5, 3] + 
   20160*f[7, 5, 5, 3, 3], DecimalForm[
   1.2041565000627701160031074469314215888870390418585604499999999999`53.0806\
8293434437*^6]}, {"10000010010", (-12646484725629887506349257*f[23])/
    774353435908800 - (341634041*f[3, 3, 17])/275 + 
   (53604367*f[3, 5, 15])/30 - 234696*f[3, 7, 13] - 259974*f[3, 9, 11] - 
   259974*f[3, 11, 9] - 234696*f[3, 13, 7] + (53604367*f[3, 15, 5])/30 - 
   (341634041*f[3, 17, 3])/275 + (28922546*f[5, 3, 15])/15 - 
   320616*f[5, 5, 13] + 770148*f[5, 7, 11] - 188280*f[5, 9, 9] + 
   770148*f[5, 11, 7] - 320616*f[5, 13, 5] + (28922546*f[5, 15, 3])/15 - 
   445116*f[7, 3, 13] + 807636*f[7, 5, 11] - 46788*f[7, 7, 9] - 
   46788*f[7, 9, 7] + 807636*f[7, 11, 5] - 445116*f[7, 13, 3] - 
   147510*f[9, 3, 11] + 210500*f[9, 5, 9] + 148344*f[9, 7, 7] + 
   210500*f[9, 9, 5] - 147510*f[9, 11, 3] - 1279616*f[11, 3, 9] + 
   1798752*f[11, 5, 7] + 1798752*f[11, 7, 5] - 1279616*f[11, 9, 3] + 
   210420*f[13, 3, 7] - 601200*f[13, 5, 5] + 210420*f[13, 7, 3] - 
   (112666853*f[15, 3, 5])/30 - (112666853*f[15, 5, 3])/30 + 
   (587165826*f[17, 3, 3])/275 + 88704*f[3, 3, 3, 3, 11] - 
   60480*f[3, 3, 3, 5, 9] - 42336*f[3, 3, 3, 7, 7] - 60480*f[3, 3, 3, 9, 5] + 
   88704*f[3, 3, 3, 11, 3] - 33600*f[3, 3, 5, 3, 9] + 
   20160*f[3, 3, 5, 5, 7] + 20160*f[3, 3, 5, 7, 5] - 33600*f[3, 3, 5, 9, 3] - 
   21168*f[3, 3, 7, 3, 7] + 26880*f[3, 3, 7, 5, 5] - 21168*f[3, 3, 7, 7, 3] - 
   40320*f[3, 3, 9, 3, 5] - 40320*f[3, 3, 9, 5, 3] + 
   59136*f[3, 3, 11, 3, 3] - 6720*f[3, 5, 3, 3, 9] - 13440*f[3, 5, 3, 5, 7] - 
   13440*f[3, 5, 3, 7, 5] - 6720*f[3, 5, 3, 9, 3] - 23520*f[3, 5, 5, 3, 7] + 
   76800*f[3, 5, 5, 5, 5] - 23520*f[3, 5, 5, 7, 3] - 16800*f[3, 5, 7, 3, 5] - 
   16800*f[3, 5, 7, 5, 3] + 13440*f[3, 5, 9, 3, 3] - 7056*f[3, 7, 3, 3, 7] + 
   20160*f[3, 7, 3, 5, 5] - 7056*f[3, 7, 3, 7, 3] - 3360*f[3, 7, 5, 3, 5] - 
   3360*f[3, 7, 5, 5, 3] - 14112*f[3, 7, 7, 3, 3] - 60480*f[5, 3, 3, 3, 9] + 
   53760*f[5, 3, 3, 5, 7] + 53760*f[5, 3, 3, 7, 5] - 60480*f[5, 3, 3, 9, 3] + 
   26880*f[5, 3, 5, 3, 7] - 19200*f[5, 3, 5, 5, 5] + 26880*f[5, 3, 5, 7, 3] + 
   33600*f[5, 3, 7, 3, 5] + 33600*f[5, 3, 7, 5, 3] - 40320*f[5, 3, 9, 3, 3] + 
   50400*f[5, 5, 3, 3, 7] - 38400*f[5, 5, 3, 5, 5] + 50400*f[5, 5, 3, 7, 3] - 
   48000*f[5, 5, 5, 3, 5] - 48000*f[5, 5, 5, 5, 3] + 20160*f[5, 5, 7, 3, 3] - 
   16800*f[5, 7, 3, 3, 5] - 16800*f[5, 7, 3, 5, 3] + 33600*f[5, 7, 5, 3, 3] + 
   33600*f[7, 3, 3, 5, 5] - 16800*f[7, 3, 5, 3, 5] - 16800*f[7, 3, 5, 5, 3] - 
   16800*f[7, 5, 3, 3, 5] - 16800*f[7, 5, 3, 5, 3] + 33600*f[7, 5, 5, 3, 3], 
  DecimalForm[
   1.2243880293800072667759788349498209697059084689853908499999999999`53.0879\
1907492757*^6]}, {"10100100000", (-12646484725629887506349257*f[23])/
    774353435908800 - (341634041*f[3, 3, 17])/275 + 
   (53604367*f[3, 5, 15])/30 - 234696*f[3, 7, 13] - 259974*f[3, 9, 11] - 
   259974*f[3, 11, 9] - 234696*f[3, 13, 7] + (53604367*f[3, 15, 5])/30 - 
   (341634041*f[3, 17, 3])/275 + (28922546*f[5, 3, 15])/15 - 
   320616*f[5, 5, 13] + 770148*f[5, 7, 11] - 188280*f[5, 9, 9] + 
   770148*f[5, 11, 7] - 320616*f[5, 13, 5] + (28922546*f[5, 15, 3])/15 - 
   445116*f[7, 3, 13] + 807636*f[7, 5, 11] - 46788*f[7, 7, 9] - 
   46788*f[7, 9, 7] + 807636*f[7, 11, 5] - 445116*f[7, 13, 3] - 
   147510*f[9, 3, 11] + 210500*f[9, 5, 9] + 148344*f[9, 7, 7] + 
   210500*f[9, 9, 5] - 147510*f[9, 11, 3] - 1279616*f[11, 3, 9] + 
   1798752*f[11, 5, 7] + 1798752*f[11, 7, 5] - 1279616*f[11, 9, 3] + 
   210420*f[13, 3, 7] - 601200*f[13, 5, 5] + 210420*f[13, 7, 3] - 
   (112666853*f[15, 3, 5])/30 - (112666853*f[15, 5, 3])/30 + 
   (587165826*f[17, 3, 3])/275 + 88704*f[3, 3, 3, 3, 11] - 
   60480*f[3, 3, 3, 5, 9] - 42336*f[3, 3, 3, 7, 7] - 60480*f[3, 3, 3, 9, 5] + 
   88704*f[3, 3, 3, 11, 3] - 33600*f[3, 3, 5, 3, 9] + 
   20160*f[3, 3, 5, 5, 7] + 20160*f[3, 3, 5, 7, 5] - 33600*f[3, 3, 5, 9, 3] - 
   21168*f[3, 3, 7, 3, 7] + 26880*f[3, 3, 7, 5, 5] - 21168*f[3, 3, 7, 7, 3] - 
   40320*f[3, 3, 9, 3, 5] - 40320*f[3, 3, 9, 5, 3] + 
   59136*f[3, 3, 11, 3, 3] - 6720*f[3, 5, 3, 3, 9] - 13440*f[3, 5, 3, 5, 7] - 
   13440*f[3, 5, 3, 7, 5] - 6720*f[3, 5, 3, 9, 3] - 23520*f[3, 5, 5, 3, 7] + 
   76800*f[3, 5, 5, 5, 5] - 23520*f[3, 5, 5, 7, 3] - 16800*f[3, 5, 7, 3, 5] - 
   16800*f[3, 5, 7, 5, 3] + 13440*f[3, 5, 9, 3, 3] - 7056*f[3, 7, 3, 3, 7] + 
   20160*f[3, 7, 3, 5, 5] - 7056*f[3, 7, 3, 7, 3] - 3360*f[3, 7, 5, 3, 5] - 
   3360*f[3, 7, 5, 5, 3] - 14112*f[3, 7, 7, 3, 3] - 60480*f[5, 3, 3, 3, 9] + 
   53760*f[5, 3, 3, 5, 7] + 53760*f[5, 3, 3, 7, 5] - 60480*f[5, 3, 3, 9, 3] + 
   26880*f[5, 3, 5, 3, 7] - 19200*f[5, 3, 5, 5, 5] + 26880*f[5, 3, 5, 7, 3] + 
   33600*f[5, 3, 7, 3, 5] + 33600*f[5, 3, 7, 5, 3] - 40320*f[5, 3, 9, 3, 3] + 
   50400*f[5, 5, 3, 3, 7] - 38400*f[5, 5, 3, 5, 5] + 50400*f[5, 5, 3, 7, 3] - 
   48000*f[5, 5, 5, 3, 5] - 48000*f[5, 5, 5, 5, 3] + 20160*f[5, 5, 7, 3, 3] - 
   16800*f[5, 7, 3, 3, 5] - 16800*f[5, 7, 3, 5, 3] + 33600*f[5, 7, 5, 3, 3] + 
   33600*f[7, 3, 3, 5, 5] - 16800*f[7, 3, 5, 3, 5] - 16800*f[7, 3, 5, 5, 3] - 
   16800*f[7, 5, 3, 3, 5] - 16800*f[7, 5, 3, 5, 3] + 33600*f[7, 5, 5, 3, 3], 
  DecimalForm[
   1.2243880293800072667759788349498209697059084689853908499999999999`53.0879\
1907492757*^6]}, {"10010000001", (11581203241470770588969112942937*f[23])/
    33846010552917763200 + (34061118*f[3, 3, 17])/55 + 
   (1091510411*f[3, 5, 15])/450 - (1937999*f[3, 7, 13])/25 - 
   (195111*f[3, 9, 11])/5 - (195111*f[3, 11, 9])/5 - 
   (1937999*f[3, 13, 7])/25 + (1091510411*f[3, 15, 5])/450 + 
   (34061118*f[3, 17, 3])/55 - (30189697*f[5, 3, 15])/225 + 
   (10237538*f[5, 5, 13])/75 + (567637*f[5, 7, 11])/30 + 
   (499030*f[5, 9, 9])/3 + (567637*f[5, 11, 7])/30 + 
   (10237538*f[5, 13, 5])/75 - (30189697*f[5, 15, 3])/225 - 
   (4398583*f[7, 3, 13])/75 + (1380673*f[7, 5, 11])/30 + 
   (1832992*f[7, 7, 9])/9 + (1832992*f[7, 9, 7])/9 + 
   (1380673*f[7, 11, 5])/30 - (4398583*f[7, 13, 3])/75 + 
   (211407*f[9, 3, 11])/5 + (256865*f[9, 5, 9])/3 + 151214*f[9, 7, 7] + 
   (256865*f[9, 9, 5])/3 + (211407*f[9, 11, 3])/5 - (165382*f[11, 3, 9])/5 - 
   (4413661*f[11, 5, 7])/30 - (4413661*f[11, 7, 5])/30 - 
   (165382*f[11, 9, 3])/5 - (4931654*f[13, 3, 7])/15 - 
   (48558116*f[13, 5, 5])/75 - (4931654*f[13, 7, 3])/15 - 
   6421810*f[15, 3, 5] - 6421810*f[15, 5, 3] - 120960*f[3, 3, 3, 5, 9] - 
   120960*f[3, 3, 3, 9, 5] - 80640*f[3, 3, 5, 3, 9] - 
   49280*f[3, 3, 5, 5, 7] - 49280*f[3, 3, 5, 7, 5] - 80640*f[3, 3, 5, 9, 3] + 
   23520*f[3, 3, 7, 3, 7] - 35840*f[3, 3, 7, 5, 5] + 23520*f[3, 3, 7, 7, 3] - 
   80640*f[3, 3, 9, 3, 5] - 80640*f[3, 3, 9, 5, 3] - 41664*f[3, 5, 3, 3, 9] - 
   34272*f[3, 5, 3, 5, 7] - 34272*f[3, 5, 3, 7, 5] - 41664*f[3, 5, 3, 9, 3] - 
   9856*f[3, 5, 5, 3, 7] - 39680*f[3, 5, 5, 5, 5] - 9856*f[3, 5, 5, 7, 3] + 
   3136*f[3, 5, 7, 3, 5] + 3136*f[3, 5, 7, 5, 3] - 2688*f[3, 5, 9, 3, 3] + 
   43904*f[3, 7, 3, 3, 7] + 38976*f[3, 7, 3, 5, 5] + 43904*f[3, 7, 3, 7, 3] + 
   29568*f[3, 7, 5, 3, 5] + 29568*f[3, 7, 5, 5, 3] + 40768*f[3, 7, 7, 3, 3] - 
   1344*f[3, 9, 3, 3, 5] - 1344*f[3, 9, 3, 5, 3] - 2688*f[3, 9, 5, 3, 3] + 
   1344*f[5, 3, 3, 3, 9] - 21728*f[5, 3, 3, 5, 7] - 21728*f[5, 3, 3, 7, 5] + 
   1344*f[5, 3, 3, 9, 3] + 4928*f[5, 3, 5, 3, 7] - 32000*f[5, 3, 5, 5, 5] + 
   4928*f[5, 3, 5, 7, 3] + 5376*f[5, 3, 7, 3, 5] + 5376*f[5, 3, 7, 5, 3] + 
   2688*f[5, 3, 9, 3, 3] + 27552*f[5, 5, 3, 3, 7] + 704*f[5, 5, 3, 5, 5] + 
   27552*f[5, 5, 3, 7, 3] + 17056*f[5, 5, 5, 3, 5] + 17056*f[5, 5, 5, 5, 3] + 
   8512*f[5, 5, 7, 3, 3] + 13440*f[5, 7, 3, 3, 5] + 13440*f[5, 7, 3, 5, 3] + 
   9408*f[5, 7, 5, 3, 3] + 5376*f[5, 9, 3, 3, 3] + 39200*f[7, 3, 3, 3, 7] + 
   30464*f[7, 3, 3, 5, 5] + 39200*f[7, 3, 3, 7, 3] + 23072*f[7, 3, 5, 3, 5] + 
   23072*f[7, 3, 5, 5, 3] + 37632*f[7, 3, 7, 3, 3] + 12992*f[7, 5, 3, 3, 5] + 
   12992*f[7, 5, 3, 5, 3] + 10304*f[7, 5, 5, 3, 3] + 34496*f[7, 7, 3, 3, 3] - 
   2688*f[9, 3, 3, 3, 5] - 2688*f[9, 3, 3, 5, 3] + 5376*f[9, 5, 3, 3, 3], 
  DecimalForm[
   1.24720073785184655001848328977848887857891798434973729`53.09593635911223*^\
6]}, {"10001000001", (202935645570099435224162166669887*f[23])/
    192372624082823184000 - (8535238*f[3, 3, 17])/11 + 
   (7202831*f[3, 5, 15])/30 - (1064924*f[3, 7, 13])/5 + 
   (83295*f[3, 9, 11])/2 + (83295*f[3, 11, 9])/2 - (1064924*f[3, 13, 7])/5 + 
   (7202831*f[3, 15, 5])/30 - (8535238*f[3, 17, 3])/11 + 
   (5054357*f[5, 3, 15])/30 - (474284*f[5, 5, 13])/25 + 47341*f[5, 7, 11] + 
   135380*f[5, 9, 9] + 47341*f[5, 11, 7] - (474284*f[5, 13, 5])/25 + 
   (5054357*f[5, 15, 3])/30 - (1511062*f[7, 3, 13])/25 + 
   (178591*f[7, 5, 11])/5 + (1209887*f[7, 7, 9])/6 + (1209887*f[7, 9, 7])/6 + 
   (178591*f[7, 11, 5])/5 - (1511062*f[7, 13, 3])/25 + 
   (67791*f[9, 3, 11])/10 + 36210*f[9, 5, 9] + 198541*f[9, 7, 7] + 
   36210*f[9, 9, 5] + (67791*f[9, 11, 3])/10 - (1061752*f[11, 3, 9])/5 - 
   (1677396*f[11, 5, 7])/5 - (1677396*f[11, 7, 5])/5 - 
   (1061752*f[11, 9, 3])/5 - (21259322*f[13, 3, 7])/25 - 
   (1831672*f[13, 5, 5])/25 - (21259322*f[13, 7, 3])/25 + 
   (6934157*f[15, 3, 5])/10 + (6934157*f[15, 5, 3])/10 - 
   235200*f[3, 3, 3, 7, 7] - 56000*f[3, 3, 5, 5, 7] - 
   56000*f[3, 3, 5, 7, 5] - 117600*f[3, 3, 7, 3, 7] - 
   56000*f[3, 3, 7, 5, 5] - 117600*f[3, 3, 7, 7, 3] + 5040*f[3, 5, 3, 3, 9] - 
   42000*f[3, 5, 3, 5, 7] - 42000*f[3, 5, 3, 7, 5] + 5040*f[3, 5, 3, 9, 3] - 
   24360*f[3, 5, 5, 3, 7] - 3200*f[3, 5, 5, 5, 5] - 24360*f[3, 5, 5, 7, 3] - 
   22680*f[3, 5, 7, 3, 5] - 22680*f[3, 5, 7, 5, 3] + 10080*f[3, 5, 9, 3, 3] + 
   19600*f[3, 7, 3, 3, 7] - 17360*f[3, 7, 3, 5, 5] + 19600*f[3, 7, 3, 7, 3] - 
   21000*f[3, 7, 5, 3, 5] - 21000*f[3, 7, 5, 5, 3] + 39200*f[3, 7, 7, 3, 3] + 
   5040*f[3, 9, 3, 3, 5] + 5040*f[3, 9, 3, 5, 3] + 10080*f[3, 9, 5, 3, 3] + 
   4032*f[5, 3, 3, 3, 9] - 46144*f[5, 3, 3, 5, 7] - 46144*f[5, 3, 3, 7, 5] + 
   4032*f[5, 3, 3, 9, 3] - 28224*f[5, 3, 5, 3, 7] - 12480*f[5, 3, 5, 5, 5] - 
   28224*f[5, 3, 5, 7, 3] - 26880*f[5, 3, 7, 3, 5] - 26880*f[5, 3, 7, 5, 3] + 
   8064*f[5, 3, 9, 3, 3] - 4144*f[5, 5, 3, 3, 7] - 17056*f[5, 5, 3, 5, 5] - 
   4144*f[5, 5, 3, 7, 3] - 19344*f[5, 5, 5, 3, 5] - 19344*f[5, 5, 5, 5, 3] - 
   8288*f[5, 5, 7, 3, 3] - 11760*f[5, 7, 3, 3, 5] - 11760*f[5, 7, 3, 5, 3] - 
   5600*f[5, 7, 5, 3, 3] + 16128*f[5, 9, 3, 3, 3] + 36456*f[7, 3, 3, 3, 7] + 
   448*f[7, 3, 3, 5, 5] + 36456*f[7, 3, 3, 7, 3] - 5376*f[7, 3, 5, 3, 5] - 
   5376*f[7, 3, 5, 5, 3] + 33712*f[7, 3, 7, 3, 3] - 7056*f[7, 5, 3, 3, 5] - 
   7056*f[7, 5, 3, 5, 3] - 2912*f[7, 5, 5, 3, 3] + 28224*f[7, 7, 3, 3, 3] + 
   19152*f[9, 3, 3, 3, 5] + 19152*f[9, 3, 3, 5, 3] + 18144*f[9, 3, 5, 3, 3] + 
   16128*f[9, 5, 3, 3, 3], DecimalForm[
   1.255263227087687381100628978790665202062384365841565899`54.09873480636261\
*^6]}, {"10100000001", (381866544823271429953974698220109*f[23])/
    4146136292732425992000 + (418736467*f[3, 3, 17])/175 - 
   (353070947*f[3, 5, 15])/630 + (364668*f[3, 7, 13])/25 + 
   (253716*f[3, 9, 11])/5 + (253716*f[3, 11, 9])/5 + 
   (364668*f[3, 13, 7])/25 - (353070947*f[3, 15, 5])/630 + 
   (418736467*f[3, 17, 3])/175 + (513015163*f[5, 3, 15])/315 - 
   (1055444*f[5, 5, 13])/25 - (262254*f[5, 7, 11])/5 + 52160*f[5, 9, 9] - 
   (262254*f[5, 11, 7])/5 - (1055444*f[5, 13, 5])/25 + 
   (513015163*f[5, 15, 3])/315 - (17482356*f[7, 3, 13])/175 - 
   (270174*f[7, 5, 11])/5 + 55420*f[7, 7, 9] + 55420*f[7, 9, 7] - 
   (270174*f[7, 11, 5])/5 - (17482356*f[7, 13, 3])/175 + 
   (229956*f[9, 3, 11])/5 + 26080*f[9, 5, 9] + 31752*f[9, 7, 7] + 
   26080*f[9, 9, 5] + (229956*f[9, 11, 3])/5 - 26352*f[11, 3, 9] - 
   44504*f[11, 5, 7] - 44504*f[11, 7, 5] - 26352*f[11, 9, 3] - 
   (11178448*f[13, 3, 7])/175 - (619752*f[13, 5, 5])/25 - 
   (11178448*f[13, 7, 3])/175 + (126278593*f[15, 3, 5])/90 + 
   (126278593*f[15, 5, 3])/90 - (5253031342*f[17, 3, 3])/825 - 
   177408*f[3, 3, 3, 3, 11] + 31680*f[3, 3, 3, 5, 9] + 
   28896*f[3, 3, 3, 7, 7] + 31680*f[3, 3, 3, 9, 5] - 
   177408*f[3, 3, 3, 11, 3] + 1344*f[3, 3, 5, 3, 9] + 
   46272*f[3, 3, 5, 5, 7] + 46272*f[3, 3, 5, 7, 5] + 1344*f[3, 3, 5, 9, 3] + 
   28656*f[3, 3, 7, 3, 7] + 42368*f[3, 3, 7, 5, 5] + 28656*f[3, 3, 7, 7, 3] + 
   19968*f[3, 3, 9, 3, 5] + 19968*f[3, 3, 9, 5, 3] - 
   118272*f[3, 3, 11, 3, 3] - 26688*f[3, 5, 3, 3, 9] + 
   39488*f[3, 5, 3, 5, 7] + 39488*f[3, 5, 3, 7, 5] - 26688*f[3, 5, 3, 9, 3] + 
   39008*f[3, 5, 5, 3, 7] + 64000*f[3, 5, 5, 5, 5] + 39008*f[3, 5, 5, 7, 3] + 
   35488*f[3, 5, 7, 3, 5] + 35488*f[3, 5, 7, 5, 3] - 37248*f[3, 5, 9, 3, 3] + 
   22480*f[3, 7, 3, 3, 7] + 34368*f[3, 7, 3, 5, 5] + 22480*f[3, 7, 3, 7, 3] + 
   28064*f[3, 7, 5, 3, 5] + 28064*f[3, 7, 5, 5, 3] + 16544*f[3, 7, 7, 3, 3] - 
   2304*f[3, 9, 3, 3, 5] - 2304*f[3, 9, 3, 5, 3] - 54720*f[5, 3, 3, 3, 9] + 
   32704*f[5, 3, 3, 5, 7] + 32704*f[5, 3, 3, 7, 5] - 54720*f[5, 3, 3, 9, 3] + 
   22624*f[5, 3, 5, 3, 7] + 57600*f[5, 3, 5, 5, 5] + 22624*f[5, 3, 5, 7, 3] + 
   29216*f[5, 3, 7, 3, 5] + 29216*f[5, 3, 7, 5, 3] - 34944*f[5, 3, 9, 3, 3] + 
   5408*f[5, 5, 3, 3, 7] + 45824*f[5, 5, 3, 5, 5] + 5408*f[5, 5, 3, 7, 3] + 
   39936*f[5, 5, 5, 3, 5] + 39936*f[5, 5, 5, 5, 3] - 16320*f[5, 5, 7, 3, 3] + 
   4000*f[5, 7, 3, 3, 5] + 4000*f[5, 7, 3, 5, 3] - 3136*f[5, 7, 5, 3, 3] + 
   4608*f[5, 9, 3, 3, 3] + 14784*f[7, 3, 3, 3, 7] + 33088*f[7, 3, 3, 5, 5] + 
   14784*f[7, 3, 3, 7, 3] + 22112*f[7, 3, 5, 3, 5] + 22112*f[7, 3, 5, 5, 3] + 
   10560*f[7, 3, 7, 3, 3] + 4000*f[7, 5, 3, 3, 5] + 4000*f[7, 5, 3, 5, 3] - 
   3136*f[7, 5, 5, 3, 3] + 2112*f[7, 7, 3, 3, 3] - 2304*f[9, 3, 3, 3, 5] - 
   2304*f[9, 3, 3, 5, 3] + 4608*f[9, 5, 3, 3, 3], 
  DecimalForm[
   1.2676461466553278766069188338152379468573775906807425699999999999`53.1029\
9804061055*^6]}, {"10000101000", (15771523668192225128545081*f[23])/
    338779628210100 + (45780112*f[3, 3, 17])/33 + (11714336*f[3, 5, 15])/3 + 
   1424626*f[3, 7, 13] - 74844*f[3, 9, 11] - 74844*f[3, 11, 9] + 
   1424626*f[3, 13, 7] + (11714336*f[3, 15, 5])/3 + 
   (45780112*f[3, 17, 3])/33 + (1327784*f[5, 3, 15])/3 - 51416*f[5, 5, 13] - 
   149380*f[5, 7, 11] - 211680*f[5, 9, 9] - 149380*f[5, 11, 7] - 
   51416*f[5, 13, 5] + (1327784*f[5, 15, 3])/3 + 182182*f[7, 3, 13] + 
   28028*f[7, 5, 11] - 62160*f[7, 7, 9] - 62160*f[7, 9, 7] + 
   28028*f[7, 11, 5] + 182182*f[7, 13, 3] + 457380*f[9, 3, 11] + 
   136080*f[9, 5, 9] + 46480*f[9, 7, 7] + 136080*f[9, 9, 5] + 
   457380*f[9, 11, 3] + 2203488*f[11, 3, 9] + 369568*f[11, 5, 7] + 
   369568*f[11, 7, 5] + 2203488*f[11, 9, 3] + 2081800*f[13, 3, 7] - 
   85040*f[13, 5, 5] + 2081800*f[13, 7, 3] + (50997368*f[15, 3, 5])/15 + 
   (50997368*f[15, 5, 3])/15 + 120960*f[3, 3, 3, 5, 9] + 
   188160*f[3, 3, 3, 7, 7] + 120960*f[3, 3, 3, 9, 5] + 
   40320*f[3, 3, 5, 3, 9] + 152320*f[3, 3, 5, 5, 7] + 
   152320*f[3, 3, 5, 7, 5] + 40320*f[3, 3, 5, 9, 3] - 
   219520*f[3, 3, 7, 3, 7] + 125440*f[3, 3, 7, 5, 5] - 
   219520*f[3, 3, 7, 7, 3] + 40320*f[3, 3, 9, 3, 5] + 
   40320*f[3, 3, 9, 5, 3] - 40320*f[3, 5, 3, 3, 9] + 85120*f[3, 5, 3, 5, 7] + 
   85120*f[3, 5, 3, 7, 5] - 40320*f[3, 5, 3, 9, 3] + 6720*f[3, 5, 5, 3, 7] + 
   153600*f[3, 5, 5, 5, 5] + 6720*f[3, 5, 5, 7, 3] + 20160*f[3, 5, 7, 3, 5] + 
   20160*f[3, 5, 7, 5, 3] - 313600*f[3, 7, 3, 3, 7] - 4480*f[3, 7, 3, 5, 5] - 
   313600*f[3, 7, 3, 7, 3] + 6720*f[3, 7, 5, 3, 5] + 6720*f[3, 7, 5, 5, 3] + 
   40320*f[5, 3, 3, 5, 7] + 40320*f[5, 3, 3, 7, 5] - 4480*f[5, 3, 5, 3, 7] + 
   51200*f[5, 3, 5, 5, 5] - 4480*f[5, 3, 5, 7, 3] - 4480*f[5, 3, 7, 3, 5] - 
   4480*f[5, 3, 7, 5, 3] - 49280*f[5, 5, 3, 3, 7] + 12800*f[5, 5, 3, 5, 5] - 
   49280*f[5, 5, 3, 7, 3] - 6400*f[5, 5, 5, 3, 5] - 6400*f[5, 5, 5, 5, 3], 
  DecimalForm[
   1.2710722942671202284810732146448770804053752763966864`53.10417025244889*^6\
]}, {"10001010000", (15771523668192225128545081*f[23])/338779628210100 + 
   (45780112*f[3, 3, 17])/33 + (11714336*f[3, 5, 15])/3 + 
   1424626*f[3, 7, 13] - 74844*f[3, 9, 11] - 74844*f[3, 11, 9] + 
   1424626*f[3, 13, 7] + (11714336*f[3, 15, 5])/3 + 
   (45780112*f[3, 17, 3])/33 + (1327784*f[5, 3, 15])/3 - 51416*f[5, 5, 13] - 
   149380*f[5, 7, 11] - 211680*f[5, 9, 9] - 149380*f[5, 11, 7] - 
   51416*f[5, 13, 5] + (1327784*f[5, 15, 3])/3 + 182182*f[7, 3, 13] + 
   28028*f[7, 5, 11] - 62160*f[7, 7, 9] - 62160*f[7, 9, 7] + 
   28028*f[7, 11, 5] + 182182*f[7, 13, 3] + 457380*f[9, 3, 11] + 
   136080*f[9, 5, 9] + 46480*f[9, 7, 7] + 136080*f[9, 9, 5] + 
   457380*f[9, 11, 3] + 2203488*f[11, 3, 9] + 369568*f[11, 5, 7] + 
   369568*f[11, 7, 5] + 2203488*f[11, 9, 3] + 2081800*f[13, 3, 7] - 
   85040*f[13, 5, 5] + 2081800*f[13, 7, 3] + (50997368*f[15, 3, 5])/15 + 
   (50997368*f[15, 5, 3])/15 + 120960*f[3, 3, 3, 5, 9] + 
   188160*f[3, 3, 3, 7, 7] + 120960*f[3, 3, 3, 9, 5] + 
   40320*f[3, 3, 5, 3, 9] + 152320*f[3, 3, 5, 5, 7] + 
   152320*f[3, 3, 5, 7, 5] + 40320*f[3, 3, 5, 9, 3] - 
   219520*f[3, 3, 7, 3, 7] + 125440*f[3, 3, 7, 5, 5] - 
   219520*f[3, 3, 7, 7, 3] + 40320*f[3, 3, 9, 3, 5] + 
   40320*f[3, 3, 9, 5, 3] - 40320*f[3, 5, 3, 3, 9] + 85120*f[3, 5, 3, 5, 7] + 
   85120*f[3, 5, 3, 7, 5] - 40320*f[3, 5, 3, 9, 3] + 6720*f[3, 5, 5, 3, 7] + 
   153600*f[3, 5, 5, 5, 5] + 6720*f[3, 5, 5, 7, 3] + 20160*f[3, 5, 7, 3, 5] + 
   20160*f[3, 5, 7, 5, 3] - 313600*f[3, 7, 3, 3, 7] - 4480*f[3, 7, 3, 5, 5] - 
   313600*f[3, 7, 3, 7, 3] + 6720*f[3, 7, 5, 3, 5] + 6720*f[3, 7, 5, 5, 3] + 
   40320*f[5, 3, 3, 5, 7] + 40320*f[5, 3, 3, 7, 5] - 4480*f[5, 3, 5, 3, 7] + 
   51200*f[5, 3, 5, 5, 5] - 4480*f[5, 3, 5, 7, 3] - 4480*f[5, 3, 7, 3, 5] - 
   4480*f[5, 3, 7, 5, 3] - 49280*f[5, 5, 3, 3, 7] + 12800*f[5, 5, 3, 5, 5] - 
   49280*f[5, 5, 3, 7, 3] - 6400*f[5, 5, 5, 3, 5] - 6400*f[5, 5, 5, 5, 3], 
  DecimalForm[
   1.2710722942671202284810732146448770804053752763966864`53.10417025244889*^6\
]}, {"10000100001", (-5832404011181657489703484211538187*f[23])/
    1538980992662585472000 + (34061118*f[3, 3, 17])/55 + 
   (26667373*f[3, 5, 15])/15 + (200263*f[3, 7, 13])/5 + 
   (491277*f[3, 9, 11])/2 + (491277*f[3, 11, 9])/2 + (200263*f[3, 13, 7])/5 + 
   (26667373*f[3, 15, 5])/15 + (34061118*f[3, 17, 3])/55 + 
   (53130863*f[5, 3, 15])/40 + (633357*f[5, 5, 13])/50 + 
   (552527*f[5, 7, 11])/8 - 178181*f[5, 9, 9] + (552527*f[5, 11, 7])/8 + 
   (633357*f[5, 13, 5])/50 + (53130863*f[5, 15, 3])/40 + 23282*f[7, 3, 13] - 
   (225449*f[7, 5, 11])/8 - (184275*f[7, 7, 9])/4 - (184275*f[7, 9, 7])/4 - 
   (225449*f[7, 11, 5])/8 + 23282*f[7, 13, 3] - (92205*f[9, 3, 11])/2 + 
   (257911*f[9, 5, 9])/2 + (350035*f[9, 7, 7])/2 + (257911*f[9, 9, 5])/2 - 
   (92205*f[9, 11, 3])/2 - 1279349*f[11, 3, 9] + (367181*f[11, 5, 7])/4 + 
   (367181*f[11, 7, 5])/4 - 1279349*f[11, 9, 3] - (605087*f[13, 3, 7])/5 + 
   (440493*f[13, 5, 5])/25 - (605087*f[13, 7, 3])/5 + 
   (52676291*f[15, 3, 5])/40 + (52676291*f[15, 5, 3])/40 - 
   141120*f[3, 3, 3, 5, 9] - 141120*f[3, 3, 3, 9, 5] - 
   100800*f[3, 3, 5, 3, 9] + 13440*f[3, 3, 5, 5, 7] + 
   13440*f[3, 3, 5, 7, 5] - 100800*f[3, 3, 5, 9, 3] + 
   23520*f[3, 3, 7, 3, 7] + 26880*f[3, 3, 7, 5, 5] + 23520*f[3, 3, 7, 7, 3] - 
   100800*f[3, 3, 9, 3, 5] - 100800*f[3, 3, 9, 5, 3] - 
   20160*f[3, 5, 3, 3, 9] + 4480*f[3, 5, 3, 5, 7] + 4480*f[3, 5, 3, 7, 5] - 
   20160*f[3, 5, 3, 9, 3] - 8960*f[3, 5, 5, 3, 7] + 16000*f[3, 5, 5, 5, 5] - 
   8960*f[3, 5, 5, 7, 3] - 2240*f[3, 5, 7, 3, 5] - 2240*f[3, 5, 7, 5, 3] + 
   35280*f[3, 7, 3, 3, 7] + 13440*f[3, 7, 3, 5, 5] + 35280*f[3, 7, 3, 7, 3] + 
   17920*f[3, 7, 5, 3, 5] + 17920*f[3, 7, 5, 5, 3] + 23520*f[3, 7, 7, 3, 3] - 
   40320*f[3, 9, 3, 3, 5] - 40320*f[3, 9, 3, 5, 3] - 25200*f[5, 3, 3, 3, 9] + 
   560*f[5, 3, 3, 5, 7] + 560*f[5, 3, 3, 7, 5] - 25200*f[5, 3, 3, 9, 3] - 
   8680*f[5, 3, 5, 3, 7] + 9600*f[5, 3, 5, 5, 5] - 8680*f[5, 3, 5, 7, 3] - 
   3640*f[5, 3, 7, 3, 5] - 3640*f[5, 3, 7, 5, 3] - 10080*f[5, 3, 9, 3, 3] - 
   6580*f[5, 5, 3, 3, 7] + 5984*f[5, 5, 3, 5, 5] - 6580*f[5, 5, 3, 7, 3] + 
   4176*f[5, 5, 5, 3, 5] + 4176*f[5, 5, 5, 5, 3] - 10920*f[5, 5, 7, 3, 3] - 
   12180*f[5, 7, 3, 3, 5] - 12180*f[5, 7, 3, 5, 3] - 840*f[5, 7, 5, 3, 3] + 
   20160*f[5, 9, 3, 3, 3] + 17640*f[7, 3, 3, 3, 7] - 4200*f[7, 3, 3, 5, 5] + 
   17640*f[7, 3, 3, 7, 3] + 6300*f[7, 3, 5, 3, 5] + 6300*f[7, 3, 5, 5, 3] + 
   11760*f[7, 3, 7, 3, 3] + 13020*f[7, 5, 3, 3, 5] + 13020*f[7, 5, 3, 5, 3] + 
   9240*f[7, 5, 5, 3, 3] + 35280*f[9, 3, 3, 3, 5] + 35280*f[9, 3, 3, 5, 3] + 
   30240*f[9, 3, 5, 3, 3] + 20160*f[9, 5, 3, 3, 3], 
  DecimalForm[
   1.275642705561350868670143064382284359851959886474560185`54.10572904998703\
*^6]}, {"10000010100", (97358082486550338759542857*f[23])/5420474051361600 - 
   (453578402*f[3, 3, 17])/275 - (23731823*f[3, 5, 15])/9 + 
   1140188*f[3, 7, 13] + 1602930*f[3, 9, 11] + 1602930*f[3, 11, 9] + 
   1140188*f[3, 13, 7] - (23731823*f[3, 15, 5])/9 - 
   (453578402*f[3, 17, 3])/275 + 883232*f[5, 3, 15] - 320696*f[5, 5, 13] + 
   477704*f[5, 7, 11] + 3840*f[5, 9, 9] + 477704*f[5, 11, 7] - 
   320696*f[5, 13, 5] + 883232*f[5, 15, 3] + 168168*f[7, 3, 13] - 
   8580*f[7, 5, 11] + 67956*f[7, 7, 9] + 67956*f[7, 9, 7] - 
   8580*f[7, 11, 5] + 168168*f[7, 13, 3] + 144078*f[9, 3, 11] + 
   158080*f[9, 5, 9] + 142632*f[9, 7, 7] + 158080*f[9, 9, 5] + 
   144078*f[9, 11, 3] - 1503792*f[11, 3, 9] + 643100*f[11, 5, 7] + 
   643100*f[11, 7, 5] - 1503792*f[11, 9, 3] + 1308356*f[13, 3, 7] + 
   2281120*f[13, 5, 5] + 1308356*f[13, 7, 3] + (72906374*f[15, 3, 5])/9 + 
   (72906374*f[15, 5, 3])/9 + (12881468*f[17, 3, 3])/11 + 
   88704*f[3, 3, 3, 3, 11] + 94080*f[3, 3, 3, 5, 9] + 
   94080*f[3, 3, 3, 9, 5] + 88704*f[3, 3, 3, 11, 3] + 
   33600*f[3, 3, 5, 3, 9] - 96320*f[3, 3, 5, 5, 7] - 96320*f[3, 3, 5, 7, 5] + 
   33600*f[3, 3, 5, 9, 3] - 75264*f[3, 3, 7, 3, 7] - 
   112000*f[3, 3, 7, 5, 5] - 75264*f[3, 3, 7, 7, 3] + 
   47040*f[3, 3, 9, 3, 5] + 47040*f[3, 3, 9, 5, 3] + 
   59136*f[3, 3, 11, 3, 3] + 73920*f[3, 5, 3, 3, 9] - 
   29120*f[3, 5, 3, 5, 7] - 29120*f[3, 5, 3, 7, 5] + 73920*f[3, 5, 3, 9, 3] - 
   44800*f[3, 5, 5, 3, 7] - 25600*f[3, 5, 5, 5, 5] - 44800*f[3, 5, 5, 7, 3] - 
   56000*f[3, 5, 7, 3, 5] - 56000*f[3, 5, 7, 5, 3] + 40320*f[3, 5, 9, 3, 3] - 
   75264*f[3, 7, 3, 3, 7] - 165760*f[3, 7, 3, 5, 5] - 
   75264*f[3, 7, 3, 7, 3] - 82880*f[3, 7, 5, 3, 5] - 82880*f[3, 7, 5, 5, 3] - 
   33600*f[3, 9, 3, 3, 5] - 33600*f[3, 9, 3, 5, 3] + 67200*f[3, 9, 5, 3, 3] + 
   71680*f[5, 3, 3, 5, 7] + 71680*f[5, 3, 3, 7, 5] + 38400*f[5, 3, 5, 5, 5] - 
   38080*f[5, 5, 3, 3, 7] - 32000*f[5, 5, 3, 5, 5] - 38080*f[5, 5, 3, 7, 3] - 
   67200*f[5, 5, 5, 3, 5] - 67200*f[5, 5, 5, 5, 3] + 22400*f[5, 5, 7, 3, 3] - 
   11200*f[5, 7, 3, 3, 5] - 11200*f[5, 7, 3, 5, 3] + 22400*f[5, 7, 5, 3, 3], 
  DecimalForm[
   1.27587721706763858638953390399374167567134624058283389`53.10580888244493*^\
6]}, {"10010100000", (97358082486550338759542857*f[23])/5420474051361600 - 
   (453578402*f[3, 3, 17])/275 - (23731823*f[3, 5, 15])/9 + 
   1140188*f[3, 7, 13] + 1602930*f[3, 9, 11] + 1602930*f[3, 11, 9] + 
   1140188*f[3, 13, 7] - (23731823*f[3, 15, 5])/9 - 
   (453578402*f[3, 17, 3])/275 + 883232*f[5, 3, 15] - 320696*f[5, 5, 13] + 
   477704*f[5, 7, 11] + 3840*f[5, 9, 9] + 477704*f[5, 11, 7] - 
   320696*f[5, 13, 5] + 883232*f[5, 15, 3] + 168168*f[7, 3, 13] - 
   8580*f[7, 5, 11] + 67956*f[7, 7, 9] + 67956*f[7, 9, 7] - 
   8580*f[7, 11, 5] + 168168*f[7, 13, 3] + 144078*f[9, 3, 11] + 
   158080*f[9, 5, 9] + 142632*f[9, 7, 7] + 158080*f[9, 9, 5] + 
   144078*f[9, 11, 3] - 1503792*f[11, 3, 9] + 643100*f[11, 5, 7] + 
   643100*f[11, 7, 5] - 1503792*f[11, 9, 3] + 1308356*f[13, 3, 7] + 
   2281120*f[13, 5, 5] + 1308356*f[13, 7, 3] + (72906374*f[15, 3, 5])/9 + 
   (72906374*f[15, 5, 3])/9 + (12881468*f[17, 3, 3])/11 + 
   88704*f[3, 3, 3, 3, 11] + 94080*f[3, 3, 3, 5, 9] + 
   94080*f[3, 3, 3, 9, 5] + 88704*f[3, 3, 3, 11, 3] + 
   33600*f[3, 3, 5, 3, 9] - 96320*f[3, 3, 5, 5, 7] - 96320*f[3, 3, 5, 7, 5] + 
   33600*f[3, 3, 5, 9, 3] - 75264*f[3, 3, 7, 3, 7] - 
   112000*f[3, 3, 7, 5, 5] - 75264*f[3, 3, 7, 7, 3] + 
   47040*f[3, 3, 9, 3, 5] + 47040*f[3, 3, 9, 5, 3] + 
   59136*f[3, 3, 11, 3, 3] + 73920*f[3, 5, 3, 3, 9] - 
   29120*f[3, 5, 3, 5, 7] - 29120*f[3, 5, 3, 7, 5] + 73920*f[3, 5, 3, 9, 3] - 
   44800*f[3, 5, 5, 3, 7] - 25600*f[3, 5, 5, 5, 5] - 44800*f[3, 5, 5, 7, 3] - 
   56000*f[3, 5, 7, 3, 5] - 56000*f[3, 5, 7, 5, 3] + 40320*f[3, 5, 9, 3, 3] - 
   75264*f[3, 7, 3, 3, 7] - 165760*f[3, 7, 3, 5, 5] - 
   75264*f[3, 7, 3, 7, 3] - 82880*f[3, 7, 5, 3, 5] - 82880*f[3, 7, 5, 5, 3] - 
   33600*f[3, 9, 3, 3, 5] - 33600*f[3, 9, 3, 5, 3] + 67200*f[3, 9, 5, 3, 3] + 
   71680*f[5, 3, 3, 5, 7] + 71680*f[5, 3, 3, 7, 5] + 38400*f[5, 3, 5, 5, 5] - 
   38080*f[5, 5, 3, 3, 7] - 32000*f[5, 5, 3, 5, 5] - 38080*f[5, 5, 3, 7, 3] - 
   67200*f[5, 5, 5, 3, 5] - 67200*f[5, 5, 5, 5, 3] + 22400*f[5, 5, 7, 3, 3] - 
   11200*f[5, 7, 3, 3, 5] - 11200*f[5, 7, 3, 5, 3] + 22400*f[5, 7, 5, 3, 3], 
  DecimalForm[
   1.27587721706763858638953390399374167567134624058283389`53.10580888244493*^\
6]}, {"10000001010", (-3612277440938278398887827*f[23])/855864323899200 - 
   (138813841*f[3, 3, 17])/275 - (166388653*f[3, 5, 15])/30 + 
   1384*f[3, 7, 13] - 589722*f[3, 9, 11] - 589722*f[3, 11, 9] + 
   1384*f[3, 13, 7] - (166388653*f[3, 15, 5])/30 - 
   (138813841*f[3, 17, 3])/275 - (74156572*f[5, 3, 15])/45 - 
   166804*f[5, 5, 13] - 461226*f[5, 7, 11] + 204144*f[5, 9, 9] - 
   461226*f[5, 11, 7] - 166804*f[5, 13, 5] - (74156572*f[5, 15, 3])/45 + 
   115736*f[7, 3, 13] - 238736*f[7, 5, 11] + 152432*f[7, 7, 9] + 
   152432*f[7, 9, 7] - 238736*f[7, 11, 5] + 115736*f[7, 13, 3] + 
   77748*f[9, 3, 11] + 96056*f[9, 5, 9] + 147616*f[9, 7, 7] + 
   96056*f[9, 9, 5] + 77748*f[9, 11, 3] - 233570*f[11, 3, 9] - 
   639770*f[11, 5, 7] - 639770*f[11, 7, 5] - 233570*f[11, 9, 3] - 
   2240*f[13, 3, 7] - 151080*f[13, 5, 5] - 2240*f[13, 7, 3] - 
   (63669893*f[15, 3, 5])/30 - (63669893*f[15, 5, 3])/30 + 
   (992806226*f[17, 3, 3])/275 + 88704*f[3, 3, 3, 3, 11] - 
   60480*f[3, 3, 3, 5, 9] - 42336*f[3, 3, 3, 7, 7] - 60480*f[3, 3, 3, 9, 5] + 
   88704*f[3, 3, 3, 11, 3] + 19200*f[3, 3, 5, 3, 9] - 
   74240*f[3, 3, 5, 5, 7] - 74240*f[3, 3, 5, 7, 5] + 19200*f[3, 3, 5, 9, 3] - 
   21168*f[3, 3, 7, 3, 7] - 49920*f[3, 3, 7, 5, 5] - 21168*f[3, 3, 7, 7, 3] + 
   12480*f[3, 3, 9, 3, 5] + 12480*f[3, 3, 9, 5, 3] + 
   59136*f[3, 3, 11, 3, 3] + 41280*f[3, 5, 3, 3, 9] - 
   31040*f[3, 5, 3, 5, 7] - 31040*f[3, 5, 3, 7, 5] + 41280*f[3, 5, 3, 9, 3] + 
   4480*f[3, 5, 5, 3, 7] - 51200*f[3, 5, 5, 5, 5] + 4480*f[3, 5, 5, 7, 3] - 
   17600*f[3, 5, 7, 3, 5] - 17600*f[3, 5, 7, 5, 3] - 24960*f[3, 5, 9, 3, 3] - 
   7056*f[3, 7, 3, 3, 7] - 23040*f[3, 7, 3, 5, 5] - 7056*f[3, 7, 3, 7, 3] - 
   15360*f[3, 7, 5, 3, 5] - 15360*f[3, 7, 5, 5, 3] - 14112*f[3, 7, 7, 3, 3] + 
   19200*f[3, 9, 3, 3, 5] + 19200*f[3, 9, 3, 5, 3] - 38400*f[3, 9, 5, 3, 3] + 
   40320*f[5, 3, 3, 3, 9] - 35840*f[5, 3, 3, 5, 7] - 35840*f[5, 3, 3, 7, 5] + 
   40320*f[5, 3, 3, 9, 3] + 4480*f[5, 3, 5, 3, 7] - 51200*f[5, 3, 5, 5, 5] + 
   4480*f[5, 3, 5, 7, 3] + 26880*f[5, 3, 9, 3, 3] + 11200*f[5, 5, 3, 3, 7] - 
   38400*f[5, 5, 3, 5, 5] + 11200*f[5, 5, 3, 7, 3] - 32000*f[5, 5, 5, 3, 5] - 
   32000*f[5, 5, 5, 5, 3] - 13440*f[5, 5, 7, 3, 3] + 11200*f[5, 7, 3, 3, 5] + 
   11200*f[5, 7, 3, 5, 3] - 22400*f[5, 7, 5, 3, 3] - 9600*f[7, 3, 3, 5, 5] + 
   4800*f[7, 3, 5, 3, 5] + 4800*f[7, 3, 5, 5, 3] + 4800*f[7, 5, 3, 3, 5] + 
   4800*f[7, 5, 3, 5, 3] - 9600*f[7, 5, 5, 3, 3], 
  DecimalForm[
   1.30041468285187178416914794744625343278256730126666123`53.114081864427256\
*^6]}, {"10101000000", (-3612277440938278398887827*f[23])/855864323899200 - 
   (138813841*f[3, 3, 17])/275 - (166388653*f[3, 5, 15])/30 + 
   1384*f[3, 7, 13] - 589722*f[3, 9, 11] - 589722*f[3, 11, 9] + 
   1384*f[3, 13, 7] - (166388653*f[3, 15, 5])/30 - 
   (138813841*f[3, 17, 3])/275 - (74156572*f[5, 3, 15])/45 - 
   166804*f[5, 5, 13] - 461226*f[5, 7, 11] + 204144*f[5, 9, 9] - 
   461226*f[5, 11, 7] - 166804*f[5, 13, 5] - (74156572*f[5, 15, 3])/45 + 
   115736*f[7, 3, 13] - 238736*f[7, 5, 11] + 152432*f[7, 7, 9] + 
   152432*f[7, 9, 7] - 238736*f[7, 11, 5] + 115736*f[7, 13, 3] + 
   77748*f[9, 3, 11] + 96056*f[9, 5, 9] + 147616*f[9, 7, 7] + 
   96056*f[9, 9, 5] + 77748*f[9, 11, 3] - 233570*f[11, 3, 9] - 
   639770*f[11, 5, 7] - 639770*f[11, 7, 5] - 233570*f[11, 9, 3] - 
   2240*f[13, 3, 7] - 151080*f[13, 5, 5] - 2240*f[13, 7, 3] - 
   (63669893*f[15, 3, 5])/30 - (63669893*f[15, 5, 3])/30 + 
   (992806226*f[17, 3, 3])/275 + 88704*f[3, 3, 3, 3, 11] - 
   60480*f[3, 3, 3, 5, 9] - 42336*f[3, 3, 3, 7, 7] - 60480*f[3, 3, 3, 9, 5] + 
   88704*f[3, 3, 3, 11, 3] + 19200*f[3, 3, 5, 3, 9] - 
   74240*f[3, 3, 5, 5, 7] - 74240*f[3, 3, 5, 7, 5] + 19200*f[3, 3, 5, 9, 3] - 
   21168*f[3, 3, 7, 3, 7] - 49920*f[3, 3, 7, 5, 5] - 21168*f[3, 3, 7, 7, 3] + 
   12480*f[3, 3, 9, 3, 5] + 12480*f[3, 3, 9, 5, 3] + 
   59136*f[3, 3, 11, 3, 3] + 41280*f[3, 5, 3, 3, 9] - 
   31040*f[3, 5, 3, 5, 7] - 31040*f[3, 5, 3, 7, 5] + 41280*f[3, 5, 3, 9, 3] + 
   4480*f[3, 5, 5, 3, 7] - 51200*f[3, 5, 5, 5, 5] + 4480*f[3, 5, 5, 7, 3] - 
   17600*f[3, 5, 7, 3, 5] - 17600*f[3, 5, 7, 5, 3] - 24960*f[3, 5, 9, 3, 3] - 
   7056*f[3, 7, 3, 3, 7] - 23040*f[3, 7, 3, 5, 5] - 7056*f[3, 7, 3, 7, 3] - 
   15360*f[3, 7, 5, 3, 5] - 15360*f[3, 7, 5, 5, 3] - 14112*f[3, 7, 7, 3, 3] + 
   19200*f[3, 9, 3, 3, 5] + 19200*f[3, 9, 3, 5, 3] - 38400*f[3, 9, 5, 3, 3] + 
   40320*f[5, 3, 3, 3, 9] - 35840*f[5, 3, 3, 5, 7] - 35840*f[5, 3, 3, 7, 5] + 
   40320*f[5, 3, 3, 9, 3] + 4480*f[5, 3, 5, 3, 7] - 51200*f[5, 3, 5, 5, 5] + 
   4480*f[5, 3, 5, 7, 3] + 26880*f[5, 3, 9, 3, 3] + 11200*f[5, 5, 3, 3, 7] - 
   38400*f[5, 5, 3, 5, 5] + 11200*f[5, 5, 3, 7, 3] - 32000*f[5, 5, 5, 3, 5] - 
   32000*f[5, 5, 5, 5, 3] - 13440*f[5, 5, 7, 3, 3] + 11200*f[5, 7, 3, 3, 5] + 
   11200*f[5, 7, 3, 5, 3] - 22400*f[5, 7, 5, 3, 3] - 9600*f[7, 3, 3, 5, 5] + 
   4800*f[7, 3, 5, 3, 5] + 4800*f[7, 3, 5, 5, 3] + 4800*f[7, 5, 3, 3, 5] + 
   4800*f[7, 5, 3, 5, 3] - 9600*f[7, 5, 5, 3, 3], 
  DecimalForm[
   1.30041468285187178416914794744625343278256730126666123`53.114081864427256\
*^6]}, {"10000010001", (-3499383729183196707721561496964143*f[23])/
    1731353616745408656000 + (243609811*f[3, 3, 17])/165 + 
   (132851267*f[3, 5, 15])/50 + (5630786*f[3, 7, 13])/25 - 
   (4066211*f[3, 9, 11])/15 - (4066211*f[3, 11, 9])/15 + 
   (5630786*f[3, 13, 7])/25 + (132851267*f[3, 15, 5])/50 + 
   (243609811*f[3, 17, 3])/165 + (173290414*f[5, 3, 15])/225 - 
   (3881372*f[5, 5, 13])/75 - (379957*f[5, 7, 11])/15 - 
   (216848*f[5, 9, 9])/3 - (379957*f[5, 11, 7])/15 - 
   (3881372*f[5, 13, 5])/75 + (173290414*f[5, 15, 3])/225 - 
   (6129536*f[7, 3, 13])/75 + (77616*f[7, 5, 11])/5 - (213535*f[7, 7, 9])/9 - 
   (213535*f[7, 9, 7])/9 + (77616*f[7, 11, 5])/5 - (6129536*f[7, 13, 3])/75 - 
   (33172*f[9, 3, 11])/5 + (378904*f[9, 5, 9])/3 + (650258*f[9, 7, 7])/9 + 
   (378904*f[9, 9, 5])/3 - (33172*f[9, 11, 3])/5 + 549667*f[11, 3, 9] - 
   (140353*f[11, 5, 7])/3 - (140353*f[11, 7, 5])/3 + 549667*f[11, 9, 3] - 
   (2158478*f[13, 3, 7])/75 - (5448376*f[13, 5, 5])/75 - 
   (2158478*f[13, 7, 3])/75 + (33295759*f[15, 3, 5])/30 + 
   (33295759*f[15, 5, 3])/30 + (530447248*f[17, 3, 3])/825 - 
   199584*f[3, 3, 3, 3, 11] + 36288*f[3, 3, 3, 5, 9] + 
   32928*f[3, 3, 3, 7, 7] + 36288*f[3, 3, 3, 9, 5] - 
   199584*f[3, 3, 3, 11, 3] + 5376*f[3, 3, 5, 3, 9] + 
   25088*f[3, 3, 5, 5, 7] + 25088*f[3, 3, 5, 7, 5] + 5376*f[3, 3, 5, 9, 3] + 
   12544*f[3, 3, 7, 3, 7] + 16576*f[3, 3, 7, 5, 5] + 12544*f[3, 3, 7, 7, 3] + 
   10752*f[3, 3, 9, 3, 5] + 10752*f[3, 3, 9, 5, 3] - 
   162624*f[3, 3, 11, 3, 3] - 21504*f[3, 5, 3, 3, 9] + 
   23968*f[3, 5, 3, 5, 7] + 23968*f[3, 5, 3, 7, 5] - 21504*f[3, 5, 3, 9, 3] + 
   11536*f[3, 5, 5, 3, 7] - 6400*f[3, 5, 5, 5, 5] + 11536*f[3, 5, 5, 7, 3] + 
   22288*f[3, 5, 7, 3, 5] + 22288*f[3, 5, 7, 5, 3] + 10752*f[3, 5, 9, 3, 3] + 
   12544*f[3, 7, 3, 3, 7] + 13216*f[3, 7, 3, 5, 5] + 12544*f[3, 7, 3, 7, 3] + 
   24528*f[3, 7, 5, 3, 5] + 24528*f[3, 7, 5, 5, 3] + 32928*f[3, 7, 7, 3, 3] + 
   17472*f[3, 9, 3, 3, 5] + 17472*f[3, 9, 3, 5, 3] + 21504*f[3, 9, 5, 3, 3] - 
   88704*f[3, 11, 3, 3, 3] - 18144*f[5, 3, 3, 3, 9] + 9408*f[5, 3, 3, 5, 7] + 
   9408*f[5, 3, 3, 7, 5] - 18144*f[5, 3, 3, 9, 3] - 224*f[5, 3, 5, 3, 7] - 
   9600*f[5, 3, 5, 5, 5] - 224*f[5, 3, 5, 7, 3] + 2688*f[5, 3, 7, 3, 5] + 
   2688*f[5, 3, 7, 5, 3] - 9408*f[5, 3, 9, 3, 3] - 10192*f[5, 5, 3, 3, 7] - 
   9536*f[5, 5, 3, 5, 5] - 10192*f[5, 5, 3, 7, 3] - 9504*f[5, 5, 5, 3, 5] - 
   9504*f[5, 5, 5, 5, 3] - 6496*f[5, 5, 7, 3, 3] - 336*f[5, 7, 3, 3, 5] - 
   336*f[5, 7, 3, 5, 3] - 672*f[5, 7, 5, 3, 3] + 8064*f[5, 9, 3, 3, 3] + 
   5880*f[7, 3, 3, 3, 7] - 672*f[7, 3, 3, 5, 5] + 5880*f[7, 3, 3, 7, 3] + 
   4144*f[7, 3, 5, 3, 5] + 4144*f[7, 3, 5, 5, 3] + 5488*f[7, 3, 7, 3, 3] + 
   5264*f[7, 5, 3, 3, 5] + 5264*f[7, 5, 3, 5, 3] + 1568*f[7, 5, 5, 3, 3] + 
   4704*f[7, 7, 3, 3, 3] + 34272*f[9, 3, 3, 3, 5] + 34272*f[9, 3, 3, 5, 3] + 
   28224*f[9, 3, 5, 3, 3] + 16128*f[9, 5, 3, 3, 3], 
  DecimalForm[
   1.30712947363631300149896684995513083396619576846589321`53.116318607397595\
*^6]}, {"10000001001", (416826523467754636658027355620888191*f[23])/
    24238950634435721184000 - (2457262691*f[3, 3, 17])/7700 + 
   (8011974281*f[3, 5, 15])/12600 - (7671859*f[3, 7, 13])/25 - 
   (21243*f[3, 9, 11])/10 - (21243*f[3, 11, 9])/10 - 
   (7671859*f[3, 13, 7])/25 + (8011974281*f[3, 15, 5])/12600 - 
   (2457262691*f[3, 17, 3])/7700 + (363142669*f[5, 3, 15])/525 - 
   (3144723*f[5, 5, 13])/175 - (187776*f[5, 7, 11])/5 + 116868*f[5, 9, 9] - 
   (187776*f[5, 11, 7])/5 - (3144723*f[5, 13, 5])/175 + 
   (363142669*f[5, 15, 3])/525 - (589631*f[7, 3, 13])/5 + 
   268719*f[7, 5, 11] + (767801*f[7, 7, 9])/6 + (767801*f[7, 9, 7])/6 + 
   268719*f[7, 11, 5] - (589631*f[7, 13, 3])/5 + (517399*f[9, 3, 11])/30 + 
   172594*f[9, 5, 9] + (459599*f[9, 7, 7])/3 + 172594*f[9, 9, 5] + 
   (517399*f[9, 11, 3])/30 - 76607*f[11, 3, 9] + (206484*f[11, 5, 7])/5 + 
   (206484*f[11, 7, 5])/5 - 76607*f[11, 9, 3] - (11730748*f[13, 3, 7])/175 - 
   (10355214*f[13, 5, 5])/175 - (11730748*f[13, 7, 3])/175 + 
   (287738239*f[15, 3, 5])/360 + (287738239*f[15, 5, 3])/360 + 
   (1059391217*f[17, 3, 3])/1650 + 22176*f[3, 3, 3, 3, 11] + 
   20592*f[3, 3, 3, 5, 9] + 15960*f[3, 3, 3, 7, 7] + 20592*f[3, 3, 3, 9, 5] + 
   22176*f[3, 3, 3, 11, 3] + 16608*f[3, 3, 5, 3, 9] + 8640*f[3, 3, 5, 5, 7] + 
   8640*f[3, 3, 5, 7, 5] + 16608*f[3, 3, 5, 9, 3] + 7428*f[3, 3, 7, 3, 7] + 
   4736*f[3, 3, 7, 5, 5] + 7428*f[3, 3, 7, 7, 3] + 8880*f[3, 3, 9, 3, 5] + 
   8880*f[3, 3, 9, 5, 3] + 14784*f[3, 3, 11, 3, 3] + 13488*f[3, 5, 3, 3, 9] + 
   12144*f[3, 5, 3, 5, 7] + 12144*f[3, 5, 3, 7, 5] + 13488*f[3, 5, 3, 9, 3] + 
   10616*f[3, 5, 5, 3, 7] + 10616*f[3, 5, 5, 7, 3] + 13384*f[3, 5, 7, 3, 5] + 
   13384*f[3, 5, 7, 5, 3] + 21792*f[3, 5, 9, 3, 3] + 8108*f[3, 7, 3, 3, 7] + 
   7216*f[3, 7, 3, 5, 5] + 8108*f[3, 7, 3, 7, 3] + 12248*f[3, 7, 5, 3, 5] + 
   12248*f[3, 7, 5, 5, 3] + 17320*f[3, 7, 7, 3, 3] + 5472*f[3, 9, 3, 3, 5] + 
   5472*f[3, 9, 3, 5, 3] + 6336*f[3, 9, 5, 3, 3] + 1728*f[5, 3, 3, 3, 9] + 
   9024*f[5, 3, 3, 5, 7] + 9024*f[5, 3, 3, 7, 5] + 1728*f[5, 3, 3, 9, 3] - 
   9504*f[5, 3, 5, 3, 7] - 14400*f[5, 3, 5, 5, 5] - 9504*f[5, 3, 5, 7, 3] - 
   6816*f[5, 3, 7, 3, 5] - 6816*f[5, 3, 7, 5, 3] + 9792*f[5, 3, 9, 3, 3] - 
   23496*f[5, 5, 3, 3, 7] - 17856*f[5, 5, 3, 5, 5] - 23496*f[5, 5, 3, 7, 3] - 
   19584*f[5, 5, 5, 3, 5] - 19584*f[5, 5, 5, 5, 3] - 7824*f[5, 5, 7, 3, 3] - 
   6984*f[5, 7, 3, 3, 5] - 6984*f[5, 7, 3, 5, 3] - 2448*f[5, 7, 5, 3, 3] + 
   25920*f[5, 9, 3, 3, 3] + 2340*f[7, 3, 3, 3, 7] + 720*f[7, 3, 3, 5, 5] + 
   2340*f[7, 3, 3, 7, 3] - 4440*f[7, 3, 5, 3, 5] - 4440*f[7, 3, 5, 5, 3] + 
   2760*f[7, 3, 7, 3, 3] - 5640*f[7, 5, 3, 3, 5] - 5640*f[7, 5, 3, 5, 3] - 
   1680*f[7, 5, 5, 3, 3] + 3600*f[7, 7, 3, 3, 3] + 9504*f[9, 3, 3, 3, 5] + 
   9504*f[9, 3, 3, 5, 3] + 8640*f[9, 3, 5, 3, 3] + 6912*f[9, 5, 3, 3, 3], 
  DecimalForm[
   1.356432006004142295086868302223426947738692302074085893`54.13239802872253\
4*^6]}, {"10000000101", (1304370305397604481935669341254371*f[23])/
    5386433474319049152000 + (1051914837*f[3, 3, 17])/1925 + 
   (1186651283*f[3, 5, 15])/2100 + (29388013*f[3, 7, 13])/140 + 
   (1128399*f[3, 9, 11])/10 + (1128399*f[3, 11, 9])/10 + 
   (29388013*f[3, 13, 7])/140 + (1186651283*f[3, 15, 5])/2100 + 
   (1051914837*f[3, 17, 3])/1925 + (1333127147*f[5, 3, 15])/3150 + 
   (6125502*f[5, 5, 13])/175 + (1056948*f[5, 7, 11])/5 + 114228*f[5, 9, 9] + 
   (1056948*f[5, 11, 7])/5 + (6125502*f[5, 13, 5])/175 + 
   (1333127147*f[5, 15, 3])/3150 - (40865689*f[7, 3, 13])/700 + 
   (756324*f[7, 5, 11])/5 + (238625*f[7, 7, 9])/2 + (238625*f[7, 9, 7])/2 + 
   (756324*f[7, 11, 5])/5 - (40865689*f[7, 13, 3])/700 + 
   (16951*f[9, 3, 11])/2 + 77834*f[9, 5, 9] + 80997*f[9, 7, 7] + 
   77834*f[9, 9, 5] + (16951*f[9, 11, 3])/2 + (216077*f[11, 3, 9])/5 + 
   (473624*f[11, 5, 7])/5 + (473624*f[11, 7, 5])/5 + (216077*f[11, 9, 3])/5 - 
   (1772616*f[13, 3, 7])/175 + (1434996*f[13, 5, 5])/175 - 
   (1772616*f[13, 7, 3])/175 - (100304069*f[15, 3, 5])/140 - 
   (100304069*f[15, 5, 3])/140 - (22015682*f[17, 3, 3])/15 - 
   44352*f[3, 3, 3, 3, 11] - 14400*f[3, 3, 3, 5, 9] - 6720*f[3, 3, 3, 7, 7] - 
   14400*f[3, 3, 3, 9, 5] - 44352*f[3, 3, 3, 11, 3] - 
   18048*f[3, 3, 5, 3, 9] - 5504*f[3, 3, 5, 5, 7] - 5504*f[3, 3, 5, 7, 5] - 
   18048*f[3, 3, 5, 9, 3] - 6624*f[3, 3, 7, 3, 7] - 4736*f[3, 3, 7, 5, 5] - 
   6624*f[3, 3, 7, 7, 3] - 12096*f[3, 3, 9, 3, 5] - 12096*f[3, 3, 9, 5, 3] - 
   29568*f[3, 3, 11, 3, 3] - 19968*f[3, 5, 3, 3, 9] - 9408*f[3, 5, 3, 5, 7] - 
   9408*f[3, 5, 3, 7, 5] - 19968*f[3, 5, 3, 9, 3] - 11712*f[3, 5, 5, 3, 7] - 
   7680*f[3, 5, 5, 5, 5] - 11712*f[3, 5, 5, 7, 3] - 8640*f[3, 5, 7, 3, 5] - 
   8640*f[3, 5, 7, 5, 3] - 10752*f[3, 5, 9, 3, 3] - 5536*f[3, 7, 3, 3, 7] - 
   3200*f[3, 7, 3, 5, 5] - 5536*f[3, 7, 3, 7, 3] - 4800*f[3, 7, 5, 3, 5] - 
   4800*f[3, 7, 5, 5, 3] - 4544*f[3, 7, 7, 3, 3] - 576*f[3, 9, 3, 3, 5] - 
   576*f[3, 9, 3, 5, 3] + 1152*f[3, 9, 5, 3, 3] - 20160*f[5, 3, 3, 3, 9] - 
   9856*f[5, 3, 3, 5, 7] - 9856*f[5, 3, 3, 7, 5] - 20160*f[5, 3, 3, 9, 3] - 
   13120*f[5, 3, 5, 3, 7] - 10240*f[5, 3, 5, 5, 5] - 13120*f[5, 3, 5, 7, 3] - 
   10880*f[5, 3, 7, 3, 5] - 10880*f[5, 3, 7, 5, 3] - 13440*f[5, 3, 9, 3, 3] - 
   12352*f[5, 5, 3, 3, 7] - 9856*f[5, 5, 3, 5, 5] - 12352*f[5, 5, 3, 7, 3] - 
   9664*f[5, 5, 5, 3, 5] - 9664*f[5, 5, 5, 5, 3] - 4864*f[5, 5, 7, 3, 3] - 
   4416*f[5, 7, 3, 3, 5] - 4416*f[5, 7, 3, 5, 3] - 384*f[5, 7, 5, 3, 3] - 
   6624*f[7, 3, 3, 3, 7] - 4608*f[7, 3, 3, 5, 5] - 6624*f[7, 3, 3, 7, 3] - 
   6144*f[7, 3, 5, 3, 5] - 6144*f[7, 3, 5, 5, 3] - 5568*f[7, 3, 7, 3, 3] - 
   4224*f[7, 5, 3, 3, 5] - 4224*f[7, 5, 3, 5, 3] - 768*f[7, 5, 5, 3, 3] - 
   3456*f[7, 7, 3, 3, 3], DecimalForm[
   1.452651159109084983703544905673770389677291869383791891`54.162161334970314\
*^6]}, {"10000010000", (48530792863713111*f[23])/1543766818 - 
   465696*f[3, 9, 11] - 465696*f[3, 11, 9] - 155232*f[5, 7, 11] - 
   338688*f[5, 9, 9] - 155232*f[5, 11, 7] + 77616*f[7, 5, 11] - 
   49392*f[7, 7, 9] - 49392*f[7, 9, 7] + 77616*f[7, 11, 5] + 
   232848*f[9, 3, 11] + 169344*f[9, 5, 9] + 98784*f[9, 7, 7] + 
   169344*f[9, 9, 5] + 232848*f[9, 11, 3] + 232848*f[11, 3, 9] + 
   77616*f[11, 5, 7] + 77616*f[11, 7, 5] + 232848*f[11, 9, 3], 
  DecimalForm[
   1.575346292998754953160230641765954190968128984006895237`54.19737603533676\
*^6]}, {"10000100000", (48530792863713111*f[23])/1543766818 - 
   465696*f[3, 9, 11] - 465696*f[3, 11, 9] - 155232*f[5, 7, 11] - 
   338688*f[5, 9, 9] - 155232*f[5, 11, 7] + 77616*f[7, 5, 11] - 
   49392*f[7, 7, 9] - 49392*f[7, 9, 7] + 77616*f[7, 11, 5] + 
   232848*f[9, 3, 11] + 169344*f[9, 5, 9] + 98784*f[9, 7, 7] + 
   169344*f[9, 9, 5] + 232848*f[9, 11, 3] + 232848*f[11, 3, 9] + 
   77616*f[11, 5, 7] + 77616*f[11, 7, 5] + 232848*f[11, 9, 3], 
  DecimalForm[
   1.575346292998754953160230641765954190968128984006895237`54.19737603533676\
*^6]}, {"10000001000", (2326556989356406*f[23])/771883409 - 
   480480*f[3, 7, 13] - 480480*f[3, 13, 7] - 109824*f[5, 5, 13] - 
   73920*f[5, 7, 11] + 129024*f[5, 9, 9] - 73920*f[5, 11, 7] - 
   109824*f[5, 13, 5] - 36960*f[7, 5, 11] + 245280*f[7, 7, 9] + 
   245280*f[7, 9, 7] - 36960*f[7, 11, 5] + 110880*f[9, 3, 11] + 
   145152*f[9, 5, 9] + 248640*f[9, 7, 7] + 145152*f[9, 9, 5] + 
   110880*f[9, 11, 3] + 110880*f[11, 3, 9] + 68640*f[11, 5, 7] + 
   68640*f[11, 7, 5] + 110880*f[11, 9, 3], 
  DecimalForm[
   1.58309179276733770488624504354411854046362449776955171209532`59.199506097\
38704*^6]}, {"10001000000", (2326556989356406*f[23])/771883409 - 
   480480*f[3, 7, 13] - 480480*f[3, 13, 7] - 109824*f[5, 5, 13] - 
   73920*f[5, 7, 11] + 129024*f[5, 9, 9] - 73920*f[5, 11, 7] - 
   109824*f[5, 13, 5] - 36960*f[7, 5, 11] + 245280*f[7, 7, 9] + 
   245280*f[7, 9, 7] - 36960*f[7, 11, 5] + 110880*f[9, 3, 11] + 
   145152*f[9, 5, 9] + 248640*f[9, 7, 7] + 145152*f[9, 9, 5] + 
   110880*f[9, 11, 3] + 110880*f[11, 3, 9] + 68640*f[11, 5, 7] + 
   68640*f[11, 7, 5] + 110880*f[11, 9, 3], 
  DecimalForm[
   1.58309179276733770488624504354411854046362449776955171209532`59.199506097\
38704*^6]}, {"10000000100", (58069155461456497*f[23])/3087533636 - 
   514800*f[3, 5, 15] - 514800*f[3, 15, 5] - 41184*f[5, 5, 13] + 
   142560*f[5, 7, 11] + 117504*f[5, 9, 9] + 142560*f[5, 11, 7] - 
   41184*f[5, 13, 5] + 150480*f[7, 5, 11] + 231840*f[7, 7, 9] + 
   231840*f[7, 9, 7] + 150480*f[7, 11, 5] + 23760*f[9, 3, 11] + 
   127872*f[9, 5, 9] + 161280*f[9, 7, 7] + 127872*f[9, 9, 5] + 
   23760*f[9, 11, 3] + 23760*f[11, 3, 9] + 31680*f[11, 5, 7] + 
   31680*f[11, 7, 5] + 23760*f[11, 9, 3], 
  DecimalForm[
   1.6040298994753221095578718388421773799871299878506811344543`58.2052124593\
6967*^6]}, {"10010000000", (58069155461456497*f[23])/3087533636 - 
   514800*f[3, 5, 15] - 514800*f[3, 15, 5] - 41184*f[5, 5, 13] + 
   142560*f[5, 7, 11] + 117504*f[5, 9, 9] + 142560*f[5, 11, 7] - 
   41184*f[5, 13, 5] + 150480*f[7, 5, 11] + 231840*f[7, 7, 9] + 
   231840*f[7, 9, 7] + 150480*f[7, 11, 5] + 23760*f[9, 3, 11] + 
   127872*f[9, 5, 9] + 161280*f[9, 7, 7] + 127872*f[9, 9, 5] + 
   23760*f[9, 11, 3] + 23760*f[11, 3, 9] + 31680*f[11, 5, 7] + 
   31680*f[11, 7, 5] + 23760*f[11, 9, 3], 
  DecimalForm[
   1.6040298994753221095578718388421773799871299878506811344543`58.2052124593\
6967*^6]}, {"10000000010", (244539323205613054*f[23])/5403183863 - 
   388960*f[3, 3, 17] + 274560*f[3, 5, 15] + 120120*f[3, 7, 13] + 
   26400*f[3, 9, 11] + 26400*f[3, 11, 9] + 120120*f[3, 13, 7] + 
   274560*f[3, 15, 5] - 388960*f[3, 17, 3] - 125840*f[5, 3, 15] + 
   164736*f[5, 5, 13] + 84480*f[5, 7, 11] + 44544*f[5, 9, 9] + 
   84480*f[5, 11, 7] + 164736*f[5, 13, 5] - 125840*f[5, 15, 3] + 
   79200*f[7, 5, 11] + 62160*f[7, 7, 9] + 62160*f[7, 9, 7] + 
   79200*f[7, 11, 5] + 10560*f[9, 3, 11] + 31232*f[9, 5, 9] + 
   33600*f[9, 7, 7] + 31232*f[9, 9, 5] + 10560*f[9, 11, 3] + 
   3520*f[11, 3, 9] + 5280*f[11, 5, 7] + 5280*f[11, 7, 5] + 3520*f[11, 9, 3], 
  DecimalForm[
   1.6630087590932127663207618428579588033579140371595628400000000001`53.2208\
945366614*^6]}, {"10100000000", (244539323205613054*f[23])/5403183863 - 
   388960*f[3, 3, 17] + 274560*f[3, 5, 15] + 120120*f[3, 7, 13] + 
   26400*f[3, 9, 11] + 26400*f[3, 11, 9] + 120120*f[3, 13, 7] + 
   274560*f[3, 15, 5] - 388960*f[3, 17, 3] - 125840*f[5, 3, 15] + 
   164736*f[5, 5, 13] + 84480*f[5, 7, 11] + 44544*f[5, 9, 9] + 
   84480*f[5, 11, 7] + 164736*f[5, 13, 5] - 125840*f[5, 15, 3] + 
   79200*f[7, 5, 11] + 62160*f[7, 7, 9] + 62160*f[7, 9, 7] + 
   79200*f[7, 11, 5] + 10560*f[9, 3, 11] + 31232*f[9, 5, 9] + 
   33600*f[9, 7, 7] + 31232*f[9, 9, 5] + 10560*f[9, 11, 3] + 
   3520*f[11, 3, 9] + 5280*f[11, 5, 7] + 5280*f[11, 7, 5] + 3520*f[11, 9, 3], 
  DecimalForm[
   1.6630087590932127663207618428579588033579140371595628400000000001`53.2208\
945366614*^6]}, {"10000000001", (-188362053400785403519*f[23])/
    9725730953400 + 194480*f[3, 3, 17] + 59488*f[3, 5, 15] + 
   16016*f[3, 7, 13] + 2904*f[3, 9, 11] + 2904*f[3, 11, 9] + 
   16016*f[3, 13, 7] + 59488*f[3, 15, 5] + 194480*f[3, 17, 3] + 
   83512*f[5, 3, 15] + 27456*f[5, 5, 13] + 8272*f[5, 7, 11] + 
   3264*f[5, 9, 9] + 8272*f[5, 11, 7] + 27456*f[5, 13, 5] + 
   83512*f[5, 15, 3] + 20592*f[7, 3, 13] + 8316*f[7, 5, 11] + 
   3836*f[7, 7, 9] + 3836*f[7, 9, 7] + 8316*f[7, 11, 5] + 20592*f[7, 13, 3] + 
   3036*f[9, 3, 11] + 1952*f[9, 5, 9] + 1624*f[9, 7, 7] + 1952*f[9, 9, 5] + 
   3036*f[9, 11, 3] + 220*f[11, 3, 9] + 220*f[11, 5, 7] + 220*f[11, 7, 5] + 
   220*f[11, 9, 3], DecimalForm[
   1.918844360940213688593435222968941016308263772444375417`54.28303975017788\
*^6]}, {"10000000000", 2704156*f[23], 
  DecimalForm[
   2.70415632238927811865173010269927089795619405392578899608275`59.432031793\
774314*^6]}, {"101010101010", 2971600*f[25], 
  DecimalForm[
   2.97160008856409104414071580090690598412804079780240051490713`59.472990362\
62016*^6]}, {"101010010101", 
  (587917505715642006095586283260722191252083956838786961*f[25])/
    11273018251082927951810976428851200000 - (2126817*f[5, 9, 11])/2 - 
   (2126817*f[5, 11, 9])/2 + (295436295*f[7, 5, 13])/4096 - 
   (2750305995*f[7, 7, 11])/8192 - (14570955*f[7, 9, 9])/16 - 
   (2750305995*f[7, 11, 7])/8192 + (295436295*f[7, 13, 5])/4096 + 
   (92387295*f[9, 3, 13])/2048 + (783356175*f[9, 5, 11])/2048 + 
   (537766929*f[9, 7, 9])/1024 + (537766929*f[9, 9, 7])/1024 + 
   (783356175*f[9, 11, 5])/2048 + (92387295*f[9, 13, 3])/2048 + 
   (369892845*f[11, 3, 11])/2048 + (783356175*f[11, 5, 9])/2048 + 
   (1965151125*f[11, 7, 7])/4096 + (783356175*f[11, 9, 5])/2048 + 
   (369892845*f[11, 11, 3])/2048 + (92387295*f[13, 3, 9])/2048 + 
   (295436295*f[13, 5, 7])/4096 + (295436295*f[13, 7, 5])/4096 + 
   (92387295*f[13, 9, 3])/2048, DecimalForm[
   3.0410504957666786904957160263501622659867786446337000000000000001`49.4830\
23631538664*^6]}, {"101010100101", 
  (-2440526882772345705666517462767227035620195914286447991*f[25])/
    56365091255414639759054882144256000000 - (4841390169*f[5, 7, 13])/4096 + 
   (695488815*f[5, 9, 11])/2048 + (695488815*f[5, 11, 9])/2048 - 
   (4841390169*f[5, 13, 7])/4096 - (552079935*f[7, 5, 13])/2048 - 
   (429505335*f[7, 7, 11])/1024 - (128536065*f[7, 9, 9])/512 - 
   (429505335*f[7, 11, 7])/1024 - (552079935*f[7, 13, 5])/2048 + 
   (405290655*f[9, 3, 13])/2048 - (382031685*f[9, 5, 11])/2048 - 
   (238533813*f[9, 7, 9])/512 - (238533813*f[9, 9, 7])/512 - 
   (382031685*f[9, 11, 5])/2048 + (405290655*f[9, 13, 3])/2048 - 
   (307362195*f[11, 3, 11])/2048 + (139527675*f[11, 5, 9])/256 + 
   (4762502325*f[11, 7, 7])/2048 + (139527675*f[11, 9, 5])/256 - 
   (307362195*f[11, 11, 3])/2048 + (405290655*f[13, 3, 9])/2048 + 
   (1866890025*f[13, 5, 7])/4096 + (1866890025*f[13, 7, 5])/4096 + 
   (405290655*f[13, 9, 3])/2048, DecimalForm[
   3.0446736296434186895040423278953438751990989560536`49.48354074575657*^6]}\
, {"101001010101", (129693503751575012333329666892580715971772135372706341*
     f[25])/11273018251082927951810976428851200000 - 
   (105424605*f[5, 5, 15])/64 - (683544015*f[5, 7, 13])/1024 + 
   (553404735*f[5, 9, 11])/512 + (553404735*f[5, 11, 9])/512 - 
   (683544015*f[5, 13, 7])/1024 - (105424605*f[5, 15, 5])/64 - 
   (147438225*f[7, 5, 13])/256 - (186156225*f[7, 7, 11])/1024 - 
   (9925875*f[7, 9, 9])/16 - (186156225*f[7, 11, 7])/1024 - 
   (147438225*f[7, 13, 5])/256 + (541622565*f[9, 3, 13])/4096 + 
   (551232045*f[9, 5, 11])/512 - (31320045*f[9, 7, 9])/32 - 
   (31320045*f[9, 9, 7])/32 + (551232045*f[9, 11, 5])/512 + 
   (541622565*f[9, 13, 3])/4096 - (620294625*f[11, 3, 11])/4096 + 
   (271422225*f[11, 5, 9])/256 + (786102975*f[11, 7, 7])/512 + 
   (271422225*f[11, 9, 5])/256 - (620294625*f[11, 11, 3])/4096 + 
   (541622565*f[13, 3, 9])/4096 + (413187885*f[13, 5, 7])/1024 + 
   (413187885*f[13, 7, 5])/1024 + (541622565*f[13, 9, 3])/4096, 
  DecimalForm[
   3.0597658936802972168190338692863370420131659597544`49.48568819936648*^6]}\
, {"101010101001", (-179280962791786460946142037248194905178283108699477*
     f[25])/6539632353569397814021914624000000 - 437580*f[3, 5, 17] - 
   (4428779355*f[3, 7, 15])/16384 + (28249155*f[3, 9, 13])/128 + 
   (1617900075*f[3, 11, 11])/4096 + (28249155*f[3, 13, 9])/128 - 
   (4428779355*f[3, 15, 7])/16384 - 437580*f[3, 17, 5] - 962676*f[5, 3, 17] - 
   (2635615125*f[5, 5, 15])/4096 - (514895535*f[5, 7, 13])/1024 + 
   (1270523475*f[5, 9, 11])/2048 + (1270523475*f[5, 11, 9])/2048 - 
   (514895535*f[5, 13, 7])/1024 - (2635615125*f[5, 15, 5])/4096 - 
   962676*f[5, 17, 3] + (2951393445*f[7, 3, 15])/16384 + 
   (211590225*f[7, 5, 13])/1024 - (5374403055*f[7, 7, 11])/16384 - 
   (61448625*f[7, 9, 9])/256 - (5374403055*f[7, 11, 7])/16384 + 
   (211590225*f[7, 13, 5])/1024 + (2951393445*f[7, 15, 3])/16384 + 
   (101474307*f[9, 3, 13])/128 + (518130675*f[9, 5, 11])/1024 - 
   (323629425*f[9, 7, 9])/1024 - (323629425*f[9, 9, 7])/1024 + 
   (518130675*f[9, 11, 5])/1024 + (101474307*f[9, 13, 3])/128 + 
   (2648766825*f[11, 3, 11])/8192 + (22318875*f[11, 5, 9])/64 + 
   (2664965205*f[11, 7, 7])/8192 + (22318875*f[11, 9, 5])/64 + 
   (2648766825*f[11, 11, 3])/8192 + (120595365*f[13, 3, 9])/2048 + 
   (446912235*f[13, 5, 7])/4096 + (446912235*f[13, 7, 5])/4096 + 
   (120595365*f[13, 9, 3])/2048, DecimalForm[
   3.0639463998663339422754870235802703608217365776783`49.486281163556555*^6]}\
, {"101001001010", (-22260703484750681683677*f[25])/8650683133955 - 
   1729728*f[5, 5, 15] + 1330560*f[5, 9, 11] + 1330560*f[5, 11, 9] - 
   1729728*f[5, 15, 5] + 1330560*f[9, 5, 11] - 846720*f[9, 7, 9] - 
   846720*f[9, 9, 7] + 1330560*f[9, 11, 5], 
  DecimalForm[
   3.13717047989953280639302770689194869356544693285465203263`56.496538119739\
476*^6]}, {"101010010010", (-22260703484750681683677*f[25])/8650683133955 - 
   1729728*f[5, 5, 15] + 1330560*f[5, 9, 11] + 1330560*f[5, 11, 9] - 
   1729728*f[5, 15, 5] + 1330560*f[9, 5, 11] - 846720*f[9, 7, 9] - 
   846720*f[9, 9, 7] + 1330560*f[9, 11, 5], 
  DecimalForm[
   3.13717047989953280639302770689194869356544693285465203263`56.496538119739\
476*^6]}, {"101001010010", (-5280668223436917750984*f[25])/1730136626791 - 
   2661120*f[5, 9, 11] - 2661120*f[5, 11, 9] - 1693440*f[7, 9, 9] + 
   1330560*f[9, 5, 11] + 846720*f[9, 7, 9] + 846720*f[9, 9, 7] + 
   1330560*f[9, 11, 5] + 1330560*f[11, 5, 9] + 1330560*f[11, 9, 5], 
  DecimalForm[
   3.15210727195518025529518824253555736321857581917097279881`56.498600988901\
74*^6]}, {"101010001010", (188616779147158523140092489480051934711*f[25])/
    4859750192991032152563750 - (14224411113696*f[3, 3, 19])/7907 + 
   (2565953024*f[3, 5, 17])/165 - (377603968*f[3, 7, 15])/45 + 
   2782080*f[3, 9, 13] + 2782080*f[3, 13, 9] - (377603968*f[3, 15, 7])/45 + 
   (2565953024*f[3, 17, 5])/165 - (14224411113696*f[3, 19, 3])/7907 - 
   107712*f[5, 3, 17] - (210483104*f[5, 5, 15])/45 + 1090432*f[5, 7, 13] - 
   59136*f[5, 9, 11] - 59136*f[5, 11, 9] + 1090432*f[5, 13, 7] - 
   (210483104*f[5, 15, 5])/45 - 107712*f[5, 17, 3] + 489216*f[7, 3, 15] + 
   163072*f[7, 5, 13] + 6272*f[7, 7, 11] - 188160*f[7, 9, 9] + 
   6272*f[7, 11, 7] + 163072*f[7, 13, 5] + 489216*f[7, 15, 3] - 
   59136*f[9, 5, 11] - 25088*f[9, 7, 9] - 25088*f[9, 9, 7] - 
   59136*f[9, 11, 5] - 930048*f[11, 5, 9] + 14927360*f[11, 7, 7] - 
   930048*f[11, 9, 5] + 475776*f[13, 3, 9] - 162176*f[13, 5, 7] - 
   162176*f[13, 7, 5] + 475776*f[13, 9, 3] + (399618688*f[15, 3, 7])/45 - 
   (38626624*f[15, 5, 5])/15 + (399618688*f[15, 7, 3])/45 + 
   (18086078528*f[17, 3, 5])/825 + (18086078528*f[17, 5, 3])/825 + 
   150528*f[3, 3, 3, 7, 9] + 150528*f[3, 3, 3, 9, 7] + 
   666624*f[3, 3, 5, 5, 9] + 666624*f[3, 3, 5, 9, 5] + 
   150528*f[3, 3, 7, 3, 9] + 150528*f[3, 3, 7, 9, 3] + 
   150528*f[3, 3, 9, 3, 7] - 1655808*f[3, 3, 9, 5, 5] + 
   150528*f[3, 3, 9, 7, 3] + 397824*f[3, 5, 3, 5, 9] - 
   501760*f[3, 5, 3, 7, 7] + 397824*f[3, 5, 3, 9, 5] - 
   139776*f[3, 5, 5, 3, 9] + 71680*f[3, 5, 5, 5, 7] + 
   71680*f[3, 5, 5, 7, 5] - 139776*f[3, 5, 5, 9, 3] - 
   250880*f[3, 5, 7, 3, 7] + 215040*f[3, 5, 7, 5, 5] - 
   250880*f[3, 5, 7, 7, 3] + 827904*f[3, 5, 9, 3, 5] + 
   827904*f[3, 5, 9, 5, 3] + 150528*f[3, 7, 3, 3, 9] - 
   50176*f[3, 7, 3, 5, 7] - 50176*f[3, 7, 3, 7, 5] + 
   150528*f[3, 7, 3, 9, 3] - 301056*f[3, 7, 5, 3, 7] + 
   501760*f[3, 7, 5, 5, 5] - 301056*f[3, 7, 5, 7, 3] - 
   351232*f[3, 7, 7, 3, 5] - 351232*f[3, 7, 7, 5, 3] - 
   795648*f[3, 9, 3, 5, 5] - 526848*f[3, 9, 5, 3, 5] - 
   526848*f[3, 9, 5, 5, 3] + 75264*f[5, 3, 3, 5, 9] + 
   75264*f[5, 3, 3, 9, 5] + 75264*f[5, 3, 5, 3, 9] + 75264*f[5, 3, 5, 9, 3] + 
   75264*f[5, 3, 9, 3, 5] + 75264*f[5, 3, 9, 5, 3] + 75264*f[5, 5, 3, 3, 9] - 
   17920*f[5, 5, 3, 5, 7] - 17920*f[5, 5, 3, 7, 5] + 75264*f[5, 5, 3, 9, 3] - 
   125440*f[5, 5, 5, 3, 7] + 430080*f[5, 5, 5, 5, 5] - 
   125440*f[5, 5, 5, 7, 3] - 150528*f[5, 5, 7, 3, 5] - 
   150528*f[5, 5, 7, 5, 3] - 265216*f[5, 7, 3, 5, 5] - 
   175616*f[5, 7, 5, 3, 5] - 175616*f[5, 7, 5, 5, 3], 
  DecimalForm[
   3.1685612152017378870469604438456408833954847910288845`52.50086210191969*^6\
]}, {"100101010101", (-4937696925807940811636445756710164198511447372051*
     f[25])/289051750027767383379768626380800000 - 
   (1100738457*f[3, 3, 19])/2048 - (43449705*f[3, 5, 17])/64 - 
   (3194685*f[3, 7, 15])/64 + (347991165*f[3, 9, 13])/2048 + 
   (1204659225*f[3, 11, 11])/8192 + (347991165*f[3, 13, 9])/2048 - 
   (3194685*f[3, 15, 7])/64 - (43449705*f[3, 17, 5])/64 - 
   (1100738457*f[3, 19, 3])/2048 + (14483235*f[5, 3, 17])/32 - 
   (35141535*f[5, 5, 15])/128 - (163307529*f[5, 7, 13])/2048 + 
   (81864453*f[5, 9, 11])/1024 + (81864453*f[5, 11, 9])/1024 - 
   (163307529*f[5, 13, 7])/2048 - (35141535*f[5, 15, 5])/128 + 
   (14483235*f[5, 17, 3])/32 + (87534369*f[7, 3, 15])/128 - 
   (5558715*f[7, 5, 13])/256 - (55141425*f[7, 7, 11])/1024 - 
   22950*f[7, 9, 9] - (55141425*f[7, 11, 7])/1024 - 
   (5558715*f[7, 13, 5])/256 + (87534369*f[7, 15, 3])/128 + 
   (44031537*f[9, 3, 13])/128 + (6523461*f[9, 5, 11])/128 - 
   23823*f[9, 7, 9] - 23823*f[9, 9, 7] + (6523461*f[9, 11, 5])/128 + 
   (44031537*f[9, 13, 3])/128 + (1407587865*f[11, 3, 11])/16384 + 
   (34665645*f[11, 5, 9])/1024 + (9675855*f[11, 7, 7])/512 + 
   (34665645*f[11, 9, 5])/1024 + (1407587865*f[11, 11, 3])/16384 + 
   (16755597*f[13, 3, 9])/2048 + (17087391*f[13, 5, 7])/2048 + 
   (17087391*f[13, 7, 5])/2048 + (16755597*f[13, 9, 3])/2048, 
  DecimalForm[
   3.1991475397034426875219833289352328216898155672453212`52.505034269531286*^\
6]}, {"101000101010", (-902836350458294787028268187836379493*f[25])/
    159336071901345316477500 - (1806366539684*f[3, 3, 19])/118605 + 
   (190953904*f[3, 5, 17])/165 - (41462152*f[3, 7, 15])/45 - 
   30672*f[3, 9, 13] - 4957920*f[3, 11, 11] - 30672*f[3, 13, 9] - 
   (41462152*f[3, 15, 7])/45 + (190953904*f[3, 17, 5])/165 - 
   (1806366539684*f[3, 19, 3])/118605 - 139808*f[5, 3, 17] - 
   (4553600*f[5, 5, 15])/9 + 70368*f[5, 7, 13] - 972720*f[5, 9, 11] - 
   972720*f[5, 11, 9] + 70368*f[5, 13, 7] - (4553600*f[5, 15, 5])/9 - 
   139808*f[5, 17, 3] - 46920*f[7, 3, 15] - 4272*f[7, 5, 13] - 
   271360*f[7, 7, 11] + 36288*f[7, 9, 9] - 271360*f[7, 11, 7] - 
   4272*f[7, 13, 5] - 46920*f[7, 15, 3] - 254592*f[9, 3, 13] + 
   3040*f[9, 5, 11] + 18144*f[9, 7, 9] + 18144*f[9, 9, 7] + 
   3040*f[9, 11, 5] - 254592*f[9, 13, 3] + 10742160*f[11, 3, 11] - 
   2722320*f[11, 5, 9] - 474880*f[11, 7, 7] - 2722320*f[11, 9, 5] + 
   10742160*f[11, 11, 3] - 497232*f[13, 3, 9] + 211920*f[13, 5, 7] + 
   211920*f[13, 7, 5] - 497232*f[13, 9, 3] - (10805792*f[15, 3, 7])/9 + 
   (5621536*f[15, 5, 5])/9 - (10805792*f[15, 7, 3])/9 - 
   (40785424*f[17, 3, 5])/165 - (40785424*f[17, 5, 3])/165 + 
   (3461947221928*f[19, 3, 3])/118605 + 164736*f[3, 3, 3, 3, 13] + 
   105600*f[3, 3, 3, 5, 11] + 105600*f[3, 3, 3, 11, 5] + 
   164736*f[3, 3, 3, 13, 3] - 52800*f[3, 3, 5, 3, 11] + 
   12480*f[3, 3, 5, 5, 9] - 8960*f[3, 3, 5, 7, 7] + 12480*f[3, 3, 5, 9, 5] - 
   52800*f[3, 3, 5, 11, 3] - 61824*f[3, 3, 7, 3, 9] - 3840*f[3, 3, 7, 5, 7] - 
   3840*f[3, 3, 7, 7, 5] - 61824*f[3, 3, 7, 9, 3] + 15360*f[3, 3, 9, 3, 7] - 
   9600*f[3, 3, 9, 5, 5] + 15360*f[3, 3, 9, 7, 3] + 52800*f[3, 3, 11, 3, 5] + 
   52800*f[3, 3, 11, 5, 3] + 109824*f[3, 3, 13, 3, 3] - 
   369600*f[3, 5, 3, 3, 11] + 108480*f[3, 5, 3, 5, 9] + 
   8960*f[3, 5, 3, 7, 7] + 108480*f[3, 5, 3, 9, 5] - 
   369600*f[3, 5, 3, 11, 3] + 247680*f[3, 5, 5, 3, 9] - 
   38400*f[3, 5, 5, 5, 7] - 38400*f[3, 5, 5, 7, 5] + 
   247680*f[3, 5, 5, 9, 3] + 13440*f[3, 5, 7, 3, 7] - 
   38400*f[3, 5, 7, 5, 5] + 13440*f[3, 5, 7, 7, 3] + 
   108480*f[3, 5, 9, 3, 5] + 108480*f[3, 5, 9, 5, 3] - 
   316800*f[3, 5, 11, 3, 3] - 110208*f[3, 7, 3, 3, 9] + 
   5120*f[3, 7, 3, 5, 7] + 5120*f[3, 7, 3, 7, 5] - 110208*f[3, 7, 3, 9, 3] + 
   14080*f[3, 7, 5, 3, 7] - 38400*f[3, 7, 5, 5, 5] + 14080*f[3, 7, 5, 7, 3] + 
   9600*f[3, 7, 7, 3, 5] + 9600*f[3, 7, 7, 5, 3] - 123648*f[3, 7, 9, 3, 3] + 
   17280*f[3, 9, 3, 3, 7] - 9600*f[3, 9, 3, 5, 5] + 17280*f[3, 9, 3, 7, 3] - 
   52800*f[3, 9, 5, 3, 5] - 52800*f[3, 9, 5, 5, 3] + 30720*f[3, 9, 7, 3, 3] + 
   52800*f[3, 11, 3, 3, 5] + 52800*f[3, 11, 3, 5, 3] - 
   105600*f[3, 11, 5, 3, 3] + 17280*f[5, 3, 3, 5, 9] + 
   17280*f[5, 3, 3, 9, 5] + 22080*f[5, 3, 5, 3, 9] - 4800*f[5, 3, 5, 5, 7] - 
   4800*f[5, 3, 5, 7, 5] + 22080*f[5, 3, 5, 9, 3] - 3200*f[5, 3, 7, 5, 5] + 
   22080*f[5, 3, 9, 3, 5] + 22080*f[5, 3, 9, 5, 3] - 39360*f[5, 5, 3, 3, 9] + 
   1600*f[5, 5, 3, 5, 7] + 1600*f[5, 5, 3, 7, 5] - 39360*f[5, 5, 3, 9, 3] + 
   3200*f[5, 5, 5, 3, 7] + 3200*f[5, 5, 5, 7, 3] + 1600*f[5, 5, 7, 3, 5] + 
   1600*f[5, 5, 7, 5, 3] - 44160*f[5, 5, 9, 3, 3] - 3200*f[5, 7, 3, 5, 5] + 
   1600*f[5, 7, 5, 3, 5] + 1600*f[5, 7, 5, 5, 3] + 22080*f[5, 9, 3, 3, 5] + 
   22080*f[5, 9, 3, 5, 3] - 44160*f[5, 9, 5, 3, 3] + 640*f[7, 3, 3, 5, 7] + 
   640*f[7, 3, 3, 7, 5] + 5120*f[7, 3, 5, 3, 7] - 38400*f[7, 3, 5, 5, 5] + 
   5120*f[7, 3, 5, 7, 3] + 5120*f[7, 3, 7, 3, 5] + 5120*f[7, 3, 7, 5, 3] - 
   5760*f[7, 5, 3, 3, 7] - 5760*f[7, 5, 3, 7, 3] + 19200*f[7, 5, 5, 3, 5] + 
   19200*f[7, 5, 5, 5, 3] - 10240*f[7, 5, 7, 3, 3] + 5120*f[7, 7, 3, 3, 5] + 
   5120*f[7, 7, 3, 5, 3] - 10240*f[7, 7, 5, 3, 3], 
  DecimalForm[
   3.20309136498301398118875048266768241330927443732110675`53.505569326656975\
*^6]}, {"101010100010", (-902836350458294787028268187836379493*f[25])/
    159336071901345316477500 - (1806366539684*f[3, 3, 19])/118605 + 
   (190953904*f[3, 5, 17])/165 - (41462152*f[3, 7, 15])/45 - 
   30672*f[3, 9, 13] - 4957920*f[3, 11, 11] - 30672*f[3, 13, 9] - 
   (41462152*f[3, 15, 7])/45 + (190953904*f[3, 17, 5])/165 - 
   (1806366539684*f[3, 19, 3])/118605 - 139808*f[5, 3, 17] - 
   (4553600*f[5, 5, 15])/9 + 70368*f[5, 7, 13] - 972720*f[5, 9, 11] - 
   972720*f[5, 11, 9] + 70368*f[5, 13, 7] - (4553600*f[5, 15, 5])/9 - 
   139808*f[5, 17, 3] - 46920*f[7, 3, 15] - 4272*f[7, 5, 13] - 
   271360*f[7, 7, 11] + 36288*f[7, 9, 9] - 271360*f[7, 11, 7] - 
   4272*f[7, 13, 5] - 46920*f[7, 15, 3] - 254592*f[9, 3, 13] + 
   3040*f[9, 5, 11] + 18144*f[9, 7, 9] + 18144*f[9, 9, 7] + 
   3040*f[9, 11, 5] - 254592*f[9, 13, 3] + 10742160*f[11, 3, 11] - 
   2722320*f[11, 5, 9] - 474880*f[11, 7, 7] - 2722320*f[11, 9, 5] + 
   10742160*f[11, 11, 3] - 497232*f[13, 3, 9] + 211920*f[13, 5, 7] + 
   211920*f[13, 7, 5] - 497232*f[13, 9, 3] - (10805792*f[15, 3, 7])/9 + 
   (5621536*f[15, 5, 5])/9 - (10805792*f[15, 7, 3])/9 - 
   (40785424*f[17, 3, 5])/165 - (40785424*f[17, 5, 3])/165 + 
   (3461947221928*f[19, 3, 3])/118605 + 164736*f[3, 3, 3, 3, 13] + 
   105600*f[3, 3, 3, 5, 11] + 105600*f[3, 3, 3, 11, 5] + 
   164736*f[3, 3, 3, 13, 3] - 52800*f[3, 3, 5, 3, 11] + 
   12480*f[3, 3, 5, 5, 9] - 8960*f[3, 3, 5, 7, 7] + 12480*f[3, 3, 5, 9, 5] - 
   52800*f[3, 3, 5, 11, 3] - 61824*f[3, 3, 7, 3, 9] - 3840*f[3, 3, 7, 5, 7] - 
   3840*f[3, 3, 7, 7, 5] - 61824*f[3, 3, 7, 9, 3] + 15360*f[3, 3, 9, 3, 7] - 
   9600*f[3, 3, 9, 5, 5] + 15360*f[3, 3, 9, 7, 3] + 52800*f[3, 3, 11, 3, 5] + 
   52800*f[3, 3, 11, 5, 3] + 109824*f[3, 3, 13, 3, 3] - 
   369600*f[3, 5, 3, 3, 11] + 108480*f[3, 5, 3, 5, 9] + 
   8960*f[3, 5, 3, 7, 7] + 108480*f[3, 5, 3, 9, 5] - 
   369600*f[3, 5, 3, 11, 3] + 247680*f[3, 5, 5, 3, 9] - 
   38400*f[3, 5, 5, 5, 7] - 38400*f[3, 5, 5, 7, 5] + 
   247680*f[3, 5, 5, 9, 3] + 13440*f[3, 5, 7, 3, 7] - 
   38400*f[3, 5, 7, 5, 5] + 13440*f[3, 5, 7, 7, 3] + 
   108480*f[3, 5, 9, 3, 5] + 108480*f[3, 5, 9, 5, 3] - 
   316800*f[3, 5, 11, 3, 3] - 110208*f[3, 7, 3, 3, 9] + 
   5120*f[3, 7, 3, 5, 7] + 5120*f[3, 7, 3, 7, 5] - 110208*f[3, 7, 3, 9, 3] + 
   14080*f[3, 7, 5, 3, 7] - 38400*f[3, 7, 5, 5, 5] + 14080*f[3, 7, 5, 7, 3] + 
   9600*f[3, 7, 7, 3, 5] + 9600*f[3, 7, 7, 5, 3] - 123648*f[3, 7, 9, 3, 3] + 
   17280*f[3, 9, 3, 3, 7] - 9600*f[3, 9, 3, 5, 5] + 17280*f[3, 9, 3, 7, 3] - 
   52800*f[3, 9, 5, 3, 5] - 52800*f[3, 9, 5, 5, 3] + 30720*f[3, 9, 7, 3, 3] + 
   52800*f[3, 11, 3, 3, 5] + 52800*f[3, 11, 3, 5, 3] - 
   105600*f[3, 11, 5, 3, 3] + 17280*f[5, 3, 3, 5, 9] + 
   17280*f[5, 3, 3, 9, 5] + 22080*f[5, 3, 5, 3, 9] - 4800*f[5, 3, 5, 5, 7] - 
   4800*f[5, 3, 5, 7, 5] + 22080*f[5, 3, 5, 9, 3] - 3200*f[5, 3, 7, 5, 5] + 
   22080*f[5, 3, 9, 3, 5] + 22080*f[5, 3, 9, 5, 3] - 39360*f[5, 5, 3, 3, 9] + 
   1600*f[5, 5, 3, 5, 7] + 1600*f[5, 5, 3, 7, 5] - 39360*f[5, 5, 3, 9, 3] + 
   3200*f[5, 5, 5, 3, 7] + 3200*f[5, 5, 5, 7, 3] + 1600*f[5, 5, 7, 3, 5] + 
   1600*f[5, 5, 7, 5, 3] - 44160*f[5, 5, 9, 3, 3] - 3200*f[5, 7, 3, 5, 5] + 
   1600*f[5, 7, 5, 3, 5] + 1600*f[5, 7, 5, 5, 3] + 22080*f[5, 9, 3, 3, 5] + 
   22080*f[5, 9, 3, 5, 3] - 44160*f[5, 9, 5, 3, 3] + 640*f[7, 3, 3, 5, 7] + 
   640*f[7, 3, 3, 7, 5] + 5120*f[7, 3, 5, 3, 7] - 38400*f[7, 3, 5, 5, 5] + 
   5120*f[7, 3, 5, 7, 3] + 5120*f[7, 3, 7, 3, 5] + 5120*f[7, 3, 7, 5, 3] - 
   5760*f[7, 5, 3, 3, 7] - 5760*f[7, 5, 3, 7, 3] + 19200*f[7, 5, 5, 3, 5] + 
   19200*f[7, 5, 5, 5, 3] - 10240*f[7, 5, 7, 3, 3] + 5120*f[7, 7, 3, 3, 5] + 
   5120*f[7, 7, 3, 5, 3] - 10240*f[7, 7, 5, 3, 3], 
  DecimalForm[
   3.20309136498301398118875048266768241330927443732110675`53.505569326656975\
*^6]}, {"101001001001", 
  (-6542222143356635537325991510447985642830336578994294015945711815961*
     f[25])/56658466277641558887546672530226628913664000000 - 
   (1194443486523426427963101*f[3, 3, 19])/541578642176000 - 
   74358*f[3, 5, 17] - (714987*f[3, 7, 15])/2 + (453950613*f[3, 9, 13])/800 + 
   (249467931*f[3, 11, 11])/25 + (453950613*f[3, 13, 9])/800 - 
   (714987*f[3, 15, 7])/2 - 74358*f[3, 17, 5] - 
   (1194443486523426427963101*f[3, 19, 3])/541578642176000 - 
   (715700362923*f[5, 3, 17])/9680 - 22113*f[5, 5, 15] - 
   (16257267*f[5, 9, 11])/20 - (16257267*f[5, 11, 9])/20 - 
   22113*f[5, 15, 5] - (715700362923*f[5, 17, 3])/9680 + 
   (675675*f[7, 3, 15])/2 + 777924*f[7, 9, 9] + (675675*f[7, 15, 3])/2 + 
   (453950613*f[9, 3, 13])/800 - (1711368*f[9, 5, 11])/5 - 
   392112*f[9, 7, 9] - 392112*f[9, 9, 7] - (1711368*f[9, 11, 5])/5 + 
   (453950613*f[9, 13, 3])/800 + (8968887*f[11, 3, 11])/20 - 
   (32595291*f[11, 5, 9])/20 - (32595291*f[11, 9, 5])/20 + 
   (8968887*f[11, 11, 3])/20 + (217382571*f[13, 3, 9])/200 + 
   (217382571*f[13, 9, 3])/200 - (714987*f[15, 3, 7])/2 + 
   442260*f[15, 5, 5] - (714987*f[15, 7, 3])/2 - (716420148363*f[17, 3, 5])/
    9680 - (716420148363*f[17, 5, 3])/9680 - 
   (1194443486523426427963101*f[19, 3, 3])/270789321088000 + 
   (83211219*f[3, 3, 3, 3, 13])/400 - (1642437*f[3, 3, 3, 5, 11])/5 - 
   42525*f[3, 3, 3, 7, 9] - 42525*f[3, 3, 3, 9, 7] - 
   (1642437*f[3, 3, 3, 11, 5])/5 + (83211219*f[3, 3, 3, 13, 3])/400 - 
   (9559377*f[3, 3, 5, 3, 11])/20 - 31347*f[3, 3, 5, 5, 9] - 
   31347*f[3, 3, 5, 9, 5] - (9559377*f[3, 3, 5, 11, 3])/20 - 
   42525*f[3, 3, 9, 3, 7] - 61236*f[3, 3, 9, 5, 5] - 42525*f[3, 3, 9, 7, 3] - 
   (2989629*f[3, 3, 11, 3, 5])/20 - (2989629*f[3, 3, 11, 5, 3])/20 + 
   (83211219*f[3, 3, 13, 3, 3])/200 + 61236*f[3, 5, 3, 5, 9] + 
   61236*f[3, 5, 3, 9, 5] + 61236*f[3, 5, 5, 3, 9] + 61236*f[3, 5, 5, 9, 3] + 
   61236*f[3, 5, 9, 3, 5] + 61236*f[3, 5, 9, 5, 3] - 42525*f[3, 9, 3, 3, 7] - 
   61236*f[3, 9, 3, 5, 5] - 42525*f[3, 9, 3, 7, 3] + 31347*f[3, 9, 5, 3, 5] + 
   31347*f[3, 9, 5, 5, 3] - 85050*f[3, 9, 7, 3, 3] + 
   (59049*f[3, 11, 3, 3, 5])/2 + (59049*f[3, 11, 3, 5, 3])/2 + 
   (3284874*f[3, 11, 5, 3, 3])/5 + (83211219*f[3, 13, 3, 3, 3])/100 + 
   (10149867*f[5, 3, 3, 3, 11])/20 + (123201*f[5, 3, 3, 5, 9])/2 + 
   (123201*f[5, 3, 3, 9, 5])/2 + (10149867*f[5, 3, 3, 11, 3])/20 + 
   729*f[5, 3, 5, 3, 9] + 729*f[5, 3, 5, 9, 3] + (123201*f[5, 3, 9, 3, 5])/
    2 + (123201*f[5, 3, 9, 5, 3])/2 - (2989629*f[5, 3, 11, 3, 3])/10 - 
   122472*f[5, 5, 3, 3, 9] - 122472*f[5, 5, 3, 9, 3] - 
   122472*f[5, 5, 9, 3, 3] + (123201*f[5, 9, 3, 3, 5])/2 + 
   (123201*f[5, 9, 3, 5, 3])/2 - 729*f[5, 9, 5, 3, 3] - 
   (9559377*f[5, 11, 3, 3, 3])/5 - 42525*f[9, 3, 3, 3, 7] - 
   61236*f[9, 3, 3, 5, 5] - 42525*f[9, 3, 3, 7, 3] + 31347*f[9, 3, 5, 3, 5] + 
   31347*f[9, 3, 5, 5, 3] - 85050*f[9, 3, 7, 3, 3] + 92583*f[9, 5, 3, 3, 5] + 
   92583*f[9, 5, 3, 5, 3] + 61236*f[9, 5, 5, 3, 3] - 
   170100*f[9, 7, 3, 3, 3] - (2989629*f[11, 3, 3, 3, 5])/5 - 
   (2989629*f[11, 3, 3, 5, 3])/5 - (2989629*f[11, 3, 5, 3, 3])/5 - 
   (2989629*f[11, 5, 3, 3, 3])/5 + (83211219*f[13, 3, 3, 3, 3])/50 + 
   19683*f[3, 3, 3, 3, 5, 3, 5] + 19683*f[3, 3, 3, 3, 5, 5, 3] + 
   19683*f[3, 3, 3, 5, 3, 3, 5] + 19683*f[3, 3, 3, 5, 3, 5, 3] + 
   (19683*f[3, 3, 5, 3, 3, 3, 5])/2 + (19683*f[3, 3, 5, 3, 3, 5, 3])/2 - 
   19683*f[3, 3, 5, 3, 5, 3, 3] - 78732*f[3, 3, 5, 5, 3, 3, 3] - 
   (98415*f[5, 3, 3, 3, 3, 3, 5])/2 - (98415*f[5, 3, 3, 3, 3, 5, 3])/2 - 
   19683*f[5, 3, 3, 3, 5, 3, 3] + 39366*f[5, 3, 3, 5, 3, 3, 3] + 
   78732*f[5, 3, 5, 3, 3, 3, 3], DecimalForm[
   3.241732372048495845111411416769715697324594698`45.51077715790912*^6]}, 
 {"100101001010", (-11507468925529344806211754490157020263*f[25])/
    2915850115794619291538250 - (3559290121752*f[3, 3, 19])/7907 - 
   376992*f[3, 5, 17] - 110880*f[3, 9, 13] - 110880*f[3, 13, 9] - 
   376992*f[3, 17, 5] - (3559290121752*f[3, 19, 3])/7907 + 
   3614928*f[5, 3, 17] + (131293784*f[5, 5, 15])/45 + 128352*f[5, 7, 13] - 
   5829600*f[5, 9, 11] - 5829600*f[5, 11, 9] + 128352*f[5, 13, 7] + 
   (131293784*f[5, 15, 5])/45 + 3614928*f[5, 17, 3] + 896896*f[7, 3, 15] + 
   123552*f[7, 5, 13] - 790272*f[7, 9, 9] + 123552*f[7, 13, 5] + 
   896896*f[7, 15, 3] - 125280*f[9, 3, 13] + 6992160*f[9, 5, 11] + 
   395136*f[9, 7, 9] + 395136*f[9, 9, 7] + 6992160*f[9, 11, 5] - 
   125280*f[9, 13, 3] + 846720*f[11, 5, 9] + 846720*f[11, 9, 5] + 
   2858016*f[13, 3, 9] + 128352*f[13, 5, 7] + 128352*f[13, 7, 5] + 
   2858016*f[13, 9, 3] + (680170672*f[15, 5, 5])/45 + 4709040*f[17, 3, 5] + 
   4709040*f[17, 5, 3] + 193536*f[3, 3, 5, 5, 9] + 193536*f[3, 3, 5, 9, 5] - 
   387072*f[3, 3, 9, 5, 5] + 193536*f[3, 5, 3, 5, 9] + 
   193536*f[3, 5, 3, 9, 5] + 193536*f[3, 5, 5, 3, 9] + 
   193536*f[3, 5, 5, 9, 3] + 193536*f[3, 5, 9, 3, 5] + 
   193536*f[3, 5, 9, 5, 3] - 387072*f[3, 9, 3, 5, 5] - 
   387072*f[3, 9, 5, 3, 5] - 387072*f[3, 9, 5, 5, 3] + 
   220416*f[5, 3, 3, 5, 9] + 220416*f[5, 3, 3, 9, 5] + 
   18816*f[5, 3, 5, 3, 9] - 4480*f[5, 3, 5, 5, 7] - 4480*f[5, 3, 5, 7, 5] + 
   18816*f[5, 3, 5, 9, 3] + 8960*f[5, 3, 7, 5, 5] + 260736*f[5, 3, 9, 3, 5] + 
   260736*f[5, 3, 9, 5, 3] - 491904*f[5, 5, 3, 3, 9] - 
   31360*f[5, 5, 3, 5, 7] - 31360*f[5, 5, 3, 7, 5] - 
   491904*f[5, 5, 3, 9, 3] - 80640*f[5, 5, 5, 3, 7] + 
   184320*f[5, 5, 5, 5, 5] - 80640*f[5, 5, 5, 7, 3] - 
   68992*f[5, 5, 7, 3, 5] - 68992*f[5, 5, 7, 5, 3] - 
   456960*f[5, 5, 9, 3, 3] - 66304*f[5, 7, 3, 5, 5] - 
   43904*f[5, 7, 5, 3, 5] - 43904*f[5, 7, 5, 5, 3] + 
   336000*f[5, 9, 3, 3, 5] + 336000*f[5, 9, 3, 5, 3] + 
   26880*f[5, 9, 5, 3, 3] - 188160*f[9, 3, 3, 5, 5] - 
   255360*f[9, 3, 5, 3, 5] - 255360*f[9, 3, 5, 5, 3] + 
   94080*f[9, 5, 3, 3, 5] + 94080*f[9, 5, 3, 5, 3] + 510720*f[9, 5, 5, 3, 3], 
  DecimalForm[
   3.2766004412920466689471219219557839116625395163803359500000000001`53.5154\
2348540991*^6]}, {"101010010100", 
  (-11507468925529344806211754490157020263*f[25])/2915850115794619291538250 - 
   (3559290121752*f[3, 3, 19])/7907 - 376992*f[3, 5, 17] - 
   110880*f[3, 9, 13] - 110880*f[3, 13, 9] - 376992*f[3, 17, 5] - 
   (3559290121752*f[3, 19, 3])/7907 + 3614928*f[5, 3, 17] + 
   (131293784*f[5, 5, 15])/45 + 128352*f[5, 7, 13] - 5829600*f[5, 9, 11] - 
   5829600*f[5, 11, 9] + 128352*f[5, 13, 7] + (131293784*f[5, 15, 5])/45 + 
   3614928*f[5, 17, 3] + 896896*f[7, 3, 15] + 123552*f[7, 5, 13] - 
   790272*f[7, 9, 9] + 123552*f[7, 13, 5] + 896896*f[7, 15, 3] - 
   125280*f[9, 3, 13] + 6992160*f[9, 5, 11] + 395136*f[9, 7, 9] + 
   395136*f[9, 9, 7] + 6992160*f[9, 11, 5] - 125280*f[9, 13, 3] + 
   846720*f[11, 5, 9] + 846720*f[11, 9, 5] + 2858016*f[13, 3, 9] + 
   128352*f[13, 5, 7] + 128352*f[13, 7, 5] + 2858016*f[13, 9, 3] + 
   (680170672*f[15, 5, 5])/45 + 4709040*f[17, 3, 5] + 4709040*f[17, 5, 3] + 
   193536*f[3, 3, 5, 5, 9] + 193536*f[3, 3, 5, 9, 5] - 
   387072*f[3, 3, 9, 5, 5] + 193536*f[3, 5, 3, 5, 9] + 
   193536*f[3, 5, 3, 9, 5] + 193536*f[3, 5, 5, 3, 9] + 
   193536*f[3, 5, 5, 9, 3] + 193536*f[3, 5, 9, 3, 5] + 
   193536*f[3, 5, 9, 5, 3] - 387072*f[3, 9, 3, 5, 5] - 
   387072*f[3, 9, 5, 3, 5] - 387072*f[3, 9, 5, 5, 3] + 
   220416*f[5, 3, 3, 5, 9] + 220416*f[5, 3, 3, 9, 5] + 
   18816*f[5, 3, 5, 3, 9] - 4480*f[5, 3, 5, 5, 7] - 4480*f[5, 3, 5, 7, 5] + 
   18816*f[5, 3, 5, 9, 3] + 8960*f[5, 3, 7, 5, 5] + 260736*f[5, 3, 9, 3, 5] + 
   260736*f[5, 3, 9, 5, 3] - 491904*f[5, 5, 3, 3, 9] - 
   31360*f[5, 5, 3, 5, 7] - 31360*f[5, 5, 3, 7, 5] - 
   491904*f[5, 5, 3, 9, 3] - 80640*f[5, 5, 5, 3, 7] + 
   184320*f[5, 5, 5, 5, 5] - 80640*f[5, 5, 5, 7, 3] - 
   68992*f[5, 5, 7, 3, 5] - 68992*f[5, 5, 7, 5, 3] - 
   456960*f[5, 5, 9, 3, 3] - 66304*f[5, 7, 3, 5, 5] - 
   43904*f[5, 7, 5, 3, 5] - 43904*f[5, 7, 5, 5, 3] + 
   336000*f[5, 9, 3, 3, 5] + 336000*f[5, 9, 3, 5, 3] + 
   26880*f[5, 9, 5, 3, 3] - 188160*f[9, 3, 3, 5, 5] - 
   255360*f[9, 3, 5, 3, 5] - 255360*f[9, 3, 5, 5, 3] + 
   94080*f[9, 5, 3, 3, 5] + 94080*f[9, 5, 3, 5, 3] + 510720*f[9, 5, 5, 3, 3], 
  DecimalForm[
   3.2766004412920466689471219219557839116625395163803359500000000001`53.5154\
2348540991*^6]}, {"101010001001", 
  (-4139224200753665881805890585469200571934345663880991539957406569064261743\
951*f[25])/11727037902504485730127791172026037526771095019520000000 + 
   (1341919280685172941513082709*f[3, 3, 19])/34119454457088000 - 
   (1363159231983911*f[3, 5, 17])/78408000 + (2747598071149*f[3, 7, 15])/
    158400 + (1798246441*f[3, 9, 13])/2304 - (3115457971*f[3, 11, 11])/150 + 
   (1798246441*f[3, 13, 9])/2304 + (2747598071149*f[3, 15, 7])/158400 - 
   (1363159231983911*f[3, 17, 5])/78408000 + 
   (1341919280685172941513082709*f[3, 19, 3])/34119454457088000 - 
   (1928692070715431*f[5, 3, 17])/78408000 + (576887200017*f[5, 5, 15])/
    44800 - (6188074573*f[5, 7, 13])/6400 - (1595313767*f[5, 9, 11])/11520 - 
   (1595313767*f[5, 11, 9])/11520 - (6188074573*f[5, 13, 7])/6400 + 
   (576887200017*f[5, 15, 5])/44800 - (1928692070715431*f[5, 17, 3])/
    78408000 + (2053376118517*f[7, 3, 15])/158400 + 
   (1720305043*f[7, 5, 13])/3200 - (366368933*f[7, 7, 11])/80 - 
   (10598959*f[7, 9, 9])/18 - (366368933*f[7, 11, 7])/80 + 
   (1720305043*f[7, 13, 5])/3200 + (2053376118517*f[7, 15, 3])/158400 - 
   (19505451617*f[9, 3, 13])/57600 - (5421905309*f[9, 5, 11])/3840 - 
   (821255981*f[9, 7, 9])/1728 - (821255981*f[9, 9, 7])/1728 - 
   (5421905309*f[9, 11, 5])/3840 - (19505451617*f[9, 13, 3])/57600 - 
   (214753931*f[11, 3, 11])/150 + (2921137*f[11, 5, 9])/2 + 
   (672159803*f[11, 7, 7])/40 + (2921137*f[11, 9, 5])/2 - 
   (214753931*f[11, 11, 3])/150 + (20745790949*f[13, 3, 9])/9600 + 
   (3139186061*f[13, 5, 7])/6400 + (3139186061*f[13, 7, 5])/6400 + 
   (20745790949*f[13, 9, 3])/9600 - (171683684059*f[15, 3, 7])/29700 + 
   (29706055209*f[15, 5, 5])/3080 - (171683684059*f[15, 7, 3])/29700 - 
   (85211907926380019*f[17, 3, 5])/588060000 - 
   (85211907926380019*f[17, 5, 3])/588060000 + 
   (7348755697557617735420245093*f[19, 3, 3])/153537545056896000 + 
   (6942153*f[3, 3, 3, 3, 13])/25 - (29819629*f[3, 3, 3, 5, 11])/20 + 
   (36372875*f[3, 3, 3, 7, 9])/72 + (36372875*f[3, 3, 3, 9, 7])/72 - 
   (29819629*f[3, 3, 3, 11, 5])/20 + (6942153*f[3, 3, 3, 13, 3])/25 + 
   (10899719*f[3, 3, 5, 3, 11])/60 - (624481*f[3, 3, 5, 5, 9])/9 + 
   (1143527*f[3, 3, 5, 7, 7])/8 - (624481*f[3, 3, 5, 9, 5])/9 + 
   (10899719*f[3, 3, 5, 11, 3])/60 + (17408405*f[3, 3, 7, 3, 9])/72 - 
   (1029833*f[3, 3, 7, 5, 7])/16 - (1029833*f[3, 3, 7, 7, 5])/16 + 
   (17408405*f[3, 3, 7, 9, 3])/72 + (2648156*f[3, 3, 9, 3, 7])/9 - 
   (1633838*f[3, 3, 9, 5, 5])/9 + (2648156*f[3, 3, 9, 7, 3])/9 - 
   (1876889*f[3, 3, 11, 3, 5])/10 - (1876889*f[3, 3, 11, 5, 3])/10 - 
   (508521*f[3, 3, 13, 3, 3])/5 + (4060347*f[3, 5, 3, 3, 11])/10 - 
   (1034795*f[3, 5, 3, 5, 9])/18 - (3829749*f[3, 5, 3, 7, 7])/8 - 
   (1034795*f[3, 5, 3, 9, 5])/18 + (4060347*f[3, 5, 3, 11, 3])/10 - 
   (1771721*f[3, 5, 5, 3, 9])/36 + (2435499*f[3, 5, 5, 5, 7])/8 + 
   (2435499*f[3, 5, 5, 7, 5])/8 - (1771721*f[3, 5, 5, 9, 3])/36 - 
   (6799653*f[3, 5, 7, 3, 7])/16 + (1162953*f[3, 5, 7, 5, 5])/4 - 
   (6799653*f[3, 5, 7, 7, 3])/16 - (814463*f[3, 5, 9, 3, 5])/36 - 
   (814463*f[3, 5, 9, 5, 3])/36 - (857103*f[3, 5, 11, 3, 3])/5 + 
   (368438*f[3, 7, 3, 3, 9])/9 - (276507*f[3, 7, 3, 5, 7])/2 - 
   (276507*f[3, 7, 3, 7, 5])/2 + (368438*f[3, 7, 3, 9, 3])/9 - 
   (1796333*f[3, 7, 5, 3, 7])/4 + 263340*f[3, 7, 5, 5, 5] - 
   (1796333*f[3, 7, 5, 7, 3])/4 - (1063531*f[3, 7, 7, 3, 5])/4 - 
   (1063531*f[3, 7, 7, 5, 3])/4 + (431900*f[3, 7, 9, 3, 3])/9 + 
   (722813*f[3, 9, 3, 3, 7])/8 - (2012549*f[3, 9, 3, 5, 5])/18 + 
   (722813*f[3, 9, 3, 7, 3])/8 - (432737*f[3, 9, 5, 3, 5])/4 - 
   (432737*f[3, 9, 5, 5, 3])/4 + (5504443*f[3, 9, 7, 3, 3])/36 + 
   (10762967*f[3, 11, 3, 3, 5])/20 + (10762967*f[3, 11, 3, 5, 3])/20 - 
   (27303671*f[3, 11, 5, 3, 3])/30 - (21512121*f[3, 13, 3, 3, 3])/25 + 
   (5485947*f[5, 3, 3, 3, 11])/10 + (866437*f[5, 3, 3, 5, 9])/18 + 
   (73227*f[5, 3, 3, 7, 7])/8 + (866437*f[5, 3, 3, 9, 5])/18 + 
   (5485947*f[5, 3, 3, 11, 3])/10 - (1235177*f[5, 3, 5, 3, 9])/36 + 
   (1573803*f[5, 3, 5, 5, 7])/8 + (1573803*f[5, 3, 5, 7, 5])/8 - 
   (1235177*f[5, 3, 5, 9, 3])/36 - (1799973*f[5, 3, 7, 3, 7])/16 + 
   (426249*f[5, 3, 7, 5, 5])/4 - (1799973*f[5, 3, 7, 7, 3])/16 - 
   (5270111*f[5, 3, 9, 3, 5])/36 - (5270111*f[5, 3, 9, 5, 3])/36 - 
   (500703*f[5, 3, 11, 3, 3])/5 - (1481465*f[5, 5, 3, 3, 9])/9 + 
   (352053*f[5, 5, 3, 5, 7])/4 + (352053*f[5, 5, 3, 7, 5])/4 - 
   (1481465*f[5, 5, 3, 9, 3])/9 + 34119*f[5, 5, 5, 3, 7] - 
   241920*f[5, 5, 5, 5, 5] + 34119*f[5, 5, 5, 7, 3] + 
   (378261*f[5, 5, 7, 3, 5])/4 + (378261*f[5, 5, 7, 5, 3])/4 - 
   (14738*f[5, 5, 9, 3, 3])/9 - (5007765*f[5, 7, 3, 3, 7])/16 + 
   (478665*f[5, 7, 3, 5, 5])/4 - (5007765*f[5, 7, 3, 7, 3])/16 + 
   (518787*f[5, 7, 5, 3, 5])/8 + (518787*f[5, 7, 5, 5, 3])/8 - 
   (3134565*f[5, 7, 7, 3, 3])/8 - (533849*f[5, 9, 3, 3, 5])/3 - 
   (533849*f[5, 9, 3, 5, 3])/3 - (2032205*f[5, 9, 5, 3, 3])/9 - 
   (6988056*f[5, 11, 3, 3, 3])/5 - 26166*f[7, 3, 3, 3, 9] - 
   (209853*f[7, 3, 3, 5, 7])/2 - (209853*f[7, 3, 3, 7, 5])/2 - 
   26166*f[7, 3, 3, 9, 3] - (532049*f[7, 3, 5, 3, 7])/4 + 
   155340*f[7, 3, 5, 5, 5] - (532049*f[7, 3, 5, 7, 3])/4 - 
   (9667*f[7, 3, 7, 3, 5])/4 - (9667*f[7, 3, 7, 5, 3])/4 + 
   24612*f[7, 3, 9, 3, 3] - (1791825*f[7, 5, 3, 3, 7])/4 + 
   150804*f[7, 5, 3, 5, 5] - (1791825*f[7, 5, 3, 7, 3])/4 + 
   148536*f[7, 5, 5, 3, 5] + 148536*f[7, 5, 5, 5, 3] - 
   (928949*f[7, 5, 7, 3, 3])/2 + (334299*f[7, 7, 3, 3, 5])/4 + 
   (334299*f[7, 7, 3, 5, 3])/4 - (406567*f[7, 7, 5, 3, 3])/2 + 
   126168*f[7, 9, 3, 3, 3] + (283549*f[9, 3, 3, 3, 7])/4 + 
   (61997*f[9, 3, 3, 5, 5])/3 + (283549*f[9, 3, 3, 7, 3])/4 + 
   6838*f[9, 3, 5, 3, 5] + 6838*f[9, 3, 5, 5, 3] + 13608*f[9, 3, 7, 3, 3] - 
   (254965*f[9, 5, 3, 3, 5])/2 - (254965*f[9, 5, 3, 5, 3])/2 - 
   (743926*f[9, 5, 5, 3, 3])/3 - (201901*f[9, 7, 3, 3, 3])/2 + 
   (9419067*f[11, 3, 3, 3, 5])/10 + (9419067*f[11, 3, 3, 5, 3])/10 + 
   (3107772*f[11, 3, 5, 3, 3])/5 - (95751*f[11, 5, 3, 3, 3])/5 + 
   (31856634*f[13, 3, 3, 3, 3])/25 - 308364*f[3, 3, 3, 3, 3, 3, 7] + 
   106896*f[3, 3, 3, 3, 3, 5, 5] - 308364*f[3, 3, 3, 3, 3, 7, 3] + 
   148632*f[3, 3, 3, 3, 5, 3, 5] + 148632*f[3, 3, 3, 3, 5, 5, 3] - 
   255864*f[3, 3, 3, 3, 7, 3, 3] + 80424*f[3, 3, 3, 5, 3, 3, 5] + 
   80424*f[3, 3, 3, 5, 3, 5, 3] - 29520*f[3, 3, 3, 5, 5, 3, 3] - 
   150864*f[3, 3, 3, 7, 3, 3, 3] - 4152*f[3, 3, 5, 3, 3, 3, 5] - 
   4152*f[3, 3, 5, 3, 3, 5, 3] + 2736*f[3, 3, 5, 3, 5, 3, 3] + 
   16512*f[3, 3, 5, 5, 3, 3, 3] - 40992*f[3, 3, 7, 3, 3, 3, 3] - 
   59016*f[3, 5, 3, 3, 3, 3, 5] - 59016*f[3, 5, 3, 3, 3, 5, 3] - 
   33552*f[3, 5, 3, 3, 5, 3, 3] + 17376*f[3, 5, 3, 5, 3, 3, 3] + 
   46272*f[3, 5, 5, 3, 3, 3, 3] - 21504*f[3, 7, 3, 3, 3, 3, 3] - 
   59016*f[5, 3, 3, 3, 3, 3, 5] - 59016*f[5, 3, 3, 3, 3, 5, 3] - 
   33552*f[5, 3, 3, 3, 5, 3, 3] + 17376*f[5, 3, 3, 5, 3, 3, 3] + 
   46272*f[5, 3, 5, 3, 3, 3, 3] - 41856*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.27804974771724948338147360239960447130139635`45.51561554014209*^6]}, 
 {"101001000101", 
  (-2029682180304692887327568892779913717318493674656572073381348084727940608\
511*f[25])/1954506317084080955021298528671006254461849169920000000 - 
   (195647251002008997864565829*f[3, 3, 19])/29245246677504000 + 
   (11640839113737059*f[3, 5, 17])/313632000 + (5301020999*f[3, 7, 15])/
    1200 - (149899636567*f[3, 9, 13])/28800 + (9671031727*f[3, 11, 11])/300 - 
   (149899636567*f[3, 13, 9])/28800 + (5301020999*f[3, 15, 7])/1200 + 
   (11640839113737059*f[3, 17, 5])/313632000 - 
   (195647251002008997864565829*f[3, 19, 3])/29245246677504000 - 
   (16453384041176491*f[5, 3, 17])/427680000 + (337688735777*f[5, 5, 15])/
    295680 - (1411417089*f[5, 7, 13])/1280 + (19950346481*f[5, 9, 11])/
    11520 + (19950346481*f[5, 11, 9])/11520 - (1411417089*f[5, 13, 7])/1280 + 
   (337688735777*f[5, 15, 5])/295680 - (16453384041176491*f[5, 17, 3])/
    427680000 + (7366935479*f[7, 3, 15])/1200 - (19350345*f[7, 5, 13])/16 - 
   (180466461*f[7, 7, 11])/80 - (3388819*f[7, 9, 9])/6 - 
   (180466461*f[7, 11, 7])/80 - (19350345*f[7, 13, 5])/16 + 
   (7366935479*f[7, 15, 3])/1200 - (1816706593*f[9, 3, 13])/320 + 
   (24970817281*f[9, 5, 11])/11520 - (4129335*f[9, 7, 9])/4 - 
   (4129335*f[9, 9, 7])/4 + (24970817281*f[9, 11, 5])/11520 - 
   (1816706593*f[9, 13, 3])/320 - (2623142731*f[11, 3, 11])/120 + 
   (971649719*f[11, 5, 9])/80 + (402553179*f[11, 7, 7])/40 + 
   (971649719*f[11, 9, 5])/80 - (2623142731*f[11, 11, 3])/120 + 
   (192865934993*f[13, 3, 9])/28800 + (61603107*f[13, 5, 7])/256 + 
   (61603107*f[13, 7, 5])/256 + (192865934993*f[13, 9, 3])/28800 - 
   (89442689*f[15, 3, 7])/5 - (89442689*f[15, 7, 3])/5 + 
   (1274948261363245747*f[17, 3, 5])/2352240000 + 
   (1274948261363245747*f[17, 5, 3])/2352240000 + 
   (796267216682271519948087449*f[19, 3, 3])/7873720259328000 + 
   (195713807*f[3, 3, 3, 3, 13])/200 + (102785571*f[3, 3, 3, 5, 11])/160 + 
   (14581*f[3, 3, 3, 7, 9])/2 + (14581*f[3, 3, 3, 9, 7])/2 + 
   (102785571*f[3, 3, 3, 11, 5])/160 + (195713807*f[3, 3, 3, 13, 3])/200 - 
   (176285773*f[3, 3, 5, 3, 11])/480 + (3711299*f[3, 3, 5, 5, 9])/18 - 
   (125055*f[3, 3, 5, 7, 7])/8 + (3711299*f[3, 3, 5, 9, 5])/18 - 
   (176285773*f[3, 3, 5, 11, 3])/480 + (207683*f[3, 3, 7, 3, 9])/8 - 
   (731871*f[3, 3, 7, 5, 7])/16 - (731871*f[3, 3, 7, 7, 5])/16 + 
   (207683*f[3, 3, 7, 9, 3])/8 + (1031051*f[3, 3, 9, 3, 7])/8 + 
   (1445386*f[3, 3, 9, 5, 5])/9 + (1031051*f[3, 3, 9, 7, 3])/8 - 
   (219671053*f[3, 3, 11, 3, 5])/240 - (219671053*f[3, 3, 11, 5, 3])/240 + 
   (8275911*f[3, 3, 13, 3, 3])/50 + (52253113*f[3, 5, 3, 3, 11])/96 - 
   (3346405*f[3, 5, 3, 5, 9])/12 - (2792223*f[3, 5, 3, 7, 7])/8 - 
   (3346405*f[3, 5, 3, 9, 5])/12 + (52253113*f[3, 5, 3, 11, 3])/96 - 
   (15287501*f[3, 5, 5, 3, 9])/36 + (1123095*f[3, 5, 5, 5, 7])/8 + 
   (1123095*f[3, 5, 5, 7, 5])/8 - (15287501*f[3, 5, 5, 9, 3])/36 - 
   (2792223*f[3, 5, 7, 3, 7])/16 + (655485*f[3, 5, 7, 5, 5])/4 - 
   (2792223*f[3, 5, 7, 7, 3])/16 - (1836425*f[3, 5, 9, 3, 5])/9 - 
   (1836425*f[3, 5, 9, 5, 3])/9 + (42082681*f[3, 5, 11, 3, 3])/48 - 
   274050*f[3, 7, 3, 3, 9] + (49245*f[3, 7, 3, 5, 7])/2 + 
   (49245*f[3, 7, 3, 7, 5])/2 - 274050*f[3, 7, 3, 9, 3] - 
   (284151*f[3, 7, 5, 3, 7])/2 + 210840*f[3, 7, 5, 5, 5] - 
   (284151*f[3, 7, 5, 7, 3])/2 - 79527*f[3, 7, 7, 3, 5] - 
   79527*f[3, 7, 7, 5, 3] - 325836*f[3, 7, 9, 3, 3] + 
   (794745*f[3, 9, 3, 3, 7])/4 + (1861429*f[3, 9, 3, 5, 5])/6 + 
   (794745*f[3, 9, 3, 7, 3])/4 - (1044953*f[3, 9, 5, 3, 5])/36 - 
   (1044953*f[3, 9, 5, 5, 3])/36 - 119994*f[3, 9, 7, 3, 3] - 
   (6421748*f[3, 11, 3, 3, 5])/3 - (6421748*f[3, 11, 3, 5, 3])/3 - 
   (3290183*f[3, 11, 5, 3, 3])/15 - (146058341*f[3, 13, 3, 3, 3])/100 + 
   (33887301*f[5, 3, 3, 3, 11])/160 - (640087*f[5, 3, 3, 5, 9])/36 - 
   (848295*f[5, 3, 3, 7, 7])/8 - (640087*f[5, 3, 3, 9, 5])/36 + 
   (33887301*f[5, 3, 3, 11, 3])/160 - (326930*f[5, 3, 5, 3, 9])/9 + 
   (624225*f[5, 3, 5, 5, 7])/8 + (624225*f[5, 3, 5, 7, 5])/8 - 
   (326930*f[5, 3, 5, 9, 3])/9 - (2823975*f[5, 3, 7, 3, 7])/16 + 
   (277485*f[5, 3, 7, 5, 5])/4 - (2823975*f[5, 3, 7, 7, 3])/16 - 
   (961837*f[5, 3, 9, 3, 5])/12 - (961837*f[5, 3, 9, 5, 3])/12 + 
   (5943493*f[5, 3, 11, 3, 3])/80 + 18*f[5, 5, 3, 3, 9] + 
   (86685*f[5, 5, 3, 5, 7])/2 + (86685*f[5, 5, 3, 7, 5])/2 + 
   18*f[5, 5, 3, 9, 3] + 44100*f[5, 5, 5, 3, 7] + 44100*f[5, 5, 5, 7, 3] + 
   (86685*f[5, 5, 7, 3, 5])/2 + (86685*f[5, 5, 7, 5, 3])/2 + 
   44388*f[5, 5, 9, 3, 3] - (4799655*f[5, 7, 3, 3, 7])/16 + 
   (277485*f[5, 7, 3, 5, 5])/4 - (4799655*f[5, 7, 3, 7, 3])/16 + 
   (271425*f[5, 7, 5, 3, 5])/8 + (271425*f[5, 7, 5, 5, 3])/8 - 
   (2823975*f[5, 7, 7, 3, 3])/8 - (3533615*f[5, 9, 3, 3, 5])/36 - 
   (3533615*f[5, 9, 3, 5, 3])/36 - (778807*f[5, 9, 5, 3, 3])/18 - 
   (8028411*f[5, 11, 3, 3, 3])/40 - 25326*f[7, 3, 3, 3, 9] + 
   (313845*f[7, 3, 3, 5, 7])/2 + (313845*f[7, 3, 3, 7, 5])/2 - 
   25326*f[7, 3, 3, 9, 3] - (37191*f[7, 3, 5, 3, 7])/2 + 
   210840*f[7, 3, 5, 5, 5] - (37191*f[7, 3, 5, 7, 3])/2 + 
   52773*f[7, 3, 7, 3, 5] + 52773*f[7, 3, 7, 5, 3] - 50652*f[7, 3, 9, 3, 3] - 
   329280*f[7, 5, 3, 3, 7] + 116340*f[7, 5, 3, 5, 5] - 
   329280*f[7, 5, 3, 7, 3] + 69090*f[7, 5, 5, 3, 5] + 
   69090*f[7, 5, 5, 5, 3] - 376320*f[7, 5, 7, 3, 3] - 
   (196833*f[7, 7, 3, 3, 5])/2 - (196833*f[7, 7, 3, 5, 3])/2 - 
   233583*f[7, 7, 5, 3, 3] - 101304*f[7, 9, 3, 3, 3] + 
   (666169*f[9, 3, 3, 3, 7])/8 + (4138901*f[9, 3, 3, 5, 5])/9 + 
   (666169*f[9, 3, 3, 7, 3])/8 + (1697407*f[9, 3, 5, 3, 5])/18 + 
   (1697407*f[9, 3, 5, 5, 3])/18 - (979937*f[9, 3, 7, 3, 3])/4 - 
   (1675285*f[9, 5, 3, 3, 5])/9 - (1675285*f[9, 5, 3, 5, 3])/9 - 
   (909076*f[9, 5, 5, 3, 3])/9 - 901495*f[9, 7, 3, 3, 3] + 
   (48994719*f[11, 3, 3, 3, 5])/20 + (48994719*f[11, 3, 3, 5, 3])/20 + 
   (12571557*f[11, 3, 5, 3, 3])/10 - (5640024*f[11, 5, 3, 3, 3])/5 + 
   (55619859*f[13, 3, 3, 3, 3])/50 + 41895*f[3, 3, 3, 3, 3, 3, 7] - 
   191100*f[3, 3, 3, 3, 3, 5, 5] + 41895*f[3, 3, 3, 3, 3, 7, 3] - 
   117702*f[3, 3, 3, 3, 5, 3, 5] - 117702*f[3, 3, 3, 3, 5, 5, 3] + 
   83790*f[3, 3, 3, 3, 7, 3, 3] - 6942*f[3, 3, 3, 5, 3, 3, 5] - 
   6942*f[3, 3, 3, 5, 3, 5, 3] + 30420*f[3, 3, 3, 5, 5, 3, 3] + 
   167580*f[3, 3, 3, 7, 3, 3, 3] + 41034*f[3, 3, 5, 3, 3, 3, 5] + 
   41034*f[3, 3, 5, 3, 3, 5, 3] + 14412*f[3, 3, 5, 3, 5, 3, 3] - 
   38832*f[3, 3, 5, 5, 3, 3, 3] + 201096*f[3, 3, 7, 3, 3, 3, 3] - 
   51690*f[3, 5, 3, 3, 3, 3, 5] - 51690*f[3, 5, 3, 3, 3, 5, 3] - 
   27780*f[3, 5, 3, 3, 5, 3, 3] + 20040*f[3, 5, 3, 5, 3, 3, 3] + 
   114000*f[3, 5, 5, 3, 3, 3, 3] - 4020*f[5, 3, 3, 3, 3, 3, 5] - 
   4020*f[5, 3, 3, 3, 3, 5, 3] + 2712*f[5, 3, 3, 3, 5, 3, 3] + 
   16176*f[5, 3, 3, 5, 3, 3, 3] + 23712*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.2792096018266842049486963717980198540410484999999999999999999999`44.5157\
6917696441*^6]}, {"100100101010", (5159567429241190979157703151*f[25])/
    9991539019718025 - (1982096371412*f[3, 3, 19])/7907 - 
   (355712848*f[3, 5, 17])/275 + (3077264*f[3, 7, 15])/3 + 
   803520*f[3, 9, 13] + 232320*f[3, 11, 11] + 803520*f[3, 13, 9] + 
   (3077264*f[3, 15, 7])/3 - (355712848*f[3, 17, 5])/275 - 
   (1982096371412*f[3, 19, 3])/7907 - (4526848*f[5, 3, 17])/275 - 
   27512768*f[5, 5, 15] - 4919040*f[5, 7, 13] + 4332000*f[5, 9, 11] + 
   4332000*f[5, 11, 9] - 4919040*f[5, 13, 7] - 27512768*f[5, 15, 5] - 
   (4526848*f[5, 17, 3])/275 + (6808208*f[7, 3, 15])/3 - 
   5186880*f[7, 5, 13] - 7077600*f[7, 7, 11] - 7077600*f[7, 11, 7] - 
   5186880*f[7, 13, 5] + (6808208*f[7, 15, 3])/3 - 1108800*f[9, 5, 11] - 
   1108800*f[9, 11, 5] + 5712960*f[11, 3, 11] + 4332000*f[11, 5, 9] + 
   1108800*f[11, 7, 7] + 4332000*f[11, 9, 5] + 5712960*f[11, 11, 3] + 
   803520*f[13, 3, 9] + 4731840*f[13, 5, 7] + 4731840*f[13, 7, 5] + 
   803520*f[13, 9, 3] - (1058080*f[15, 3, 7])/3 - (15958144*f[15, 5, 5])/5 - 
   (1058080*f[15, 7, 3])/3 + (3461653104*f[17, 3, 5])/275 + 
   (3461653104*f[17, 5, 3])/275 - (3144335110184*f[19, 3, 3])/7907 + 
   164736*f[3, 3, 3, 3, 13] + 190080*f[3, 3, 3, 5, 11] - 
   120960*f[3, 3, 3, 7, 9] - 120960*f[3, 3, 3, 9, 7] + 
   190080*f[3, 3, 3, 11, 5] + 164736*f[3, 3, 3, 13, 3] + 
   84480*f[3, 3, 5, 3, 11] + 118656*f[3, 3, 5, 5, 9] + 
   10752*f[3, 3, 5, 7, 7] + 118656*f[3, 3, 5, 9, 5] + 
   84480*f[3, 3, 5, 11, 3] - 145152*f[3, 3, 7, 3, 9] + 
   14976*f[3, 3, 7, 5, 7] + 14976*f[3, 3, 7, 7, 5] - 
   145152*f[3, 3, 7, 9, 3] - 108288*f[3, 3, 9, 3, 7] - 
   214272*f[3, 3, 9, 5, 5] - 108288*f[3, 3, 9, 7, 3] + 
   126720*f[3, 3, 11, 3, 5] + 126720*f[3, 3, 11, 5, 3] + 
   109824*f[3, 3, 13, 3, 3] - 21120*f[3, 5, 3, 3, 11] + 
   38016*f[3, 5, 3, 5, 9] + 10752*f[3, 5, 3, 7, 7] + 38016*f[3, 5, 3, 9, 5] - 
   21120*f[3, 5, 3, 11, 3] - 94464*f[3, 5, 5, 3, 9] + 
   11520*f[3, 5, 5, 5, 7] + 11520*f[3, 5, 5, 7, 5] - 94464*f[3, 5, 5, 9, 3] + 
   5376*f[3, 5, 7, 3, 7] + 23040*f[3, 5, 7, 5, 5] + 5376*f[3, 5, 7, 7, 3] + 
   72576*f[3, 5, 9, 3, 5] + 72576*f[3, 5, 9, 5, 3] - 
   84480*f[3, 5, 11, 3, 3] - 145152*f[3, 7, 3, 3, 9] + 
   14976*f[3, 7, 3, 5, 7] + 14976*f[3, 7, 3, 7, 5] - 
   145152*f[3, 7, 3, 9, 3] + 14976*f[3, 7, 5, 3, 7] + 
   46080*f[3, 7, 5, 5, 5] + 14976*f[3, 7, 5, 7, 3] + 20352*f[3, 7, 7, 3, 5] + 
   20352*f[3, 7, 7, 5, 3] - 129024*f[3, 7, 9, 3, 3] - 
   79488*f[3, 9, 3, 3, 7] - 145152*f[3, 9, 3, 5, 5] - 
   79488*f[3, 9, 3, 7, 3] - 93312*f[3, 9, 5, 3, 5] - 93312*f[3, 9, 5, 5, 3] - 
   55296*f[3, 9, 7, 3, 3] + 190080*f[5, 3, 3, 3, 11] + 
   199296*f[5, 3, 3, 5, 9] + 10752*f[5, 3, 3, 7, 7] + 
   199296*f[5, 3, 3, 9, 5] + 190080*f[5, 3, 3, 11, 3] + 
   66816*f[5, 3, 5, 3, 9] + 11520*f[5, 3, 5, 5, 7] + 11520*f[5, 3, 5, 7, 5] + 
   66816*f[5, 3, 5, 9, 3] + 5376*f[5, 3, 7, 3, 7] + 23040*f[5, 3, 7, 5, 5] + 
   5376*f[5, 3, 7, 7, 3] + 233856*f[5, 3, 9, 3, 5] + 
   233856*f[5, 3, 9, 5, 3] + 126720*f[5, 3, 11, 3, 3] + 
   176256*f[5, 5, 3, 3, 9] - 293760*f[5, 5, 3, 5, 7] - 
   293760*f[5, 5, 3, 7, 5] + 176256*f[5, 5, 3, 9, 3] - 
   241920*f[5, 5, 5, 3, 7] + 1105920*f[5, 5, 5, 5, 5] - 
   241920*f[5, 5, 5, 7, 3] - 358272*f[5, 5, 7, 3, 5] - 
   358272*f[5, 5, 7, 5, 3] - 172800*f[5, 5, 9, 3, 3] - 
   166656*f[5, 7, 3, 3, 7] - 105984*f[5, 7, 3, 5, 5] - 
   166656*f[5, 7, 3, 7, 3] - 463104*f[5, 7, 5, 3, 5] - 
   463104*f[5, 7, 5, 5, 3] - 333312*f[5, 7, 7, 3, 3] - 
   80640*f[5, 9, 3, 3, 5] - 80640*f[5, 9, 3, 5, 3] + 
   161280*f[5, 9, 5, 3, 3] - 120960*f[7, 3, 3, 3, 9] + 
   157440*f[7, 3, 3, 5, 7] + 157440*f[7, 3, 3, 7, 5] - 
   120960*f[7, 3, 3, 9, 3] + 224640*f[7, 3, 5, 3, 7] + 
   691200*f[7, 3, 5, 5, 5] + 224640*f[7, 3, 5, 7, 3] + 
   238080*f[7, 3, 7, 3, 5] + 238080*f[7, 3, 7, 5, 3] - 
   80640*f[7, 3, 9, 3, 3] - 140160*f[7, 5, 3, 3, 7] - 
   57600*f[7, 5, 3, 5, 5] - 140160*f[7, 5, 3, 7, 3] - 
   432000*f[7, 5, 5, 3, 5] - 432000*f[7, 5, 5, 5, 3] - 
   314880*f[7, 5, 7, 3, 3] + 144000*f[7, 7, 3, 3, 5] + 
   144000*f[7, 7, 3, 5, 3] - 288000*f[7, 7, 5, 3, 3], 
  DecimalForm[
   3.290481934828336654157884877618831909482861664171648362`54.51725951080966\
*^6]}, {"101010100100", (5159567429241190979157703151*f[25])/
    9991539019718025 - (1982096371412*f[3, 3, 19])/7907 - 
   (355712848*f[3, 5, 17])/275 + (3077264*f[3, 7, 15])/3 + 
   803520*f[3, 9, 13] + 232320*f[3, 11, 11] + 803520*f[3, 13, 9] + 
   (3077264*f[3, 15, 7])/3 - (355712848*f[3, 17, 5])/275 - 
   (1982096371412*f[3, 19, 3])/7907 - (4526848*f[5, 3, 17])/275 - 
   27512768*f[5, 5, 15] - 4919040*f[5, 7, 13] + 4332000*f[5, 9, 11] + 
   4332000*f[5, 11, 9] - 4919040*f[5, 13, 7] - 27512768*f[5, 15, 5] - 
   (4526848*f[5, 17, 3])/275 + (6808208*f[7, 3, 15])/3 - 
   5186880*f[7, 5, 13] - 7077600*f[7, 7, 11] - 7077600*f[7, 11, 7] - 
   5186880*f[7, 13, 5] + (6808208*f[7, 15, 3])/3 - 1108800*f[9, 5, 11] - 
   1108800*f[9, 11, 5] + 5712960*f[11, 3, 11] + 4332000*f[11, 5, 9] + 
   1108800*f[11, 7, 7] + 4332000*f[11, 9, 5] + 5712960*f[11, 11, 3] + 
   803520*f[13, 3, 9] + 4731840*f[13, 5, 7] + 4731840*f[13, 7, 5] + 
   803520*f[13, 9, 3] - (1058080*f[15, 3, 7])/3 - (15958144*f[15, 5, 5])/5 - 
   (1058080*f[15, 7, 3])/3 + (3461653104*f[17, 3, 5])/275 + 
   (3461653104*f[17, 5, 3])/275 - (3144335110184*f[19, 3, 3])/7907 + 
   164736*f[3, 3, 3, 3, 13] + 190080*f[3, 3, 3, 5, 11] - 
   120960*f[3, 3, 3, 7, 9] - 120960*f[3, 3, 3, 9, 7] + 
   190080*f[3, 3, 3, 11, 5] + 164736*f[3, 3, 3, 13, 3] + 
   84480*f[3, 3, 5, 3, 11] + 118656*f[3, 3, 5, 5, 9] + 
   10752*f[3, 3, 5, 7, 7] + 118656*f[3, 3, 5, 9, 5] + 
   84480*f[3, 3, 5, 11, 3] - 145152*f[3, 3, 7, 3, 9] + 
   14976*f[3, 3, 7, 5, 7] + 14976*f[3, 3, 7, 7, 5] - 
   145152*f[3, 3, 7, 9, 3] - 108288*f[3, 3, 9, 3, 7] - 
   214272*f[3, 3, 9, 5, 5] - 108288*f[3, 3, 9, 7, 3] + 
   126720*f[3, 3, 11, 3, 5] + 126720*f[3, 3, 11, 5, 3] + 
   109824*f[3, 3, 13, 3, 3] - 21120*f[3, 5, 3, 3, 11] + 
   38016*f[3, 5, 3, 5, 9] + 10752*f[3, 5, 3, 7, 7] + 38016*f[3, 5, 3, 9, 5] - 
   21120*f[3, 5, 3, 11, 3] - 94464*f[3, 5, 5, 3, 9] + 
   11520*f[3, 5, 5, 5, 7] + 11520*f[3, 5, 5, 7, 5] - 94464*f[3, 5, 5, 9, 3] + 
   5376*f[3, 5, 7, 3, 7] + 23040*f[3, 5, 7, 5, 5] + 5376*f[3, 5, 7, 7, 3] + 
   72576*f[3, 5, 9, 3, 5] + 72576*f[3, 5, 9, 5, 3] - 
   84480*f[3, 5, 11, 3, 3] - 145152*f[3, 7, 3, 3, 9] + 
   14976*f[3, 7, 3, 5, 7] + 14976*f[3, 7, 3, 7, 5] - 
   145152*f[3, 7, 3, 9, 3] + 14976*f[3, 7, 5, 3, 7] + 
   46080*f[3, 7, 5, 5, 5] + 14976*f[3, 7, 5, 7, 3] + 20352*f[3, 7, 7, 3, 5] + 
   20352*f[3, 7, 7, 5, 3] - 129024*f[3, 7, 9, 3, 3] - 
   79488*f[3, 9, 3, 3, 7] - 145152*f[3, 9, 3, 5, 5] - 
   79488*f[3, 9, 3, 7, 3] - 93312*f[3, 9, 5, 3, 5] - 93312*f[3, 9, 5, 5, 3] - 
   55296*f[3, 9, 7, 3, 3] + 190080*f[5, 3, 3, 3, 11] + 
   199296*f[5, 3, 3, 5, 9] + 10752*f[5, 3, 3, 7, 7] + 
   199296*f[5, 3, 3, 9, 5] + 190080*f[5, 3, 3, 11, 3] + 
   66816*f[5, 3, 5, 3, 9] + 11520*f[5, 3, 5, 5, 7] + 11520*f[5, 3, 5, 7, 5] + 
   66816*f[5, 3, 5, 9, 3] + 5376*f[5, 3, 7, 3, 7] + 23040*f[5, 3, 7, 5, 5] + 
   5376*f[5, 3, 7, 7, 3] + 233856*f[5, 3, 9, 3, 5] + 
   233856*f[5, 3, 9, 5, 3] + 126720*f[5, 3, 11, 3, 3] + 
   176256*f[5, 5, 3, 3, 9] - 293760*f[5, 5, 3, 5, 7] - 
   293760*f[5, 5, 3, 7, 5] + 176256*f[5, 5, 3, 9, 3] - 
   241920*f[5, 5, 5, 3, 7] + 1105920*f[5, 5, 5, 5, 5] - 
   241920*f[5, 5, 5, 7, 3] - 358272*f[5, 5, 7, 3, 5] - 
   358272*f[5, 5, 7, 5, 3] - 172800*f[5, 5, 9, 3, 3] - 
   166656*f[5, 7, 3, 3, 7] - 105984*f[5, 7, 3, 5, 5] - 
   166656*f[5, 7, 3, 7, 3] - 463104*f[5, 7, 5, 3, 5] - 
   463104*f[5, 7, 5, 5, 3] - 333312*f[5, 7, 7, 3, 3] - 
   80640*f[5, 9, 3, 3, 5] - 80640*f[5, 9, 3, 5, 3] + 
   161280*f[5, 9, 5, 3, 3] - 120960*f[7, 3, 3, 3, 9] + 
   157440*f[7, 3, 3, 5, 7] + 157440*f[7, 3, 3, 7, 5] - 
   120960*f[7, 3, 3, 9, 3] + 224640*f[7, 3, 5, 3, 7] + 
   691200*f[7, 3, 5, 5, 5] + 224640*f[7, 3, 5, 7, 3] + 
   238080*f[7, 3, 7, 3, 5] + 238080*f[7, 3, 7, 5, 3] - 
   80640*f[7, 3, 9, 3, 3] - 140160*f[7, 5, 3, 3, 7] - 
   57600*f[7, 5, 3, 5, 5] - 140160*f[7, 5, 3, 7, 3] - 
   432000*f[7, 5, 5, 3, 5] - 432000*f[7, 5, 5, 5, 3] - 
   314880*f[7, 5, 7, 3, 3] + 144000*f[7, 7, 3, 3, 5] + 
   144000*f[7, 7, 3, 5, 3] - 288000*f[7, 7, 5, 3, 3], 
  DecimalForm[
   3.290481934828336654157884877618831909482861664171648362`54.51725951080966\
*^6]}, {"101000100101", 
  (
     -39589786579685541705241274457177340622532798215677655801148895085747900\
5391*f[25])/2736308843917713337029817940139408756246588837888000000 - 
   (43901647692711298566558432361*f[3, 3, 19])/1433017087197696000 - 
   (166479786219187789*f[3, 5, 17])/548856000 - (619805920003*f[3, 7, 15])/
    138600 - (92760736517*f[3, 9, 13])/161280 - (2518237883*f[3, 11, 11])/
    200 - (92760736517*f[3, 13, 9])/161280 - (619805920003*f[3, 15, 7])/
    138600 - (166479786219187789*f[3, 17, 5])/548856000 - 
   (43901647692711298566558432361*f[3, 19, 3])/1433017087197696000 - 
   (119774228530511267*f[5, 3, 17])/365904000 + (4585889683*f[5, 5, 15])/
    5600 - (16008463209*f[5, 7, 13])/1280 - (43938482369*f[5, 9, 11])/11520 - 
   (43938482369*f[5, 11, 9])/11520 - (16008463209*f[5, 13, 7])/1280 + 
   (4585889683*f[5, 15, 5])/5600 - (119774228530511267*f[5, 17, 3])/
    365904000 + (10771105937*f[7, 3, 15])/55440 - 
   (30337712009*f[7, 5, 13])/7168 + (357886759*f[7, 7, 11])/80 + 
   (231325513*f[7, 9, 9])/1728 + (357886759*f[7, 11, 7])/80 - 
   (30337712009*f[7, 13, 5])/7168 + (10771105937*f[7, 15, 3])/55440 - 
   (6066471139*f[9, 3, 13])/2304 - (12394042957*f[9, 5, 11])/2304 + 
   (242382265*f[9, 7, 9])/3456 + (242382265*f[9, 9, 7])/3456 - 
   (12394042957*f[9, 11, 5])/2304 - (6066471139*f[9, 13, 3])/2304 + 
   (403008773*f[11, 3, 11])/80 - (40105069*f[11, 5, 9])/20 + 
   (442065309*f[11, 7, 7])/40 - (40105069*f[11, 9, 5])/20 + 
   (403008773*f[11, 11, 3])/80 + (63801785599*f[13, 3, 9])/32256 + 
   (236876126537*f[13, 5, 7])/35840 + (236876126537*f[13, 7, 5])/35840 + 
   (63801785599*f[13, 9, 3])/32256 + (157980823493*f[15, 3, 7])/369600 - 
   (525156817609*f[15, 5, 5])/5280 + (157980823493*f[15, 7, 3])/369600 + 
   (6870008928971001959*f[17, 3, 5])/8232840000 + 
   (6870008928971001959*f[17, 5, 3])/8232840000 - 
   (658086768704836534714229837*f[19, 3, 3])/9553447247984640 + 
   (1408371057*f[3, 3, 3, 3, 13])/800 - (3511777*f[3, 3, 3, 5, 11])/16 - 
   (957899*f[3, 3, 3, 7, 9])/24 - (957899*f[3, 3, 3, 9, 7])/24 - 
   (3511777*f[3, 3, 3, 11, 5])/16 + (1408371057*f[3, 3, 3, 13, 3])/800 + 
   (183435797*f[3, 3, 5, 3, 11])/240 - (3554305*f[3, 3, 5, 5, 9])/9 - 
   (316911*f[3, 3, 5, 7, 7])/8 - (3554305*f[3, 3, 5, 9, 5])/9 + 
   (183435797*f[3, 3, 5, 11, 3])/240 - (1586039*f[3, 3, 7, 3, 9])/24 + 
   (3732651*f[3, 3, 7, 5, 7])/16 + (3732651*f[3, 3, 7, 7, 5])/16 - 
   (1586039*f[3, 3, 7, 9, 3])/24 + (183405*f[3, 3, 9, 3, 7])/2 + 
   (30890*f[3, 3, 9, 5, 5])/9 + (183405*f[3, 3, 9, 7, 3])/2 - 
   (22567349*f[3, 3, 11, 3, 5])/60 - (22567349*f[3, 3, 11, 5, 3])/60 + 
   (113599239*f[3, 3, 13, 3, 3])/400 + (289355597*f[3, 5, 3, 3, 11])/240 - 
   (1034911*f[3, 5, 3, 5, 9])/6 - (4376253*f[3, 5, 3, 7, 7])/8 - 
   (1034911*f[3, 5, 3, 9, 5])/6 + (289355597*f[3, 5, 3, 11, 3])/240 + 
   (443957*f[3, 5, 5, 3, 9])/9 - (323805*f[3, 5, 5, 5, 7])/4 - 
   (323805*f[3, 5, 5, 7, 5])/4 + (443957*f[3, 5, 5, 9, 3])/9 - 
   (1145619*f[3, 5, 7, 3, 7])/8 - 19695*f[3, 5, 7, 5, 5] - 
   (1145619*f[3, 5, 7, 7, 3])/8 - (1194443*f[3, 5, 9, 3, 5])/18 - 
   (1194443*f[3, 5, 9, 5, 3])/18 - (34371239*f[3, 5, 11, 3, 3])/24 - 
   (9873631*f[3, 7, 3, 3, 9])/48 + (10343745*f[3, 7, 3, 5, 7])/32 + 
   (10343745*f[3, 7, 3, 7, 5])/32 - (9873631*f[3, 7, 3, 9, 3])/48 + 
   (2225061*f[3, 7, 5, 3, 7])/32 + (205635*f[3, 7, 5, 5, 5])/2 + 
   (2225061*f[3, 7, 5, 7, 3])/32 + (74913*f[3, 7, 7, 3, 5])/8 + 
   (74913*f[3, 7, 7, 5, 3])/8 - (2108845*f[3, 7, 9, 3, 3])/8 + 
   (7939799*f[3, 9, 3, 3, 7])/48 + (647060*f[3, 9, 3, 5, 5])/3 + 
   (7939799*f[3, 9, 3, 7, 3])/48 + (1946795*f[3, 9, 5, 3, 5])/9 + 
   (1946795*f[3, 9, 5, 5, 3])/9 + (1247263*f[3, 9, 7, 3, 3])/24 - 
   (190232531*f[3, 11, 3, 3, 5])/60 - (190232531*f[3, 11, 3, 5, 3])/60 - 
   (111390347*f[3, 11, 5, 3, 3])/30 - (53378667*f[3, 13, 3, 3, 3])/20 + 
   (172787779*f[5, 3, 3, 3, 11])/80 - (172087*f[5, 3, 3, 5, 9])/2 - 
   (3406599*f[5, 3, 3, 7, 7])/8 - (172087*f[5, 3, 3, 9, 5])/2 + 
   (172787779*f[5, 3, 3, 11, 3])/80 + (537769*f[5, 3, 5, 3, 9])/3 - 
   (734445*f[5, 3, 5, 5, 7])/4 - (734445*f[5, 3, 5, 7, 5])/4 + 
   (537769*f[5, 3, 5, 9, 3])/3 - (725085*f[5, 3, 7, 3, 7])/4 - 
   123960*f[5, 3, 7, 5, 5] - (725085*f[5, 3, 7, 7, 3])/4 + 
   (255149*f[5, 3, 9, 3, 5])/6 + (255149*f[5, 3, 9, 5, 3])/6 - 
   (7003513*f[5, 3, 11, 3, 3])/8 + 171498*f[5, 5, 3, 3, 9] - 
   811080*f[5, 5, 3, 5, 7] - 811080*f[5, 5, 3, 7, 5] + 
   171498*f[5, 5, 3, 9, 3] - 383175*f[5, 5, 5, 3, 7] + 
   691200*f[5, 5, 5, 5, 5] - 383175*f[5, 5, 5, 7, 3] - 
   (848925*f[5, 5, 7, 3, 5])/2 - (848925*f[5, 5, 7, 5, 3])/2 + 
   355476*f[5, 5, 9, 3, 3] - (3572769*f[5, 7, 3, 3, 7])/16 + 
   649275*f[5, 7, 3, 5, 5] - (3572769*f[5, 7, 3, 7, 3])/16 - 
   (1624395*f[5, 7, 5, 3, 5])/4 - (1624395*f[5, 7, 5, 5, 3])/4 - 
   (1019757*f[5, 7, 7, 3, 3])/2 + (2130427*f[5, 9, 3, 3, 5])/6 + 
   (2130427*f[5, 9, 3, 5, 3])/6 + 82013*f[5, 9, 5, 3, 3] - 
   (138920237*f[5, 11, 3, 3, 3])/20 - (12432799*f[7, 3, 3, 3, 9])/48 + 
   (17490273*f[7, 3, 3, 5, 7])/32 + (17490273*f[7, 3, 3, 7, 5])/32 - 
   (12432799*f[7, 3, 3, 9, 3])/48 + (3042213*f[7, 3, 5, 3, 7])/32 + 
   (1199505*f[7, 3, 5, 5, 5])/2 + (3042213*f[7, 3, 5, 7, 3])/32 + 
   (833553*f[7, 3, 7, 3, 5])/8 + (833553*f[7, 3, 7, 5, 3])/8 - 
   (2961901*f[7, 3, 9, 3, 3])/8 + (172425*f[7, 5, 3, 3, 7])/32 - 
   206010*f[7, 5, 3, 5, 5] + (172425*f[7, 5, 3, 7, 3])/32 - 
   (2435565*f[7, 5, 5, 3, 5])/4 - (2435565*f[7, 5, 5, 5, 3])/4 - 
   (811455*f[7, 5, 7, 3, 3])/16 - 394287*f[7, 7, 3, 3, 5] - 
   394287*f[7, 7, 3, 5, 3] - 32466*f[7, 7, 5, 3, 3] - 
   (7112155*f[7, 9, 3, 3, 3])/12 + (913593*f[9, 3, 3, 3, 7])/4 + 
   (1150510*f[9, 3, 3, 5, 5])/9 + (913593*f[9, 3, 3, 7, 3])/4 + 
   (207980*f[9, 3, 5, 3, 5])/9 + (207980*f[9, 3, 5, 5, 3])/9 - 
   (59911*f[9, 3, 7, 3, 3])/4 - (3758165*f[9, 5, 3, 3, 5])/9 - 
   (3758165*f[9, 5, 3, 5, 3])/9 - (6781780*f[9, 5, 5, 3, 3])/9 - 
   (2006919*f[9, 7, 3, 3, 3])/4 + (22014759*f[11, 3, 3, 3, 5])/10 + 
   (22014759*f[11, 3, 3, 5, 3])/10 + (9467052*f[11, 3, 5, 3, 3])/5 + 
   (6386397*f[11, 5, 3, 3, 3])/5 + (27030837*f[13, 3, 3, 3, 3])/4 - 
   75537*f[3, 3, 3, 3, 3, 3, 7] - 207840*f[3, 3, 3, 3, 3, 5, 5] - 
   75537*f[3, 3, 3, 3, 3, 7, 3] - 83088*f[3, 3, 3, 3, 5, 3, 5] - 
   83088*f[3, 3, 3, 3, 5, 5, 3] - 25830*f[3, 3, 3, 3, 7, 3, 3] + 
   19464*f[3, 3, 3, 5, 3, 3, 5] + 19464*f[3, 3, 3, 5, 3, 5, 3] - 
   2736*f[3, 3, 3, 5, 5, 3, 3] + 73584*f[3, 3, 3, 7, 3, 3, 3] + 
   91788*f[3, 3, 5, 3, 3, 3, 5] + 91788*f[3, 3, 5, 3, 3, 5, 3] + 
   137064*f[3, 3, 5, 3, 5, 3, 3] + 227616*f[3, 3, 5, 5, 3, 3, 3] + 
   99288*f[3, 3, 7, 3, 3, 3, 3] - 49080*f[3, 5, 3, 3, 3, 3, 5] - 
   49080*f[3, 5, 3, 3, 3, 5, 3] + 43296*f[3, 5, 3, 3, 5, 3, 3] + 
   228048*f[3, 5, 3, 5, 3, 3, 3] + 330240*f[3, 5, 5, 3, 3, 3, 3] - 
   195552*f[3, 7, 3, 3, 3, 3, 3] - 76320*f[5, 3, 3, 3, 3, 3, 5] - 
   76320*f[5, 3, 3, 3, 3, 5, 3] + 54576*f[5, 3, 3, 3, 5, 3, 3] + 
   316368*f[5, 3, 3, 5, 3, 3, 3] + 504000*f[5, 3, 5, 3, 3, 3, 3] + 
   207360*f[5, 5, 3, 3, 3, 3, 3] - 195552*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.2929835908481945018662014978427371594399227950000000000000000001`45.5175\
895665996*^6]}, {"100101010010", (26755202908926960974158933826543347*f[25])/
    29542554364687125547500 - (3559290121752*f[3, 3, 19])/7907 - 
   323136*f[3, 5, 17] - 177408*f[3, 9, 13] - 177408*f[3, 13, 9] - 
   323136*f[3, 17, 5] - (3559290121752*f[3, 19, 3])/7907 + 
   843744*f[5, 3, 17] - (82173184*f[5, 5, 15])/5 - 5964672*f[5, 7, 13] + 
   5374656*f[5, 9, 11] + 5374656*f[5, 11, 9] - 5964672*f[5, 13, 7] - 
   (82173184*f[5, 15, 5])/5 + 843744*f[5, 17, 3] + 2170112*f[7, 3, 15] - 
   6578528*f[7, 5, 13] - 591360*f[7, 7, 11] - 1094912*f[7, 9, 9] - 
   591360*f[7, 11, 7] - 6578528*f[7, 13, 5] + 2170112*f[7, 15, 3] - 
   2018976*f[9, 3, 13] + 6156096*f[9, 5, 11] - 529984*f[9, 7, 9] - 
   529984*f[9, 9, 7] + 6156096*f[9, 11, 5] - 2018976*f[9, 13, 3] + 
   232320*f[11, 3, 11] + 1351296*f[11, 5, 9] + 1034880*f[11, 7, 7] + 
   1351296*f[11, 9, 5] + 232320*f[11, 11, 3] - 4624704*f[13, 3, 9] + 
   8111488*f[13, 5, 7] + 8111488*f[13, 7, 5] - 4624704*f[13, 9, 3] + 
   (198895424*f[15, 3, 7])/45 + (75888128*f[15, 5, 5])/5 + 
   (198895424*f[15, 7, 3])/45 + (3125199808*f[17, 3, 5])/275 + 
   (3125199808*f[17, 5, 3])/275 + 193536*f[3, 3, 5, 5, 9] + 
   193536*f[3, 3, 5, 9, 5] - 387072*f[3, 3, 9, 5, 5] + 
   193536*f[3, 5, 3, 5, 9] + 193536*f[3, 5, 3, 9, 5] + 
   193536*f[3, 5, 5, 3, 9] + 193536*f[3, 5, 5, 9, 3] + 
   193536*f[3, 5, 9, 3, 5] + 193536*f[3, 5, 9, 5, 3] - 
   387072*f[3, 9, 3, 5, 5] - 387072*f[3, 9, 5, 3, 5] - 
   387072*f[3, 9, 5, 5, 3] + 193536*f[5, 3, 3, 5, 9] + 
   193536*f[5, 3, 3, 9, 5] + 193536*f[5, 3, 5, 3, 9] + 
   193536*f[5, 3, 5, 9, 3] + 193536*f[5, 3, 9, 3, 5] + 
   193536*f[5, 3, 9, 5, 3] + 516096*f[5, 5, 3, 3, 9] - 
   591360*f[5, 5, 3, 5, 7] - 591360*f[5, 5, 3, 7, 5] + 
   516096*f[5, 5, 3, 9, 3] - 645120*f[5, 5, 5, 3, 7] + 
   2027520*f[5, 5, 5, 5, 5] - 645120*f[5, 5, 5, 7, 3] - 
   709632*f[5, 5, 7, 3, 5] - 709632*f[5, 5, 7, 5, 3] + 
   322560*f[5, 5, 9, 3, 3] - 236544*f[5, 7, 3, 5, 5] - 
   774144*f[5, 7, 5, 3, 5] - 774144*f[5, 7, 5, 5, 3] + 
   322560*f[5, 9, 5, 3, 3] - 150528*f[7, 3, 3, 3, 9] + 
   275968*f[7, 3, 3, 5, 7] + 275968*f[7, 3, 3, 7, 5] - 
   150528*f[7, 3, 3, 9, 3] + 150528*f[7, 3, 5, 3, 7] + 
   1075200*f[7, 3, 5, 5, 5] + 150528*f[7, 3, 5, 7, 3] + 
   150528*f[7, 3, 7, 3, 5] + 150528*f[7, 3, 7, 5, 3] - 
   150528*f[7, 3, 9, 3, 3] + 25088*f[7, 5, 3, 3, 7] - 
   107520*f[7, 5, 3, 5, 5] + 25088*f[7, 5, 3, 7, 3] - 
   698880*f[7, 5, 5, 3, 5] - 698880*f[7, 5, 5, 5, 3] - 
   150528*f[7, 9, 3, 3, 3] + 75264*f[9, 3, 3, 3, 7] + 
   75264*f[9, 3, 3, 7, 3] - 161280*f[9, 3, 5, 3, 5] - 
   161280*f[9, 3, 5, 5, 3] + 322560*f[9, 5, 5, 3, 3] - 
   150528*f[9, 7, 3, 3, 3], DecimalForm[
   3.295469173365309225045133401292086271609668098930938664`54.517917253497075\
*^6]}, {"101001010100", (26755202908926960974158933826543347*f[25])/
    29542554364687125547500 - (3559290121752*f[3, 3, 19])/7907 - 
   323136*f[3, 5, 17] - 177408*f[3, 9, 13] - 177408*f[3, 13, 9] - 
   323136*f[3, 17, 5] - (3559290121752*f[3, 19, 3])/7907 + 
   843744*f[5, 3, 17] - (82173184*f[5, 5, 15])/5 - 5964672*f[5, 7, 13] + 
   5374656*f[5, 9, 11] + 5374656*f[5, 11, 9] - 5964672*f[5, 13, 7] - 
   (82173184*f[5, 15, 5])/5 + 843744*f[5, 17, 3] + 2170112*f[7, 3, 15] - 
   6578528*f[7, 5, 13] - 591360*f[7, 7, 11] - 1094912*f[7, 9, 9] - 
   591360*f[7, 11, 7] - 6578528*f[7, 13, 5] + 2170112*f[7, 15, 3] - 
   2018976*f[9, 3, 13] + 6156096*f[9, 5, 11] - 529984*f[9, 7, 9] - 
   529984*f[9, 9, 7] + 6156096*f[9, 11, 5] - 2018976*f[9, 13, 3] + 
   232320*f[11, 3, 11] + 1351296*f[11, 5, 9] + 1034880*f[11, 7, 7] + 
   1351296*f[11, 9, 5] + 232320*f[11, 11, 3] - 4624704*f[13, 3, 9] + 
   8111488*f[13, 5, 7] + 8111488*f[13, 7, 5] - 4624704*f[13, 9, 3] + 
   (198895424*f[15, 3, 7])/45 + (75888128*f[15, 5, 5])/5 + 
   (198895424*f[15, 7, 3])/45 + (3125199808*f[17, 3, 5])/275 + 
   (3125199808*f[17, 5, 3])/275 + 193536*f[3, 3, 5, 5, 9] + 
   193536*f[3, 3, 5, 9, 5] - 387072*f[3, 3, 9, 5, 5] + 
   193536*f[3, 5, 3, 5, 9] + 193536*f[3, 5, 3, 9, 5] + 
   193536*f[3, 5, 5, 3, 9] + 193536*f[3, 5, 5, 9, 3] + 
   193536*f[3, 5, 9, 3, 5] + 193536*f[3, 5, 9, 5, 3] - 
   387072*f[3, 9, 3, 5, 5] - 387072*f[3, 9, 5, 3, 5] - 
   387072*f[3, 9, 5, 5, 3] + 193536*f[5, 3, 3, 5, 9] + 
   193536*f[5, 3, 3, 9, 5] + 193536*f[5, 3, 5, 3, 9] + 
   193536*f[5, 3, 5, 9, 3] + 193536*f[5, 3, 9, 3, 5] + 
   193536*f[5, 3, 9, 5, 3] + 516096*f[5, 5, 3, 3, 9] - 
   591360*f[5, 5, 3, 5, 7] - 591360*f[5, 5, 3, 7, 5] + 
   516096*f[5, 5, 3, 9, 3] - 645120*f[5, 5, 5, 3, 7] + 
   2027520*f[5, 5, 5, 5, 5] - 645120*f[5, 5, 5, 7, 3] - 
   709632*f[5, 5, 7, 3, 5] - 709632*f[5, 5, 7, 5, 3] + 
   322560*f[5, 5, 9, 3, 3] - 236544*f[5, 7, 3, 5, 5] - 
   774144*f[5, 7, 5, 3, 5] - 774144*f[5, 7, 5, 5, 3] + 
   322560*f[5, 9, 5, 3, 3] - 150528*f[7, 3, 3, 3, 9] + 
   275968*f[7, 3, 3, 5, 7] + 275968*f[7, 3, 3, 7, 5] - 
   150528*f[7, 3, 3, 9, 3] + 150528*f[7, 3, 5, 3, 7] + 
   1075200*f[7, 3, 5, 5, 5] + 150528*f[7, 3, 5, 7, 3] + 
   150528*f[7, 3, 7, 3, 5] + 150528*f[7, 3, 7, 5, 3] - 
   150528*f[7, 3, 9, 3, 3] + 25088*f[7, 5, 3, 3, 7] - 
   107520*f[7, 5, 3, 5, 5] + 25088*f[7, 5, 3, 7, 3] - 
   698880*f[7, 5, 5, 3, 5] - 698880*f[7, 5, 5, 5, 3] - 
   150528*f[7, 9, 3, 3, 3] + 75264*f[9, 3, 3, 3, 7] + 
   75264*f[9, 3, 3, 7, 3] - 161280*f[9, 3, 5, 3, 5] - 
   161280*f[9, 3, 5, 5, 3] + 322560*f[9, 5, 5, 3, 3] - 
   150528*f[9, 7, 3, 3, 3], DecimalForm[
   3.295469173365309225045133401292086271609668098930938664`54.517917253497075\
*^6]}, {"101000101001", 
  (-5971447252415150346035780888884844499658817037647354147224421890439670767*
     f[25])/12956007783701294209421486458993412671622106240000000 - 
   (9840878118537539849622411163*f[3, 3, 19])/119418090599808000 - 
   (39873601100870923*f[3, 5, 17])/54885600 - (1130622900757*f[3, 7, 15])/
    52800 + (21914098191*f[3, 9, 13])/1792 + (9021617181*f[3, 11, 11])/100 + 
   (21914098191*f[3, 13, 9])/1792 - (1130622900757*f[3, 15, 7])/52800 - 
   (39873601100870923*f[3, 17, 5])/54885600 - 
   (9840878118537539849622411163*f[3, 19, 3])/119418090599808000 - 
   (236655263190573011*f[5, 3, 17])/823284000 + (679395366341*f[5, 5, 15])/
    17325 + (2565832369*f[5, 7, 13])/640 + (2430259039*f[5, 9, 11])/480 + 
   (2430259039*f[5, 11, 9])/480 + (2565832369*f[5, 13, 7])/640 + 
   (679395366341*f[5, 15, 5])/17325 - (236655263190573011*f[5, 17, 3])/
    823284000 - (29996253253*f[7, 3, 15])/2112 + 
   (54237985*f[7, 5, 13])/3584 - (30011539*f[7, 7, 11])/8 + 
   (10943141*f[7, 9, 9])/36 - (30011539*f[7, 11, 7])/8 + 
   (54237985*f[7, 13, 5])/3584 - (29996253253*f[7, 15, 3])/2112 + 
   (6932120469*f[9, 3, 13])/1120 + (1582344121*f[9, 5, 11])/288 - 
   (33604915*f[9, 7, 9])/72 - (33604915*f[9, 9, 7])/72 + 
   (1582344121*f[9, 11, 5])/288 + (6932120469*f[9, 13, 3])/1120 - 
   (482038883*f[11, 3, 11])/24 - (465182069*f[11, 5, 9])/45 - 
   (15074675*f[11, 7, 7])/4 - (465182069*f[11, 9, 5])/45 - 
   (482038883*f[11, 11, 3])/24 + (1346670867*f[13, 3, 9])/8960 - 
   (14498604077*f[13, 5, 7])/17920 - (14498604077*f[13, 7, 5])/17920 + 
   (1346670867*f[13, 9, 3])/8960 - (2945626065719*f[15, 3, 7])/369600 - 
   (925194617621*f[15, 5, 5])/33264 - (2945626065719*f[15, 7, 3])/369600 + 
   (27516633838941393173*f[17, 3, 5])/16465680000 + 
   (27516633838941393173*f[17, 5, 3])/16465680000 - 
   (132532266707077194676150049*f[19, 3, 3])/995150754998400 - 
   (1805800239*f[3, 3, 3, 3, 13])/1400 + (4707325*f[3, 3, 3, 5, 11])/12 + 
   (2011443*f[3, 3, 3, 7, 9])/4 + (2011443*f[3, 3, 3, 9, 7])/4 + 
   (4707325*f[3, 3, 3, 11, 5])/12 - (1805800239*f[3, 3, 3, 13, 3])/1400 - 
   (29264849*f[3, 3, 5, 3, 11])/20 - (2919370*f[3, 3, 5, 5, 9])/9 + 
   1743*f[3, 3, 5, 7, 7] - (2919370*f[3, 3, 5, 9, 5])/9 - 
   (29264849*f[3, 3, 5, 11, 3])/20 - (391257*f[3, 3, 7, 3, 9])/2 + 
   (494283*f[3, 3, 7, 5, 7])/2 + (494283*f[3, 3, 7, 7, 5])/2 - 
   (391257*f[3, 3, 7, 9, 3])/2 + (2000127*f[3, 3, 9, 3, 7])/4 - 
   (6499520*f[3, 3, 9, 5, 5])/9 + (2000127*f[3, 3, 9, 7, 3])/4 + 
   (11141173*f[3, 3, 11, 3, 5])/30 + (11141173*f[3, 3, 11, 5, 3])/30 - 
   (403739913*f[3, 3, 13, 3, 3])/700 + (48843061*f[3, 5, 3, 3, 11])/20 + 
   (332782*f[3, 5, 3, 5, 9])/3 + 511308*f[3, 5, 3, 7, 7] + 
   (332782*f[3, 5, 3, 9, 5])/3 + (48843061*f[3, 5, 3, 11, 3])/20 - 
   (3100298*f[3, 5, 5, 3, 9])/9 - (1026795*f[3, 5, 5, 5, 7])/2 - 
   (1026795*f[3, 5, 5, 7, 5])/2 - (3100298*f[3, 5, 5, 9, 3])/9 + 
   (1719411*f[3, 5, 7, 3, 7])/4 - 366870*f[3, 5, 7, 5, 5] + 
   (1719411*f[3, 5, 7, 7, 3])/4 + (810316*f[3, 5, 9, 3, 5])/9 + 
   (810316*f[3, 5, 9, 5, 3])/9 - (15008401*f[3, 5, 11, 3, 3])/6 - 
   (1988721*f[3, 7, 3, 3, 9])/8 + (2575419*f[3, 7, 3, 5, 7])/16 + 
   (2575419*f[3, 7, 3, 7, 5])/16 - (1988721*f[3, 7, 3, 9, 3])/8 + 
   (6651939*f[3, 7, 5, 3, 7])/16 - 73815*f[3, 7, 5, 5, 5] + 
   (6651939*f[3, 7, 5, 7, 3])/16 + (1249929*f[3, 7, 7, 3, 5])/8 + 
   (1249929*f[3, 7, 7, 5, 3])/8 - (865731*f[3, 7, 9, 3, 3])/4 + 
   (4234881*f[3, 9, 3, 3, 7])/8 - (2291860*f[3, 9, 3, 5, 5])/3 + 
   (4234881*f[3, 9, 3, 7, 3])/8 + (380260*f[3, 9, 5, 3, 5])/3 + 
   (380260*f[3, 9, 5, 5, 3])/3 + (4699551*f[3, 9, 7, 3, 3])/4 - 
   (137792563*f[3, 11, 3, 3, 5])/30 - (137792563*f[3, 11, 3, 5, 3])/30 + 
   (5839148*f[3, 11, 5, 3, 3])/5 + (5945805*f[3, 13, 3, 3, 3])/7 + 
   (101950461*f[5, 3, 3, 3, 11])/20 - (1573084*f[5, 3, 3, 5, 9])/9 + 
   704088*f[5, 3, 3, 7, 7] - (1573084*f[5, 3, 3, 9, 5])/9 + 
   (101950461*f[5, 3, 3, 11, 3])/20 - (1274096*f[5, 3, 5, 3, 9])/3 - 
   (583835*f[5, 3, 5, 5, 7])/2 - (583835*f[5, 3, 5, 7, 5])/2 - 
   (1274096*f[5, 3, 5, 9, 3])/3 + (1107051*f[5, 3, 7, 3, 7])/4 - 
   497120*f[5, 3, 7, 5, 5] + (1107051*f[5, 3, 7, 7, 3])/4 - 
   (319294*f[5, 3, 9, 3, 5])/9 - (319294*f[5, 3, 9, 5, 3])/9 - 
   (5937635*f[5, 3, 11, 3, 3])/2 - (2997718*f[5, 5, 3, 3, 9])/9 - 
   80320*f[5, 5, 3, 5, 7] - 80320*f[5, 5, 3, 7, 5] - 
   (2997718*f[5, 5, 3, 9, 3])/9 - 240120*f[5, 5, 5, 3, 7] - 
   240120*f[5, 5, 5, 7, 3] + 124105*f[5, 5, 7, 3, 5] + 
   124105*f[5, 5, 7, 5, 3] - (1333336*f[5, 5, 9, 3, 3])/9 + 
   (556551*f[5, 7, 3, 3, 7])/4 - 88270*f[5, 7, 3, 5, 5] + 
   (556551*f[5, 7, 3, 7, 3])/4 + (566255*f[5, 7, 5, 3, 5])/2 + 
   (566255*f[5, 7, 5, 5, 3])/2 + 428838*f[5, 7, 7, 3, 3] + 
   (2598878*f[5, 9, 3, 3, 5])/9 + (2598878*f[5, 9, 3, 5, 3])/9 + 
   (1890884*f[5, 9, 5, 3, 3])/3 - (95507493*f[5, 11, 3, 3, 3])/5 + 
   (133551*f[7, 3, 3, 3, 9])/8 - (760581*f[7, 3, 3, 5, 7])/16 - 
   (760581*f[7, 3, 3, 7, 5])/16 + (133551*f[7, 3, 3, 9, 3])/8 + 
   (2600259*f[7, 3, 5, 3, 7])/16 + 92685*f[7, 3, 5, 5, 5] + 
   (2600259*f[7, 3, 5, 7, 3])/16 - (401271*f[7, 3, 7, 3, 5])/8 - 
   (401271*f[7, 3, 7, 5, 3])/8 + (409101*f[7, 3, 9, 3, 3])/4 + 
   (1540959*f[7, 5, 3, 3, 7])/16 - 45930*f[7, 5, 3, 5, 5] + 
   (1540959*f[7, 5, 3, 7, 3])/16 - (230475*f[7, 5, 5, 3, 5])/2 - 
   (230475*f[7, 5, 5, 5, 3])/2 + (2873229*f[7, 5, 7, 3, 3])/8 + 
   (840249*f[7, 7, 3, 3, 5])/4 + (840249*f[7, 7, 3, 5, 3])/4 - 
   (132393*f[7, 7, 5, 3, 3])/2 + 273438*f[7, 9, 3, 3, 3] + 
   417072*f[9, 3, 3, 3, 7] - (2947300*f[9, 3, 3, 5, 5])/3 + 
   417072*f[9, 3, 3, 7, 3] - (2013050*f[9, 3, 5, 3, 5])/3 - 
   (2013050*f[9, 3, 5, 5, 3])/3 + 933444*f[9, 3, 7, 3, 3] + 
   (11330*f[9, 5, 3, 3, 5])/3 + (11330*f[9, 5, 3, 5, 3])/3 + 
   (1101460*f[9, 5, 5, 3, 3])/3 + 1966188*f[9, 7, 3, 3, 3] + 
   (47771739*f[11, 3, 3, 3, 5])/10 + (47771739*f[11, 3, 3, 5, 3])/10 + 
   (14077632*f[11, 3, 5, 3, 3])/5 - (5538843*f[11, 5, 3, 3, 3])/5 + 
   (95503617*f[13, 3, 3, 3, 3])/7 + 186300*f[3, 3, 3, 3, 3, 3, 7] + 
   105600*f[3, 3, 3, 3, 3, 5, 5] + 186300*f[3, 3, 3, 3, 3, 7, 3] + 
   24672*f[3, 3, 3, 3, 5, 3, 5] + 24672*f[3, 3, 3, 3, 5, 5, 3] + 
   145800*f[3, 3, 3, 3, 7, 3, 3] - 52896*f[3, 3, 3, 5, 3, 3, 5] - 
   52896*f[3, 3, 3, 5, 3, 5, 3] - 49536*f[3, 3, 3, 5, 5, 3, 3] + 
   64800*f[3, 3, 3, 7, 3, 3, 3] - 122232*f[3, 3, 5, 3, 3, 3, 5] - 
   122232*f[3, 3, 5, 3, 3, 5, 3] - 217776*f[3, 3, 5, 3, 5, 3, 3] - 
   408864*f[3, 3, 5, 5, 3, 3, 3] - 64800*f[3, 3, 7, 3, 3, 3, 3] - 
   478440*f[3, 5, 3, 3, 3, 3, 5] - 478440*f[3, 5, 3, 3, 3, 5, 3] - 
   308544*f[3, 5, 3, 3, 5, 3, 3] + 31248*f[3, 5, 3, 5, 3, 3, 3] + 
   240960*f[3, 5, 5, 3, 3, 3, 3] - 259200*f[3, 7, 3, 3, 3, 3, 3] - 
   498720*f[5, 3, 3, 3, 3, 3, 5] - 498720*f[5, 3, 3, 3, 3, 5, 3] - 
   187344*f[5, 3, 3, 3, 5, 3, 3] + 435408*f[5, 3, 3, 5, 3, 3, 3] + 
   869760*f[5, 3, 5, 3, 3, 3, 3] + 116160*f[5, 5, 3, 3, 3, 3, 3] - 
   259200*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.306018187078280293833872212190459172608355173`45.519305238384256*^6]}, 
 {"101010010001", 
  (
     -37059062695897317910411656336168268027513832887310013446899374081069687\
0059*f[25])/4104463265876570005544726910209113134369883256832000000 + 
   (223224838048379372242806497*f[3, 3, 19])/27558020907648000 + 
   (19051462254775019*f[3, 5, 17])/627264000 - (1471254859867*f[3, 7, 15])/
    158400 - (52485616817*f[3, 9, 13])/806400 + (140652419*f[3, 11, 11])/25 - 
   (52485616817*f[3, 13, 9])/806400 - (1471254859867*f[3, 15, 7])/158400 + 
   (19051462254775019*f[3, 17, 5])/627264000 + 
   (223224838048379372242806497*f[3, 19, 3])/27558020907648000 - 
   (21825718922227009*f[5, 3, 17])/125452800 + (5965724068477*f[5, 5, 15])/
    1478400 - (22327654149*f[5, 7, 13])/5120 - (36021981973*f[5, 9, 11])/
    3840 - (36021981973*f[5, 11, 9])/3840 - (22327654149*f[5, 13, 7])/5120 + 
   (5965724068477*f[5, 15, 5])/1478400 - (21825718922227009*f[5, 17, 3])/
    125452800 - (9968957969*f[7, 3, 15])/1600 + (18563037*f[7, 5, 13])/640 + 
   (23147649*f[7, 7, 11])/80 - (1564703*f[7, 9, 9])/2 + 
   (23147649*f[7, 11, 7])/80 + (18563037*f[7, 13, 5])/640 - 
   (9968957969*f[7, 15, 3])/1600 - (97311596771*f[9, 3, 13])/403200 - 
   (20919509893*f[9, 5, 11])/3840 + (178107601*f[9, 7, 9])/576 + 
   (178107601*f[9, 9, 7])/576 - (20919509893*f[9, 11, 5])/3840 - 
   (97311596771*f[9, 13, 3])/403200 + (8724487*f[11, 3, 11])/4 + 
   (10444599*f[11, 5, 9])/8 + (56231469*f[11, 7, 7])/40 + 
   (10444599*f[11, 9, 5])/8 + (8724487*f[11, 11, 3])/4 + 
   (1262667079951*f[13, 3, 9])/161280 - (4958882649*f[13, 5, 7])/1024 - 
   (4958882649*f[13, 7, 5])/1024 + (1262667079951*f[13, 9, 3])/161280 - 
   (71218269139*f[15, 3, 7])/6600 - (71218269139*f[15, 5, 5])/1540 - 
   (71218269139*f[15, 7, 3])/6600 - (447883714931893*f[17, 3, 5])/1620000 - 
   (447883714931893*f[17, 5, 3])/1620000 + 
   (1555758511660597749464765623*f[19, 3, 3])/53738140769913600 + 
   (1303513689*f[3, 3, 3, 3, 13])/5600 - 677318*f[3, 3, 3, 5, 11] + 
   (3766073*f[3, 3, 3, 7, 9])/48 + (3766073*f[3, 3, 3, 9, 7])/48 - 
   677318*f[3, 3, 3, 11, 5] + (1303513689*f[3, 3, 3, 13, 3])/5600 - 
   (8774817*f[3, 3, 5, 3, 11])/10 - (4329833*f[3, 3, 5, 5, 9])/18 + 
   (431501*f[3, 3, 5, 7, 7])/16 - (4329833*f[3, 3, 5, 9, 5])/18 - 
   (8774817*f[3, 3, 5, 11, 3])/10 + (2010959*f[3, 3, 7, 3, 9])/16 - 
   (911267*f[3, 3, 7, 5, 7])/32 - (911267*f[3, 3, 7, 7, 5])/32 + 
   (2010959*f[3, 3, 7, 9, 3])/16 + (15422537*f[3, 3, 9, 3, 7])/72 + 
   (3601883*f[3, 3, 9, 5, 5])/9 + (15422537*f[3, 3, 9, 7, 3])/72 - 
   (737726*f[3, 3, 11, 3, 5])/15 - (737726*f[3, 3, 11, 5, 3])/15 + 
   (3797708133*f[3, 3, 13, 3, 3])/2800 - (41046767*f[3, 5, 3, 3, 11])/60 - 
   (1656419*f[3, 5, 3, 5, 9])/9 - (3342059*f[3, 5, 3, 7, 7])/16 - 
   (1656419*f[3, 5, 3, 9, 5])/9 - (41046767*f[3, 5, 3, 11, 3])/60 - 
   (1422883*f[3, 5, 5, 3, 9])/9 - (350115*f[3, 5, 5, 5, 7])/2 - 
   (350115*f[3, 5, 5, 7, 5])/2 - (1422883*f[3, 5, 5, 9, 3])/9 + 
   (2213141*f[3, 5, 7, 3, 7])/32 - 112785*f[3, 5, 7, 5, 5] + 
   (2213141*f[3, 5, 7, 7, 3])/32 - (989104*f[3, 5, 9, 3, 5])/9 - 
   (989104*f[3, 5, 9, 5, 3])/9 + (2340445*f[3, 5, 11, 3, 3])/6 + 
   (1450582*f[3, 7, 3, 3, 9])/9 + 68257*f[3, 7, 3, 5, 7] + 
   68257*f[3, 7, 3, 7, 5] + (1450582*f[3, 7, 3, 9, 3])/9 - 
   (198667*f[3, 7, 5, 3, 7])/4 + 11760*f[3, 7, 5, 5, 5] - 
   (198667*f[3, 7, 5, 7, 3])/4 - (452193*f[3, 7, 7, 3, 5])/4 - 
   (452193*f[3, 7, 7, 5, 3])/4 + (399532*f[3, 7, 9, 3, 3])/9 + 
   (33575129*f[3, 9, 3, 3, 7])/144 + (4936513*f[3, 9, 3, 5, 5])/9 + 
   (33575129*f[3, 9, 3, 7, 3])/144 + (10422949*f[3, 9, 5, 3, 5])/18 + 
   (10422949*f[3, 9, 5, 5, 3])/18 + (1771411*f[3, 9, 7, 3, 3])/8 + 
   (99188489*f[3, 11, 3, 3, 5])/60 + (99188489*f[3, 11, 3, 5, 3])/60 + 
   (20466741*f[3, 11, 5, 3, 3])/10 + (1008961071*f[3, 13, 3, 3, 3])/280 - 
   (7326189*f[5, 3, 3, 3, 11])/20 - (160873*f[5, 3, 3, 5, 9])/3 - 
   (5849067*f[5, 3, 3, 7, 7])/16 - (160873*f[5, 3, 3, 9, 5])/3 - 
   (7326189*f[5, 3, 3, 11, 3])/20 + 178163*f[5, 3, 5, 3, 9] - 
   (1095585*f[5, 3, 5, 5, 7])/2 - (1095585*f[5, 3, 5, 7, 5])/2 + 
   178163*f[5, 3, 5, 9, 3] - (3161067*f[5, 3, 7, 3, 7])/32 - 
   381345*f[5, 3, 7, 5, 5] - (3161067*f[5, 3, 7, 7, 3])/32 + 
   (295472*f[5, 3, 9, 3, 5])/3 + (295472*f[5, 3, 9, 5, 3])/3 + 
   (165303*f[5, 3, 11, 3, 3])/2 - (622006*f[5, 5, 3, 3, 9])/3 - 
   496380*f[5, 5, 3, 5, 7] - 496380*f[5, 5, 3, 7, 5] - 
   (622006*f[5, 5, 3, 9, 3])/3 - 54000*f[5, 5, 5, 3, 7] - 
   54000*f[5, 5, 5, 7, 3] - 29580*f[5, 5, 7, 3, 5] - 29580*f[5, 5, 7, 5, 3] - 
   (157612*f[5, 5, 9, 3, 3])/3 + (64533*f[5, 7, 3, 3, 7])/32 + 
   552255*f[5, 7, 3, 5, 5] + (64533*f[5, 7, 3, 7, 3])/32 + 
   (322575*f[5, 7, 5, 3, 5])/2 + (322575*f[5, 7, 5, 5, 3])/2 - 
   (2623467*f[5, 7, 7, 3, 3])/16 + (1216211*f[5, 9, 3, 3, 5])/3 + 
   (1216211*f[5, 9, 3, 5, 3])/3 - 211882*f[5, 9, 5, 3, 3] + 
   (4902867*f[5, 11, 3, 3, 3])/5 + 288036*f[7, 3, 3, 3, 9] + 
   13797*f[7, 3, 3, 5, 7] + 13797*f[7, 3, 3, 7, 5] + 
   288036*f[7, 3, 3, 9, 3] - (523467*f[7, 3, 5, 3, 7])/4 + 
   165360*f[7, 3, 5, 5, 5] - (523467*f[7, 3, 5, 7, 3])/4 - 
   (443793*f[7, 3, 7, 3, 5])/4 - (443793*f[7, 3, 7, 5, 3])/4 + 
   108360*f[7, 3, 9, 3, 3] - (943803*f[7, 5, 3, 3, 7])/4 + 
   166200*f[7, 5, 3, 5, 5] - (943803*f[7, 5, 3, 7, 3])/4 + 
   166620*f[7, 5, 5, 3, 5] + 166620*f[7, 5, 5, 5, 3] - 
   (610491*f[7, 5, 7, 3, 3])/2 - (1219953*f[7, 7, 3, 3, 5])/4 - 
   (1219953*f[7, 7, 3, 5, 3])/4 - (530817*f[7, 7, 5, 3, 3])/2 - 
   250992*f[7, 9, 3, 3, 3] + 207492*f[9, 3, 3, 3, 7] + 
   (1516601*f[9, 3, 3, 5, 5])/3 + 207492*f[9, 3, 3, 7, 3] + 
   (2991013*f[9, 3, 5, 3, 5])/6 + (2991013*f[9, 3, 5, 5, 3])/6 + 
   (706241*f[9, 3, 7, 3, 3])/4 + (585425*f[9, 5, 3, 3, 5])/6 + 
   (585425*f[9, 5, 3, 5, 3])/6 - 296329*f[9, 5, 5, 3, 3] + 
   (458787*f[9, 7, 3, 3, 3])/4 - (3389661*f[11, 3, 3, 3, 5])/10 - 
   (3389661*f[11, 3, 3, 5, 3])/10 - (639108*f[11, 3, 5, 3, 3])/5 + 
   (1472337*f[11, 5, 3, 3, 3])/5 + (88032927*f[13, 3, 3, 3, 3])/28 + 
   432225*f[3, 3, 3, 3, 3, 3, 7] - 130800*f[3, 3, 3, 3, 3, 5, 5] + 
   432225*f[3, 3, 3, 3, 3, 7, 3] - 46728*f[3, 3, 3, 3, 5, 3, 5] - 
   46728*f[3, 3, 3, 3, 5, 5, 3] + 334362*f[3, 3, 3, 3, 7, 3, 3] + 
   11424*f[3, 3, 3, 5, 3, 3, 5] + 11424*f[3, 3, 3, 5, 3, 5, 3] - 
   14496*f[3, 3, 3, 5, 5, 3, 3] + 138636*f[3, 3, 3, 7, 3, 3, 3] + 
   87468*f[3, 3, 5, 3, 3, 3, 5] + 87468*f[3, 3, 5, 3, 3, 5, 3] + 
   40344*f[3, 3, 5, 3, 5, 3, 3] - 53904*f[3, 3, 5, 5, 3, 3, 3] - 
   67176*f[3, 3, 7, 3, 3, 3, 3] + 289920*f[3, 5, 3, 3, 3, 3, 5] + 
   289920*f[3, 5, 3, 3, 3, 5, 3] + 247776*f[3, 5, 3, 3, 5, 3, 3] + 
   163488*f[3, 5, 3, 5, 3, 3, 3] + 101760*f[3, 5, 5, 3, 3, 3, 3] - 
   107520*f[3, 7, 3, 3, 3, 3, 3] + 478080*f[5, 3, 3, 3, 3, 3, 5] + 
   478080*f[5, 3, 3, 3, 3, 5, 3] + 452736*f[5, 3, 3, 3, 5, 3, 3] + 
   402048*f[5, 3, 3, 5, 3, 3, 3] + 345600*f[5, 3, 5, 3, 3, 3, 3] + 
   322560*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.3122433950841255054776582376676389684274658618999999999999999999`46.5201\
222427439*^6]}, {"101001010001", 
  (-588368109393783183638825856069701990627643326860027889254164048052983743*
     f[25])/3428958451024703429861927243282467113090963456000000 - 
   (2795468314419291480733*f[3, 3, 19])/3332791644160 - 
   (1821600627283031*f[3, 5, 17])/5880600 - (33485380943*f[3, 7, 15])/4400 + 
   (688290241669*f[3, 9, 13])/100800 - (581272592*f[3, 11, 11])/25 + 
   (688290241669*f[3, 13, 9])/100800 - (33485380943*f[3, 15, 7])/4400 - 
   (1821600627283031*f[3, 17, 5])/5880600 - 
   (2795468314419291480733*f[3, 19, 3])/3332791644160 + 
   (1305074795963437*f[5, 3, 17])/5880600 + (16913917645*f[5, 5, 15])/693 + 
   (5070161*f[5, 7, 13])/16 + (141434866*f[5, 9, 11])/15 + 
   (141434866*f[5, 11, 9])/15 + (5070161*f[5, 13, 7])/16 + 
   (16913917645*f[5, 15, 5])/693 + (1305074795963437*f[5, 17, 3])/5880600 - 
   (33723882943*f[7, 3, 15])/4400 + (4727297*f[7, 5, 13])/32 - 
   (13765521*f[7, 7, 11])/4 - (1927184*f[7, 9, 9])/3 - 
   (13765521*f[7, 11, 7])/4 + (4727297*f[7, 13, 5])/32 - 
   (33723882943*f[7, 15, 3])/4400 + (477523894619*f[9, 3, 13])/100800 + 
   (95872189*f[9, 5, 11])/30 - 593656*f[9, 7, 9] - 593656*f[9, 9, 7] + 
   (95872189*f[9, 11, 5])/30 + (477523894619*f[9, 13, 3])/100800 - 
   (1108296971*f[11, 3, 11])/300 - (3958257*f[11, 5, 9])/10 - 
   (10457139*f[11, 7, 7])/2 - (3958257*f[11, 9, 5])/10 - 
   (1108296971*f[11, 11, 3])/300 - (7817892531*f[13, 3, 9])/5600 - 
   (27065125*f[13, 5, 7])/32 - (27065125*f[13, 7, 5])/32 - 
   (7817892531*f[13, 9, 3])/5600 - 426275*f[15, 3, 7] - 
   (5281148822*f[15, 5, 5])/693 - 426275*f[15, 7, 3] + 
   (327012546559979*f[17, 3, 5])/490050 + (327012546559979*f[17, 5, 3])/
    490050 - (17967510913280494840645161*f[19, 3, 3])/541578642176000 - 
   (5958333399*f[3, 3, 3, 3, 13])/5600 - (508482*f[3, 3, 3, 5, 11])/5 + 
   (125847*f[3, 3, 3, 7, 9])/2 + (125847*f[3, 3, 3, 9, 7])/2 - 
   (508482*f[3, 3, 3, 11, 5])/5 - (5958333399*f[3, 3, 3, 13, 3])/5600 + 
   (5790873*f[3, 3, 5, 3, 11])/5 - 252386*f[3, 3, 5, 5, 9] - 
   87570*f[3, 3, 5, 7, 7] - 252386*f[3, 3, 5, 9, 5] + 
   (5790873*f[3, 3, 5, 11, 3])/5 + 68157*f[3, 3, 7, 3, 9] + 
   3465*f[3, 3, 7, 5, 7] + 3465*f[3, 3, 7, 7, 5] + 68157*f[3, 3, 7, 9, 3] + 
   (149661*f[3, 3, 9, 3, 7])/2 + 175772*f[3, 3, 9, 5, 5] + 
   (149661*f[3, 3, 9, 7, 3])/2 + (5646579*f[3, 3, 11, 3, 5])/5 + 
   (5646579*f[3, 3, 11, 5, 3])/5 - (2632972983*f[3, 3, 13, 3, 3])/2800 + 
   826410*f[3, 5, 3, 3, 11] - (286208*f[3, 5, 3, 5, 9])/9 + 
   303660*f[3, 5, 3, 7, 7] - (286208*f[3, 5, 3, 9, 5])/9 + 
   826410*f[3, 5, 3, 11, 3] - (4349368*f[3, 5, 5, 3, 9])/9 - 
   73800*f[3, 5, 5, 5, 7] - 73800*f[3, 5, 5, 7, 5] - 
   (4349368*f[3, 5, 5, 9, 3])/9 + 151830*f[3, 5, 7, 3, 7] - 
   114000*f[3, 5, 7, 5, 5] + 151830*f[3, 5, 7, 7, 3] - 
   183112*f[3, 5, 9, 3, 5] - 183112*f[3, 5, 9, 5, 3] - 
   2333868*f[3, 5, 11, 3, 3] + 153846*f[3, 7, 3, 3, 9] - 
   35910*f[3, 7, 3, 5, 7] - 35910*f[3, 7, 3, 7, 5] + 
   153846*f[3, 7, 3, 9, 3] + 159705*f[3, 7, 5, 3, 7] - 
   194400*f[3, 7, 5, 5, 5] + 159705*f[3, 7, 5, 7, 3] + 
   76545*f[3, 7, 7, 3, 5] + 76545*f[3, 7, 7, 5, 3] + 
   165564*f[3, 7, 9, 3, 3] + (196911*f[3, 9, 3, 3, 7])/2 - 
   (1141652*f[3, 9, 3, 5, 5])/9 + (196911*f[3, 9, 3, 7, 3])/2 + 
   (4906774*f[3, 9, 5, 3, 5])/9 + (4906774*f[3, 9, 5, 5, 3])/9 + 
   178911*f[3, 9, 7, 3, 3] - 799950*f[3, 11, 3, 3, 5] - 
   799950*f[3, 11, 3, 5, 3] - (11957928*f[3, 11, 5, 3, 3])/5 - 
   (38811711*f[3, 13, 3, 3, 3])/56 + 219726*f[5, 3, 3, 3, 11] + 
   (861112*f[5, 3, 3, 5, 9])/9 + 240660*f[5, 3, 3, 7, 7] + 
   (861112*f[5, 3, 3, 9, 5])/9 + 219726*f[5, 3, 3, 11, 3] - 
   237752*f[5, 3, 5, 3, 9] - 196400*f[5, 3, 5, 5, 7] - 
   196400*f[5, 3, 5, 7, 5] - 237752*f[5, 3, 5, 9, 3] + 
   120330*f[5, 3, 7, 3, 7] - 359200*f[5, 3, 7, 5, 5] + 
   120330*f[5, 3, 7, 7, 3] + (196912*f[5, 3, 9, 3, 5])/9 + 
   (196912*f[5, 3, 9, 5, 3])/9 - 176580*f[5, 3, 11, 3, 3] + 
   (654184*f[5, 5, 3, 3, 9])/9 - 179000*f[5, 5, 3, 5, 7] - 
   179000*f[5, 5, 3, 7, 5] + (654184*f[5, 5, 3, 9, 3])/9 - 
   240000*f[5, 5, 5, 3, 7] - 240000*f[5, 5, 5, 7, 3] + 
   71000*f[5, 5, 7, 3, 5] + 71000*f[5, 5, 7, 5, 3] + 
   (759184*f[5, 5, 9, 3, 3])/9 + 36330*f[5, 7, 3, 3, 7] + 
   140800*f[5, 7, 3, 5, 5] + 36330*f[5, 7, 3, 7, 3] + 
   219200*f[5, 7, 5, 3, 5] + 219200*f[5, 7, 5, 5, 3] + 
   72660*f[5, 7, 7, 3, 3] - (362288*f[5, 9, 3, 3, 5])/9 - 
   (362288*f[5, 9, 3, 5, 3])/9 + 603616*f[5, 9, 5, 3, 3] - 
   969192*f[5, 11, 3, 3, 3] - 4410*f[7, 3, 3, 3, 9] - 
   35910*f[7, 3, 3, 5, 7] - 35910*f[7, 3, 3, 7, 5] - 4410*f[7, 3, 3, 9, 3] + 
   117705*f[7, 3, 5, 3, 7] - 134400*f[7, 3, 5, 5, 5] + 
   117705*f[7, 3, 5, 7, 3] + 34545*f[7, 3, 7, 3, 5] + 
   34545*f[7, 3, 7, 5, 3] + 7308*f[7, 3, 9, 3, 3] + 44205*f[7, 5, 3, 3, 7] - 
   33600*f[7, 5, 3, 5, 5] + 44205*f[7, 5, 3, 7, 3] + 16800*f[7, 5, 5, 3, 5] + 
   16800*f[7, 5, 5, 5, 3] + 88410*f[7, 5, 7, 3, 3] + 
   149205*f[7, 7, 3, 3, 5] + 149205*f[7, 7, 3, 5, 3] - 
   77910*f[7, 7, 5, 3, 3] + 30744*f[7, 9, 3, 3, 3] + 
   (244161*f[9, 3, 3, 3, 7])/2 - (4744852*f[9, 3, 3, 5, 5])/9 + 
   (244161*f[9, 3, 3, 7, 3])/2 - (1110826*f[9, 3, 5, 3, 5])/9 - 
   (1110826*f[9, 3, 5, 5, 3])/9 + 226161*f[9, 3, 7, 3, 3] + 
   (3984614*f[9, 5, 3, 3, 5])/9 + (3984614*f[9, 5, 3, 5, 3])/9 + 
   (5446028*f[9, 5, 5, 3, 3])/9 + 434322*f[9, 7, 3, 3, 3] + 
   (8266581*f[11, 3, 3, 3, 5])/5 + (8266581*f[11, 3, 3, 5, 3])/5 + 
   (9569934*f[11, 3, 5, 3, 3])/5 + 2435328*f[11, 5, 3, 3, 3] + 
   (29230335*f[13, 3, 3, 3, 3])/28 - 91125*f[3, 3, 3, 3, 3, 3, 7] + 
   72000*f[3, 3, 3, 3, 3, 5, 5] - 91125*f[3, 3, 3, 3, 3, 7, 3] + 
   30888*f[3, 3, 3, 3, 5, 3, 5] + 30888*f[3, 3, 3, 3, 5, 5, 3] - 
   85050*f[3, 3, 3, 3, 7, 3, 3] - 26712*f[3, 3, 3, 5, 3, 3, 5] - 
   26712*f[3, 3, 3, 5, 3, 5, 3] - 43200*f[3, 3, 3, 5, 5, 3, 3] - 
   72900*f[3, 3, 3, 7, 3, 3, 3] - 14076*f[3, 3, 5, 3, 3, 3, 5] - 
   14076*f[3, 3, 5, 3, 3, 5, 3] + 52056*f[3, 3, 5, 3, 5, 3, 3] + 
   184320*f[3, 3, 5, 5, 3, 3, 3] - 48600*f[3, 3, 7, 3, 3, 3, 3] - 
   39840*f[3, 5, 3, 3, 3, 3, 5] - 39840*f[3, 5, 3, 3, 3, 5, 3] - 
   3840*f[3, 5, 3, 3, 5, 3, 3] + 68160*f[3, 5, 3, 5, 3, 3, 3] - 
   19200*f[3, 5, 5, 3, 3, 3, 3] + 62400*f[5, 3, 3, 3, 3, 3, 5] + 
   62400*f[5, 3, 3, 3, 3, 5, 3] + 83520*f[5, 3, 3, 3, 5, 3, 3] + 
   125760*f[5, 3, 3, 5, 3, 3, 3] + 172800*f[5, 3, 5, 3, 3, 3, 3] + 
   192000*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.324751329053796609474643407616898721531581156`45.52175916829826*^6]}, 
 {"101010000101", 
  (-3398774779042430888062020497732832960450143811721111164886085384003759411*
     f[25])/732939868906530358132986948251627345423193438720000000 + 
   (168198370663974070658634083*f[3, 3, 19])/2843287871424000 - 
   (200890584528939871*f[3, 5, 17])/784080000 - (50267845129*f[3, 7, 15])/
    8640 + (261662830127*f[3, 9, 13])/86400 - (34321886291*f[3, 11, 11])/
    720 + (261662830127*f[3, 13, 9])/86400 - (50267845129*f[3, 15, 7])/8640 - 
   (200890584528939871*f[3, 17, 5])/784080000 + 
   (168198370663974070658634083*f[3, 19, 3])/2843287871424000 + 
   (770363918219189*f[5, 3, 17])/21780000 - (600534531383*f[5, 5, 15])/
    92400 + (795193869*f[5, 7, 13])/1600 - (463510177*f[5, 9, 11])/720 - 
   (463510177*f[5, 11, 9])/720 + (795193869*f[5, 13, 7])/1600 - 
   (600534531383*f[5, 15, 5])/92400 + (770363918219189*f[5, 17, 3])/
    21780000 + (1209028745729*f[7, 3, 15])/52800 + 
   (7080385921*f[7, 5, 13])/9600 + (790392295*f[7, 7, 11])/128 - 
   (8927303*f[7, 9, 9])/24 + (790392295*f[7, 11, 7])/128 + 
   (7080385921*f[7, 13, 5])/9600 + (1209028745729*f[7, 15, 3])/52800 + 
   (25220741209*f[9, 3, 13])/6912 - (38327021363*f[9, 5, 11])/17280 - 
   (3393383*f[9, 7, 9])/1152 - (3393383*f[9, 9, 7])/1152 - 
   (38327021363*f[9, 11, 5])/17280 + (25220741209*f[9, 13, 3])/6912 - 
   (229791163073*f[11, 3, 11])/14400 - (12815410727*f[11, 5, 9])/3456 + 
   (156575923*f[11, 7, 7])/320 - (12815410727*f[11, 9, 5])/3456 - 
   (229791163073*f[11, 11, 3])/14400 - (55462692803*f[13, 3, 9])/57600 + 
   (4244584763*f[13, 5, 7])/9600 + (4244584763*f[13, 7, 5])/9600 - 
   (55462692803*f[13, 9, 3])/57600 + (112585951849*f[15, 3, 7])/59400 - 
   (5347908158731*f[15, 5, 5])/415800 + (112585951849*f[15, 7, 3])/59400 + 
   (82149789565896227*f[17, 3, 5])/470448000 + 
   (82149789565896227*f[17, 5, 3])/470448000 + 
   (4031565560013830821437594421*f[19, 3, 3])/38384386264224000 + 
   (308899018*f[3, 3, 3, 3, 13])/75 - (472993589*f[3, 3, 3, 5, 11])/120 - 
   (6960989*f[3, 3, 3, 7, 9])/24 - (6960989*f[3, 3, 3, 9, 7])/24 - 
   (472993589*f[3, 3, 3, 11, 5])/120 + (308899018*f[3, 3, 3, 13, 3])/75 + 
   (2174537*f[3, 3, 5, 3, 11])/60 - (4759843*f[3, 3, 5, 5, 9])/36 + 
   (234913*f[3, 3, 5, 7, 7])/2 - (4759843*f[3, 3, 5, 9, 5])/36 + 
   (2174537*f[3, 3, 5, 11, 3])/60 - (572943*f[3, 3, 7, 3, 9])/4 + 
   (646597*f[3, 3, 7, 5, 7])/4 + (646597*f[3, 3, 7, 7, 5])/4 - 
   (572943*f[3, 3, 7, 9, 3])/4 - (5339453*f[3, 3, 9, 3, 7])/72 - 
   (5754907*f[3, 3, 9, 5, 5])/18 - (5339453*f[3, 3, 9, 7, 3])/72 - 
   (92750543*f[3, 3, 11, 3, 5])/120 - (92750543*f[3, 3, 11, 5, 3])/120 + 
   (6665807*f[3, 3, 13, 3, 3])/2 + (79244747*f[3, 5, 3, 3, 11])/120 + 
   (1038677*f[3, 5, 3, 5, 9])/18 - 42763*f[3, 5, 3, 7, 7] + 
   (1038677*f[3, 5, 3, 9, 5])/18 + (79244747*f[3, 5, 3, 11, 3])/120 - 
   (159902*f[3, 5, 5, 3, 9])/9 + 26668*f[3, 5, 5, 5, 7] + 
   26668*f[3, 5, 5, 7, 5] - (159902*f[3, 5, 5, 9, 3])/9 - 
   (489083*f[3, 5, 7, 3, 7])/2 + 25792*f[3, 5, 7, 5, 5] - 
   (489083*f[3, 5, 7, 7, 3])/2 + (2226881*f[3, 5, 9, 3, 5])/18 + 
   (2226881*f[3, 5, 9, 5, 3])/18 - (152711317*f[3, 5, 11, 3, 3])/60 - 
   (273574*f[3, 7, 3, 3, 9])/9 - (224133*f[3, 7, 3, 5, 7])/4 - 
   (224133*f[3, 7, 3, 7, 5])/4 - (273574*f[3, 7, 3, 9, 3])/9 - 
   136143*f[3, 7, 5, 3, 7] + 24040*f[3, 7, 5, 5, 5] - 
   136143*f[3, 7, 5, 7, 3] - (287749*f[3, 7, 7, 3, 5])/4 - 
   (287749*f[3, 7, 7, 5, 3])/4 - (2410828*f[3, 7, 9, 3, 3])/9 - 
   (6893971*f[3, 9, 3, 3, 7])/72 - (3378499*f[3, 9, 3, 5, 5])/18 - 
   (6893971*f[3, 9, 3, 7, 3])/72 + (932387*f[3, 9, 5, 3, 5])/12 + 
   (932387*f[3, 9, 5, 5, 3])/12 - (1556597*f[3, 9, 7, 3, 3])/12 - 
   (16195813*f[3, 11, 3, 3, 5])/20 - (16195813*f[3, 11, 3, 5, 3])/20 - 
   (124905467*f[3, 11, 5, 3, 3])/30 + (264210503*f[3, 13, 3, 3, 3])/150 + 
   (1239974*f[5, 3, 3, 3, 11])/15 - (248987*f[5, 3, 3, 5, 9])/18 - 
   135877*f[5, 3, 3, 7, 7] - (248987*f[5, 3, 3, 9, 5])/18 + 
   (1239974*f[5, 3, 3, 11, 3])/15 - (664204*f[5, 3, 5, 3, 9])/9 - 
   5658*f[5, 3, 5, 5, 7] - 5658*f[5, 3, 5, 7, 5] - 
   (664204*f[5, 3, 5, 9, 3])/9 - (132377*f[5, 3, 7, 3, 7])/2 + 
   10924*f[5, 3, 7, 5, 5] - (132377*f[5, 3, 7, 7, 3])/2 + 
   (1467349*f[5, 3, 9, 3, 5])/18 + (1467349*f[5, 3, 9, 5, 3])/18 + 
   (598044*f[5, 3, 11, 3, 3])/5 - (1614440*f[5, 5, 3, 3, 9])/9 + 
   19892*f[5, 5, 3, 5, 7] + 19892*f[5, 5, 3, 7, 5] - 
   (1614440*f[5, 5, 3, 9, 3])/9 + 30350*f[5, 5, 5, 3, 7] - 
   267520*f[5, 5, 5, 5, 5] + 30350*f[5, 5, 5, 7, 3] - 9166*f[5, 5, 7, 3, 5] - 
   9166*f[5, 5, 7, 5, 3] - (2214256*f[5, 5, 9, 3, 3])/9 + 
   (48419*f[5, 7, 3, 3, 7])/2 - 47192*f[5, 7, 3, 5, 5] + 
   (48419*f[5, 7, 3, 7, 3])/2 - 32100*f[5, 7, 5, 3, 5] - 
   32100*f[5, 7, 5, 5, 3] + 44919*f[5, 7, 7, 3, 3] + 
   (661351*f[5, 9, 3, 3, 5])/6 + (661351*f[5, 9, 3, 5, 3])/6 + 
   (581501*f[5, 9, 5, 3, 3])/9 + (2902448*f[5, 11, 3, 3, 3])/15 - 
   300762*f[7, 3, 3, 3, 9] - (158445*f[7, 3, 3, 5, 7])/4 - 
   (158445*f[7, 3, 3, 7, 5])/4 - 300762*f[7, 3, 3, 9, 3] - 
   127113*f[7, 3, 5, 3, 7] - 171720*f[7, 3, 5, 5, 5] - 
   127113*f[7, 3, 5, 7, 3] + (347235*f[7, 3, 7, 3, 5])/4 + 
   (347235*f[7, 3, 7, 5, 3])/4 - 192276*f[7, 3, 9, 3, 3] + 
   206724*f[7, 5, 3, 3, 7] - 126024*f[7, 5, 3, 5, 5] + 
   206724*f[7, 5, 3, 7, 3] - 103176*f[7, 5, 5, 3, 5] - 
   103176*f[7, 5, 5, 5, 3] + 301980*f[7, 5, 7, 3, 3] + 
   (1233939*f[7, 7, 3, 3, 5])/4 + (1233939*f[7, 7, 3, 5, 3])/4 + 
   (1459647*f[7, 7, 5, 3, 3])/2 + 24696*f[7, 9, 3, 3, 3] - 
   (5528579*f[9, 3, 3, 3, 7])/24 - (1242377*f[9, 3, 3, 5, 5])/6 - 
   (5528579*f[9, 3, 3, 7, 3])/24 + (999451*f[9, 3, 5, 3, 5])/12 + 
   (999451*f[9, 3, 5, 5, 3])/12 - (1038023*f[9, 3, 7, 3, 3])/12 + 
   (2558927*f[9, 5, 3, 3, 5])/12 + (2558927*f[9, 5, 3, 5, 3])/12 + 
   (317099*f[9, 5, 5, 3, 3])/6 + (1207255*f[9, 7, 3, 3, 3])/6 + 
   (5210693*f[11, 3, 3, 3, 5])/20 + (5210693*f[11, 3, 3, 5, 3])/20 - 
   (1448579*f[11, 3, 5, 3, 3])/2 - (13469689*f[11, 5, 3, 3, 3])/5 + 
   (9212028*f[13, 3, 3, 3, 3])/25 + 550368*f[3, 3, 3, 3, 3, 3, 7] - 
   565728*f[3, 3, 3, 3, 3, 5, 5] + 550368*f[3, 3, 3, 3, 3, 7, 3] - 
   181776*f[3, 3, 3, 3, 5, 3, 5] - 181776*f[3, 3, 3, 3, 5, 5, 3] + 
   501312*f[3, 3, 3, 3, 7, 3, 3] - 67488*f[3, 3, 3, 5, 3, 3, 5] - 
   67488*f[3, 3, 3, 5, 3, 5, 3] - 337152*f[3, 3, 3, 5, 5, 3, 3] + 
   403200*f[3, 3, 3, 7, 3, 3, 3] - 11448*f[3, 3, 5, 3, 3, 3, 5] - 
   11448*f[3, 3, 5, 3, 3, 5, 3] - 10224*f[3, 3, 5, 3, 5, 3, 3] - 
   7776*f[3, 3, 5, 5, 3, 3, 3] + 252672*f[3, 3, 7, 3, 3, 3, 3] - 
   4896*f[3, 5, 3, 3, 3, 3, 5] - 4896*f[3, 5, 3, 3, 3, 5, 3] + 
   32256*f[3, 5, 3, 3, 5, 3, 3] + 106560*f[3, 5, 3, 5, 3, 3, 3] + 
   15360*f[3, 5, 5, 3, 3, 3, 3] + 43008*f[3, 7, 3, 3, 3, 3, 3] + 
   25824*f[5, 3, 3, 3, 3, 3, 5] + 25824*f[5, 3, 3, 3, 3, 5, 3] + 
   24576*f[5, 3, 3, 3, 5, 3, 3] + 22080*f[5, 3, 3, 5, 3, 3, 3] + 
   23040*f[5, 3, 5, 3, 3, 3, 3] + 36864*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.3479569355818913723800884949836555518457351018199999999999999999`47.5247\
7986307289*^6]}, {"100100100101", 
  (-608047006424617481679534780502098188237449525318660493601118588656133973*
     f[25])/19871523920971048199199839797671813770853949440000000 + 
   (808418000504011875415014041*f[3, 3, 19])/36744027876864000 + 
   (10036840392565907*f[3, 5, 17])/58080000 + (2720115161*f[3, 7, 15])/1584 + 
   (109585479181*f[3, 9, 13])/268800 - (622319931*f[3, 11, 11])/200 + 
   (109585479181*f[3, 13, 9])/268800 + (2720115161*f[3, 15, 7])/1584 + 
   (10036840392565907*f[3, 17, 5])/58080000 + 
   (808418000504011875415014041*f[3, 19, 3])/36744027876864000 - 
   (1783776939657829*f[5, 3, 17])/2956800 + (101157586459*f[5, 5, 15])/
    24640 + (277469958141*f[5, 7, 13])/89600 + (326493087*f[5, 9, 11])/80 + 
   (326493087*f[5, 11, 9])/80 + (277469958141*f[5, 13, 7])/89600 + 
   (101157586459*f[5, 15, 5])/24640 - (1783776939657829*f[5, 17, 3])/
    2956800 - (1125564878381*f[7, 3, 15])/354816 + 
   (49555388961*f[7, 5, 13])/35840 - (507640221*f[7, 7, 11])/320 + 
   (250363*f[7, 9, 9])/72 - (507640221*f[7, 11, 7])/320 + 
   (49555388961*f[7, 13, 5])/35840 - (1125564878381*f[7, 15, 3])/354816 - 
   (1021131971*f[9, 3, 13])/67200 - (43504033*f[9, 5, 11])/16 + 
   (243307*f[9, 7, 9])/144 + (243307*f[9, 9, 7])/144 - 
   (43504033*f[9, 11, 5])/16 - (1021131971*f[9, 13, 3])/67200 + 
   (2282884059*f[11, 3, 11])/400 + (164566191*f[11, 5, 9])/40 - 
   (970330221*f[11, 7, 7])/160 + (164566191*f[11, 9, 5])/40 + 
   (2282884059*f[11, 11, 3])/400 + (39644394747*f[13, 3, 9])/89600 + 
   (23256598797*f[13, 5, 7])/179200 + (23256598797*f[13, 7, 5])/179200 + 
   (39644394747*f[13, 9, 3])/89600 + (282799460015*f[15, 3, 7])/354816 + 
   (546420217643*f[15, 5, 5])/24640 + (282799460015*f[15, 7, 3])/354816 + 
   (90134735639015681*f[17, 3, 5])/116160000 + 
   (90134735639015681*f[17, 5, 3])/116160000 - 
   (10041339842591133315395257*f[19, 3, 3])/79612060399872000 + 
   (525277*f[3, 3, 3, 3, 13])/800 + (4858179*f[3, 3, 3, 5, 11])/10 - 
   (248653*f[3, 3, 3, 7, 9])/6 - (248653*f[3, 3, 3, 9, 7])/6 + 
   (4858179*f[3, 3, 3, 11, 5])/10 + (525277*f[3, 3, 3, 13, 3])/800 + 
   (1530336*f[3, 3, 5, 3, 11])/5 + 85016*f[3, 3, 5, 5, 9] + 
   36666*f[3, 3, 5, 7, 7] + 85016*f[3, 3, 5, 9, 5] + 
   (1530336*f[3, 3, 5, 11, 3])/5 - (246871*f[3, 3, 7, 3, 9])/6 - 
   (384057*f[3, 3, 7, 5, 7])/4 - (384057*f[3, 3, 7, 7, 5])/4 - 
   (246871*f[3, 3, 7, 9, 3])/6 - 16303*f[3, 3, 9, 3, 7] + 
   86538*f[3, 3, 9, 5, 5] - 16303*f[3, 3, 9, 7, 3] + 
   (1464963*f[3, 3, 11, 3, 5])/10 + (1464963*f[3, 3, 11, 5, 3])/10 - 
   (679529001*f[3, 3, 13, 3, 3])/2800 + (987723*f[3, 5, 3, 3, 11])/20 - 
   (146511*f[3, 5, 3, 5, 9])/2 + (820071*f[3, 5, 3, 7, 7])/4 - 
   (146511*f[3, 5, 3, 9, 5])/2 + (987723*f[3, 5, 3, 11, 3])/20 - 
   258573*f[3, 5, 5, 3, 9] + (954531*f[3, 5, 5, 5, 7])/4 + 
   (954531*f[3, 5, 5, 7, 5])/4 - 258573*f[3, 5, 5, 9, 3] + 
   (622251*f[3, 5, 7, 3, 7])/16 + 119826*f[3, 5, 7, 5, 5] + 
   (622251*f[3, 5, 7, 7, 3])/16 - (145203*f[3, 5, 9, 3, 5])/2 - 
   (145203*f[3, 5, 9, 5, 3])/2 - (4383171*f[3, 5, 11, 3, 3])/10 - 
   (634913*f[3, 7, 3, 3, 9])/48 - (4557429*f[3, 7, 3, 5, 7])/32 - 
   (4557429*f[3, 7, 3, 7, 5])/32 - (634913*f[3, 7, 3, 9, 3])/48 - 
   (1863801*f[3, 7, 5, 3, 7])/32 - (235575*f[3, 7, 5, 5, 5])/2 - 
   (1863801*f[3, 7, 5, 7, 3])/32 - 22698*f[3, 7, 7, 3, 5] - 
   22698*f[3, 7, 7, 5, 3] - (151999*f[3, 7, 9, 3, 3])/8 + 
   (147055*f[3, 9, 3, 3, 7])/48 + 87846*f[3, 9, 3, 5, 5] + 
   (147055*f[3, 9, 3, 7, 3])/48 + 114892*f[3, 9, 5, 3, 5] + 
   114892*f[3, 9, 5, 5, 3] + (736427*f[3, 9, 7, 3, 3])/24 - 
   (13610571*f[3, 11, 3, 3, 5])/20 - (13610571*f[3, 11, 3, 5, 3])/20 - 
   (7574589*f[3, 11, 5, 3, 3])/10 - (1021131971*f[3, 13, 3, 3, 3])/1400 + 
   (4791141*f[5, 3, 3, 3, 11])/20 - (201387*f[5, 3, 3, 5, 9])/8 + 
   (91665*f[5, 3, 3, 7, 7])/4 - (201387*f[5, 3, 3, 9, 5])/8 + 
   (4791141*f[5, 3, 3, 11, 3])/20 - (1293327*f[5, 3, 5, 3, 9])/8 + 
   (3214809*f[5, 3, 5, 5, 7])/16 + (3214809*f[5, 3, 5, 7, 5])/16 - 
   (1293327*f[5, 3, 5, 9, 3])/8 + (416547*f[5, 3, 7, 3, 7])/8 + 
   (4057533*f[5, 3, 7, 5, 5])/8 + (416547*f[5, 3, 7, 7, 3])/8 - 
   19143*f[5, 3, 9, 3, 5] - 19143*f[5, 3, 9, 5, 3] - 
   (3673809*f[5, 3, 11, 3, 3])/10 - (376179*f[5, 5, 3, 3, 9])/4 + 
   (679239*f[5, 5, 3, 5, 7])/4 + (679239*f[5, 5, 3, 7, 5])/4 - 
   (376179*f[5, 5, 3, 9, 3])/4 - (264195*f[5, 5, 5, 3, 7])/2 - 
   816480*f[5, 5, 5, 5, 5] - (264195*f[5, 5, 5, 7, 3])/2 - 
   (830223*f[5, 5, 7, 3, 5])/8 - (830223*f[5, 5, 7, 5, 3])/8 - 
   (244647*f[5, 5, 9, 3, 3])/2 + (1893537*f[5, 7, 3, 3, 7])/16 - 
   (319869*f[5, 7, 3, 5, 5])/8 + (1893537*f[5, 7, 3, 7, 3])/16 + 
   (3692925*f[5, 7, 5, 3, 5])/16 + (3692925*f[5, 7, 5, 5, 3])/16 + 
   (1243773*f[5, 7, 7, 3, 3])/8 - (331131*f[5, 9, 3, 3, 5])/8 - 
   (331131*f[5, 9, 3, 5, 3])/8 + (650889*f[5, 9, 5, 3, 3])/4 - 
   (7906284*f[5, 11, 3, 3, 3])/5 + (2125513*f[7, 3, 3, 3, 9])/48 - 
   (7684515*f[7, 3, 3, 5, 7])/32 - (7684515*f[7, 3, 3, 7, 5])/32 + 
   (2125513*f[7, 3, 3, 9, 3])/48 - (878211*f[7, 3, 5, 3, 7])/16 - 
   (824715*f[7, 3, 5, 5, 5])/4 - (878211*f[7, 3, 5, 7, 3])/16 - 
   (2651301*f[7, 3, 7, 3, 5])/32 - (2651301*f[7, 3, 7, 5, 3])/32 + 
   (459489*f[7, 3, 9, 3, 3])/8 + (1183419*f[7, 5, 3, 3, 7])/32 + 
   (510705*f[7, 5, 3, 5, 5])/8 + (1183419*f[7, 5, 3, 7, 3])/32 + 
   (3181545*f[7, 5, 5, 3, 5])/16 + (3181545*f[7, 5, 5, 5, 3])/16 + 
   (613719*f[7, 5, 7, 3, 3])/16 + (606483*f[7, 7, 3, 3, 5])/8 + 
   (606483*f[7, 7, 3, 5, 3])/8 - (35145*f[7, 7, 5, 3, 3])/2 + 
   (251236*f[7, 9, 3, 3, 3])/3 - (315*f[9, 3, 3, 3, 7])/4 + 
   69186*f[9, 3, 3, 5, 5] - (315*f[9, 3, 3, 7, 3])/4 + 
   68242*f[9, 3, 5, 3, 5] + 68242*f[9, 3, 5, 5, 3] - 
   (1479*f[9, 3, 7, 3, 3])/2 - 36247*f[9, 5, 3, 3, 5] - 
   36247*f[9, 5, 3, 5, 3] - 139792*f[9, 5, 5, 3, 3] - 2061*f[9, 7, 3, 3, 3] - 
   (236709*f[11, 3, 3, 3, 5])/10 - (236709*f[11, 3, 3, 5, 3])/10 - 
   (75036*f[11, 3, 5, 3, 3])/5 + (11601*f[11, 5, 3, 3, 3])/5 + 
   (657897147*f[13, 3, 3, 3, 3])/700 - 27783*f[3, 3, 3, 3, 3, 3, 7] + 
   3456*f[3, 3, 3, 3, 3, 5, 5] - 27783*f[3, 3, 3, 3, 3, 7, 3] - 
   4992*f[3, 3, 3, 3, 5, 3, 5] - 4992*f[3, 3, 3, 3, 5, 5, 3] - 
   19782*f[3, 3, 3, 3, 7, 3, 3] + 8808*f[3, 3, 3, 5, 3, 3, 5] + 
   8808*f[3, 3, 3, 5, 3, 5, 3] + 31056*f[3, 3, 3, 5, 5, 3, 3] - 
   3780*f[3, 3, 3, 7, 3, 3, 3] + 26844*f[3, 3, 5, 3, 3, 3, 5] + 
   26844*f[3, 3, 5, 3, 3, 5, 3] + 43368*f[3, 3, 5, 3, 5, 3, 3] + 
   76416*f[3, 3, 5, 5, 3, 3, 3] + 6984*f[3, 3, 7, 3, 3, 3, 3] + 
   1944*f[3, 5, 3, 3, 3, 3, 5] + 1944*f[3, 5, 3, 3, 3, 5, 3] + 
   13392*f[3, 5, 3, 3, 5, 3, 3] + 36288*f[3, 5, 3, 5, 3, 3, 3] + 
   41472*f[3, 5, 5, 3, 3, 3, 3] - 13968*f[3, 7, 3, 3, 3, 3, 3] - 
   32184*f[5, 3, 3, 3, 3, 3, 5] - 32184*f[5, 3, 3, 3, 3, 5, 3] - 
   19008*f[5, 3, 3, 3, 5, 3, 3] + 7344*f[5, 3, 3, 5, 3, 3, 3] + 
   10368*f[5, 3, 5, 3, 3, 3, 3] - 82944*f[5, 5, 3, 3, 3, 3, 3] + 
   27936*f[7, 3, 3, 3, 3, 3, 3], DecimalForm[
   3.3794772153124592582866297425157636518533861226`46.528849522743585*^6]}, 
 {"100101001001", 
  (
     -10197788109678608643095579798008788449639847092315256547609050186072223\
7369*f[25])/108583684282448941945627696037278125247880509440000000 - 
   (13755371952133853437116073*f[3, 3, 19])/758210099046400 + 
   (23229218375396773*f[3, 5, 17])/52272000 - (995977931*f[3, 7, 15])/160 + 
   (23970927*f[3, 9, 13])/800 - (1573349979*f[3, 11, 11])/50 + 
   (23970927*f[3, 13, 9])/800 - (995977931*f[3, 15, 7])/160 + 
   (23229218375396773*f[3, 17, 5])/52272000 - 
   (13755371952133853437116073*f[3, 19, 3])/758210099046400 - 
   (20832197715060209*f[5, 3, 17])/78408000 - (27556862449*f[5, 5, 15])/
    1925 + (5957261919*f[5, 7, 13])/1600 + (175914679*f[5, 9, 11])/60 + 
   (175914679*f[5, 11, 9])/60 + (5957261919*f[5, 13, 7])/1600 - 
   (27556862449*f[5, 15, 5])/1925 - (20832197715060209*f[5, 17, 3])/
    78408000 + (11569083645*f[7, 3, 15])/352 + (18810828153*f[7, 5, 13])/
    11200 - (6944301*f[7, 7, 11])/4 + 399546*f[7, 9, 9] - 
   (6944301*f[7, 11, 7])/4 + (18810828153*f[7, 13, 5])/11200 + 
   (11569083645*f[7, 15, 3])/352 - (4796947431*f[9, 3, 13])/5600 + 
   (15083109*f[9, 5, 11])/5 - 578151*f[9, 7, 9] - 578151*f[9, 9, 7] + 
   (15083109*f[9, 11, 5])/5 - (4796947431*f[9, 13, 3])/5600 + 
   (1833486741*f[11, 3, 11])/100 + (44103811*f[11, 5, 9])/60 - 
   (11019141*f[11, 7, 7])/2 + (44103811*f[11, 9, 5])/60 + 
   (1833486741*f[11, 11, 3])/100 + (257244873*f[13, 3, 9])/400 - 
   (10702310859*f[13, 5, 7])/1600 - (10702310859*f[13, 7, 5])/1600 + 
   (257244873*f[13, 9, 3])/400 + (105179074327*f[15, 3, 7])/8800 + 
   (7419976216913*f[15, 5, 5])/123200 + (105179074327*f[15, 7, 3])/8800 - 
   (3940463968459237129*f[17, 3, 5])/6586272000 - 
   (3940463968459237129*f[17, 5, 3])/6586272000 - 
   (10732748709446509464916657*f[19, 3, 3])/682389089141760 - 
   (396030303*f[3, 3, 3, 3, 13])/400 - (936279*f[3, 3, 3, 5, 11])/2 - 
   30051*f[3, 3, 3, 7, 9] - 30051*f[3, 3, 3, 9, 7] - 
   (936279*f[3, 3, 3, 11, 5])/2 - (396030303*f[3, 3, 3, 13, 3])/400 + 
   (1179117*f[3, 3, 5, 3, 11])/2 - (376911*f[3, 3, 5, 5, 9])/4 - 
   141750*f[3, 3, 5, 7, 7] - (376911*f[3, 3, 5, 9, 5])/4 + 
   (1179117*f[3, 3, 5, 11, 3])/2 + 183078*f[3, 3, 7, 3, 9] + 
   (132597*f[3, 3, 7, 5, 7])/2 + (132597*f[3, 3, 7, 7, 5])/2 + 
   183078*f[3, 3, 7, 9, 3] + 6399*f[3, 3, 9, 3, 7] + 
   460953*f[3, 3, 9, 5, 5] + 6399*f[3, 3, 9, 7, 3] + 
   (382428*f[3, 3, 11, 3, 5])/5 + (382428*f[3, 3, 11, 5, 3])/5 - 
   (212344011*f[3, 3, 13, 3, 3])/200 - (2839151*f[3, 5, 3, 3, 11])/10 + 
   (24309*f[3, 5, 3, 5, 9])/2 - 184275*f[3, 5, 3, 7, 7] + 
   (24309*f[3, 5, 3, 9, 5])/2 - (2839151*f[3, 5, 3, 11, 3])/10 - 
   (76521*f[3, 5, 5, 3, 9])/4 + (1506735*f[3, 5, 5, 5, 7])/4 + 
   (1506735*f[3, 5, 5, 7, 5])/4 - (76521*f[3, 5, 5, 9, 3])/4 - 
   (712215*f[3, 5, 7, 3, 7])/2 + (877905*f[3, 5, 7, 5, 5])/4 - 
   (712215*f[3, 5, 7, 7, 3])/2 - (625167*f[3, 5, 9, 3, 5])/4 - 
   (625167*f[3, 5, 9, 5, 3])/4 + (12978351*f[3, 5, 11, 3, 3])/5 + 
   146160*f[3, 7, 3, 3, 9] - (302481*f[3, 7, 3, 5, 7])/2 - 
   (302481*f[3, 7, 3, 7, 5])/2 + 146160*f[3, 7, 3, 9, 3] - 
   172503*f[3, 7, 5, 3, 7] - (379755*f[3, 7, 5, 5, 5])/4 - 
   172503*f[3, 7, 5, 7, 3] - 196947*f[3, 7, 7, 3, 5] - 
   196947*f[3, 7, 7, 5, 3] + 72828*f[3, 7, 9, 3, 3] - 
   30483*f[3, 9, 3, 3, 7] + (248121*f[3, 9, 3, 5, 5])/2 - 
   30483*f[3, 9, 3, 7, 3] + (523455*f[3, 9, 5, 3, 5])/2 + 
   (523455*f[3, 9, 5, 5, 3])/2 - 280530*f[3, 9, 7, 3, 3] + 
   3500696*f[3, 11, 3, 3, 5] + 3500696*f[3, 11, 3, 5, 3] + 
   (7847622*f[3, 11, 5, 3, 3])/5 - (24100173*f[3, 13, 3, 3, 3])/20 + 
   146553*f[5, 3, 3, 3, 11] + (5794565*f[5, 3, 3, 5, 9])/36 - 
   516285*f[5, 3, 3, 7, 7] + (5794565*f[5, 3, 3, 9, 5])/36 + 
   146553*f[5, 3, 3, 11, 3] - 170745*f[5, 3, 5, 3, 9] + 
   (664911*f[5, 3, 5, 5, 7])/4 + (664911*f[5, 3, 5, 7, 5])/4 - 
   170745*f[5, 3, 5, 9, 3] - 734265*f[5, 3, 7, 3, 7] + 
   (508419*f[5, 3, 7, 5, 5])/2 - 734265*f[5, 3, 7, 7, 3] - 
   (500578*f[5, 3, 9, 3, 5])/3 - (500578*f[5, 3, 9, 5, 3])/3 + 
   (5934658*f[5, 3, 11, 3, 3])/5 - (1408683*f[5, 5, 3, 3, 9])/4 + 
   (2389455*f[5, 5, 3, 5, 7])/4 + (2389455*f[5, 5, 3, 7, 5])/4 - 
   (1408683*f[5, 5, 3, 9, 3])/4 + (2701791*f[5, 5, 5, 3, 7])/4 - 
   946080*f[5, 5, 5, 5, 5] + (2701791*f[5, 5, 5, 7, 3])/4 + 
   (4335489*f[5, 5, 7, 3, 5])/8 + (4335489*f[5, 5, 7, 5, 3])/8 - 
   (787635*f[5, 5, 9, 3, 3])/2 - (1756755*f[5, 7, 3, 3, 7])/2 + 
   (573417*f[5, 7, 3, 5, 5])/4 - (1756755*f[5, 7, 3, 7, 3])/2 + 
   (1985625*f[5, 7, 5, 3, 5])/4 + (1985625*f[5, 7, 5, 5, 3])/4 - 
   804510*f[5, 7, 7, 3, 3] - (4826930*f[5, 9, 3, 3, 5])/9 - 
   (4826930*f[5, 9, 3, 5, 3])/9 - (2316277*f[5, 9, 5, 3, 3])/6 + 
   (16338444*f[5, 11, 3, 3, 3])/5 + 109242*f[7, 3, 3, 3, 9] - 
   408753*f[7, 3, 3, 5, 7] - 408753*f[7, 3, 3, 7, 5] + 
   109242*f[7, 3, 3, 9, 3] - (787329*f[7, 3, 5, 3, 7])/2 + 
   118800*f[7, 3, 5, 5, 5] - (787329*f[7, 3, 5, 7, 3])/2 - 
   (197901*f[7, 3, 7, 3, 5])/2 - (197901*f[7, 3, 7, 5, 3])/2 + 
   296856*f[7, 3, 9, 3, 3] - (1046637*f[7, 5, 3, 3, 7])/2 + 
   349164*f[7, 5, 3, 5, 5] - (1046637*f[7, 5, 3, 7, 3])/2 + 
   464346*f[7, 5, 5, 3, 5] + 464346*f[7, 5, 5, 5, 3] - 
   437301*f[7, 5, 7, 3, 3] + (593739*f[7, 7, 3, 3, 5])/2 + 
   (593739*f[7, 7, 3, 5, 3])/2 + 152127*f[7, 7, 5, 3, 3] + 
   672084*f[7, 9, 3, 3, 3] - 140697*f[9, 3, 3, 3, 7] + 
   111816*f[9, 3, 3, 5, 5] - 140697*f[9, 3, 3, 7, 3] + 
   105948*f[9, 3, 5, 3, 5] + 105948*f[9, 3, 5, 5, 3] - 
   354294*f[9, 3, 7, 3, 3] + 272556*f[9, 5, 3, 3, 5] + 
   272556*f[9, 5, 3, 5, 3] + 445032*f[9, 5, 5, 3, 3] - 
   781488*f[9, 7, 3, 3, 3] - (1113933*f[11, 3, 3, 3, 5])/2 - 
   (1113933*f[11, 3, 3, 5, 3])/2 + (964761*f[11, 3, 5, 3, 3])/5 + 
   (8463948*f[11, 5, 3, 3, 3])/5 - (28657719*f[13, 3, 3, 3, 3])/50 + 
   156978*f[3, 3, 3, 3, 3, 5, 5] + 84807*f[3, 3, 3, 3, 5, 3, 5] + 
   84807*f[3, 3, 3, 3, 5, 5, 3] - 12879*f[3, 3, 3, 5, 3, 3, 5] - 
   12879*f[3, 3, 3, 5, 3, 5, 3] - 38394*f[3, 3, 3, 5, 5, 3, 3] - 
   97443*f[3, 3, 5, 3, 3, 3, 5] - 97443*f[3, 3, 5, 3, 3, 5, 3] - 
   64638*f[3, 3, 5, 3, 5, 3, 3] + 972*f[3, 3, 5, 5, 3, 3, 3] + 
   45063*f[3, 5, 3, 3, 3, 3, 5] + 45063*f[3, 5, 3, 3, 3, 5, 3] + 
   20106*f[3, 5, 3, 3, 5, 3, 3] - 29808*f[3, 5, 3, 5, 3, 3, 3] + 
   70632*f[3, 5, 5, 3, 3, 3, 3] + 146004*f[5, 3, 3, 3, 3, 3, 5] + 
   146004*f[5, 3, 3, 3, 3, 5, 3] + 121404*f[5, 3, 3, 3, 5, 3, 3] + 
   72204*f[5, 3, 3, 5, 3, 3, 3] + 59616*f[5, 3, 5, 3, 3, 3, 3] + 
   206064*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.385664712196255603897539085071730546715533948`45.529643947023665*^6]}, 
 {"101000010101", 
  (37718578709641983959020899058665808553294011526703321502538929579485814319\
27*f[25])/10261158164691425013861817275522782835924708142080000000 - 
   (6254633632674756278838875797*f[3, 3, 19])/1074762815398272000 + 
   (45978600815059421*f[3, 5, 17])/411642000 - (18322688792549*f[3, 7, 15])/
    1663200 + (17217405811*f[3, 9, 13])/30240 - (77685111749*f[3, 11, 11])/
    3600 + (17217405811*f[3, 13, 9])/30240 - (18322688792549*f[3, 15, 7])/
    1663200 + (45978600815059421*f[3, 17, 5])/411642000 - 
   (6254633632674756278838875797*f[3, 19, 3])/1074762815398272000 - 
   (76506547978578871*f[5, 3, 17])/1646568000 + (90921208226*f[5, 5, 15])/
    17325 + (953203007*f[5, 7, 13])/3840 + (29064060979*f[5, 9, 11])/17280 + 
   (29064060979*f[5, 11, 9])/17280 + (953203007*f[5, 13, 7])/3840 + 
   (90921208226*f[5, 15, 5])/17325 - (76506547978578871*f[5, 17, 3])/
    1646568000 - (16426689302549*f[7, 3, 15])/1663200 + 
   (369533051*f[7, 5, 13])/1344 - (470007463*f[7, 7, 11])/320 + 
   (257695199*f[7, 9, 9])/1296 - (470007463*f[7, 11, 7])/320 + 
   (369533051*f[7, 13, 5])/1344 - (16426689302549*f[7, 15, 3])/1663200 + 
   (38405521151*f[9, 3, 13])/48384 + (12501510919*f[9, 5, 11])/3456 - 
   (32975777*f[9, 7, 9])/81 - (32975777*f[9, 9, 7])/81 + 
   (12501510919*f[9, 11, 5])/3456 + (38405521151*f[9, 13, 3])/48384 - 
   (17636175533*f[11, 3, 11])/2880 - (6459826337*f[11, 5, 9])/2160 - 
   (2656900099*f[11, 7, 7])/480 - (6459826337*f[11, 9, 5])/2160 - 
   (17636175533*f[11, 11, 3])/2880 - (253219221737*f[13, 3, 9])/241920 - 
   (25641525883*f[13, 5, 7])/26880 - (25641525883*f[13, 7, 5])/26880 - 
   (253219221737*f[13, 9, 3])/241920 + (576438771239*f[15, 3, 7])/138600 - 
   (62912223041*f[15, 5, 5])/10395 + (576438771239*f[15, 7, 3])/138600 + 
   (218292171281204149*f[17, 3, 5])/748440000 + 
   (218292171281204149*f[17, 5, 3])/748440000 - 
   (38929051123544584312837717*f[19, 3, 3])/1023583633712640 + 
   (2494178269*f[3, 3, 3, 3, 13])/600 - (8192567*f[3, 3, 3, 5, 11])/3 + 
   (6985951*f[3, 3, 3, 7, 9])/36 + (6985951*f[3, 3, 3, 9, 7])/36 - 
   (8192567*f[3, 3, 3, 11, 5])/3 + (2494178269*f[3, 3, 3, 13, 3])/600 - 
   (50701127*f[3, 3, 5, 3, 11])/60 - (3253990*f[3, 3, 5, 5, 9])/9 + 
   (23891*f[3, 3, 5, 7, 7])/2 - (3253990*f[3, 3, 5, 9, 5])/9 - 
   (50701127*f[3, 3, 5, 11, 3])/60 - (266279*f[3, 3, 7, 3, 9])/12 + 
   (551763*f[3, 3, 7, 5, 7])/4 + (551763*f[3, 3, 7, 7, 5])/4 - 
   (266279*f[3, 3, 7, 9, 3])/12 + (1847171*f[3, 3, 9, 3, 7])/18 + 
   (44680*f[3, 3, 9, 5, 5])/3 + (1847171*f[3, 3, 9, 7, 3])/18 - 
   (166716169*f[3, 3, 11, 3, 5])/60 - (166716169*f[3, 3, 11, 5, 3])/60 + 
   (588610733*f[3, 3, 13, 3, 3])/300 - (2831513*f[3, 5, 3, 3, 11])/15 - 
   (1629994*f[3, 5, 3, 5, 9])/9 + (839797*f[3, 5, 3, 7, 7])/2 - 
   (1629994*f[3, 5, 3, 9, 5])/9 - (2831513*f[3, 5, 3, 11, 3])/15 - 
   (187538*f[3, 5, 5, 3, 9])/9 - 106950*f[3, 5, 5, 5, 7] - 
   106950*f[3, 5, 5, 7, 5] - (187538*f[3, 5, 5, 9, 3])/9 + 
   (1188317*f[3, 5, 7, 3, 7])/4 - 115860*f[3, 5, 7, 5, 5] + 
   (1188317*f[3, 5, 7, 7, 3])/4 - 209376*f[3, 5, 9, 3, 5] - 
   209376*f[3, 5, 9, 5, 3] + (2668582*f[3, 5, 11, 3, 3])/3 - 
   (1402532*f[3, 7, 3, 3, 9])/9 + (135977*f[3, 7, 3, 5, 7])/2 + 
   (135977*f[3, 7, 3, 7, 5])/2 - (1402532*f[3, 7, 3, 9, 3])/9 + 
   271965*f[3, 7, 5, 3, 7] - 133680*f[3, 7, 5, 5, 5] + 
   271965*f[3, 7, 5, 7, 3] + (241711*f[3, 7, 7, 3, 5])/2 + 
   (241711*f[3, 7, 7, 5, 3])/2 - (302344*f[3, 7, 9, 3, 3])/3 + 
   (794911*f[3, 9, 3, 3, 7])/12 - (374740*f[3, 9, 3, 5, 5])/9 + 
   (794911*f[3, 9, 3, 7, 3])/12 - (64400*f[3, 9, 5, 3, 5])/3 - 
   (64400*f[3, 9, 5, 5, 3])/3 + (2679115*f[3, 9, 7, 3, 3])/18 - 
   (17480551*f[3, 11, 3, 3, 5])/10 - (17480551*f[3, 11, 3, 5, 3])/10 - 
   (44664611*f[3, 11, 5, 3, 3])/15 - (72834607*f[3, 13, 3, 3, 3])/30 + 
   (2212783*f[5, 3, 3, 3, 11])/60 - (2024734*f[5, 3, 3, 5, 9])/9 + 
   (742021*f[5, 3, 3, 7, 7])/2 - (2024734*f[5, 3, 3, 9, 5])/9 + 
   (2212783*f[5, 3, 3, 11, 3])/60 + (37642*f[5, 3, 5, 3, 9])/9 - 
   110610*f[5, 3, 5, 5, 7] - 110610*f[5, 3, 5, 7, 5] + 
   (37642*f[5, 3, 5, 9, 3])/9 + (1096973*f[5, 3, 7, 3, 7])/4 - 
   80700*f[5, 3, 7, 5, 5] + (1096973*f[5, 3, 7, 7, 3])/4 - 
   136776*f[5, 3, 9, 3, 5] - 136776*f[5, 3, 9, 5, 3] - 
   (2587129*f[5, 3, 11, 3, 3])/6 + (2700512*f[5, 5, 3, 3, 9])/9 - 
   109960*f[5, 5, 3, 5, 7] - 109960*f[5, 5, 3, 7, 5] + 
   (2700512*f[5, 5, 3, 9, 3])/9 - 152280*f[5, 5, 5, 3, 7] - 
   152280*f[5, 5, 5, 7, 3] - 85160*f[5, 5, 7, 3, 5] - 
   85160*f[5, 5, 7, 5, 3] + (2655344*f[5, 5, 9, 3, 3])/9 + 
   (1031925*f[5, 7, 3, 3, 7])/4 - 31100*f[5, 7, 3, 5, 5] + 
   (1031925*f[5, 7, 3, 7, 3])/4 + 11870*f[5, 7, 5, 3, 5] + 
   11870*f[5, 7, 5, 5, 3] + (676973*f[5, 7, 7, 3, 3])/2 - 
   (482402*f[5, 9, 3, 3, 5])/9 - (482402*f[5, 9, 3, 5, 3])/9 + 
   (39364*f[5, 9, 5, 3, 3])/3 - (20509859*f[5, 11, 3, 3, 3])/15 + 
   (784468*f[7, 3, 3, 3, 9])/9 - (514303*f[7, 3, 3, 5, 7])/2 - 
   (514303*f[7, 3, 3, 7, 5])/2 + (784468*f[7, 3, 3, 9, 3])/9 + 
   33825*f[7, 3, 5, 3, 7] - 109680*f[7, 3, 5, 5, 5] + 
   33825*f[7, 3, 5, 7, 3] - (215369*f[7, 3, 7, 3, 5])/2 - 
   (215369*f[7, 3, 7, 5, 3])/2 + (513056*f[7, 3, 9, 3, 3])/3 + 
   240651*f[7, 5, 3, 3, 7] - 67040*f[7, 5, 3, 5, 5] + 
   240651*f[7, 5, 3, 7, 3] - 45720*f[7, 5, 5, 3, 5] - 
   45720*f[7, 5, 5, 5, 3] + 363362*f[7, 5, 7, 3, 3] + 
   (328987*f[7, 7, 3, 3, 5])/2 + (328987*f[7, 7, 3, 5, 3])/2 + 
   80343*f[7, 7, 5, 3, 3] + (3048568*f[7, 9, 3, 3, 3])/9 + 
   (141223*f[9, 3, 3, 3, 7])/3 - (1759720*f[9, 3, 3, 5, 5])/9 + 
   (141223*f[9, 3, 3, 7, 3])/3 - (2093630*f[9, 3, 5, 3, 5])/9 - 
   (2093630*f[9, 3, 5, 5, 3])/9 + (876547*f[9, 3, 7, 3, 3])/3 - 
   (207280*f[9, 5, 3, 3, 5])/9 - (207280*f[9, 5, 3, 5, 3])/9 + 
   (2012980*f[9, 5, 5, 3, 3])/9 + (2347195*f[9, 7, 3, 3, 3])/3 + 
   (32063197*f[11, 3, 3, 3, 5])/30 + (32063197*f[11, 3, 3, 5, 3])/30 + 
   (4260707*f[11, 3, 5, 3, 3])/5 + (6283166*f[11, 5, 3, 3, 3])/15 + 
   1010011*f[13, 3, 3, 3, 3] - 37464*f[3, 3, 3, 3, 3, 3, 7] - 
   349440*f[3, 3, 3, 3, 3, 5, 5] - 37464*f[3, 3, 3, 3, 3, 7, 3] - 
   33888*f[3, 3, 3, 3, 5, 3, 5] - 33888*f[3, 3, 3, 3, 5, 5, 3] + 
   28560*f[3, 3, 3, 3, 7, 3, 3] + 132384*f[3, 3, 3, 5, 3, 3, 5] + 
   132384*f[3, 3, 3, 5, 3, 5, 3] - 16896*f[3, 3, 3, 5, 5, 3, 3] + 
   160608*f[3, 3, 3, 7, 3, 3, 3] + 127248*f[3, 3, 5, 3, 3, 3, 5] + 
   127248*f[3, 3, 5, 3, 3, 5, 3] + 83424*f[3, 3, 5, 3, 5, 3, 3] - 
   4224*f[3, 3, 5, 5, 3, 3, 3] + 229824*f[3, 3, 7, 3, 3, 3, 3] + 
   11520*f[3, 5, 3, 3, 3, 3, 5] + 11520*f[3, 5, 3, 3, 3, 5, 3] + 
   7296*f[3, 5, 3, 3, 5, 3, 3] - 1152*f[3, 5, 3, 5, 3, 3, 3] + 
   69120*f[3, 5, 5, 3, 3, 3, 3] - 21504*f[3, 7, 3, 3, 3, 3, 3] - 
   11520*f[5, 3, 3, 3, 3, 3, 5] - 11520*f[5, 3, 3, 3, 3, 5, 3] + 
   7296*f[5, 3, 3, 3, 5, 3, 3] + 44928*f[5, 3, 3, 5, 3, 3, 3] + 
   69120*f[5, 3, 5, 3, 3, 3, 3] + 15360*f[5, 5, 3, 3, 3, 3, 3] - 
   21504*f[7, 3, 3, 3, 3, 3, 3], DecimalForm[
   3.3859921071493072179388480104412671061299381640000000000000000001`45.5296\
8594142044*^6]}, {"100100101001", 
  (-7974274376021442481996540240141655292557354496735641971550667096349097401*
     f[25])/44710928822184858448199639544761580984421386240000000 + 
   (111091715828752863635157868103*f[3, 3, 19])/1433017087197696000 + 
   (8364117666561866899*f[3, 5, 17])/21954240000 + 
   (1225137309107*f[3, 7, 15])/492800 - (42610696977*f[3, 9, 13])/12800 - 
   (4398684323*f[3, 11, 11])/150 - (42610696977*f[3, 13, 9])/12800 + 
   (1225137309107*f[3, 15, 7])/492800 + (8364117666561866899*f[3, 17, 5])/
    21954240000 + (111091715828752863635157868103*f[3, 19, 3])/
    1433017087197696000 - (3817519538163093907*f[5, 3, 17])/7318080000 + 
   (223004520981*f[5, 5, 15])/11200 - (57678776001*f[5, 7, 13])/6400 - 
   (666631627*f[5, 9, 11])/80 - (666631627*f[5, 11, 9])/80 - 
   (57678776001*f[5, 13, 7])/6400 + (223004520981*f[5, 15, 5])/11200 - 
   (3817519538163093907*f[5, 17, 3])/7318080000 - 
   (384648668661*f[7, 3, 15])/49280 + (19803764439*f[7, 5, 13])/7168 - 
   (34121337*f[7, 7, 11])/8 + (936313*f[7, 9, 9])/2 - 
   (34121337*f[7, 11, 7])/8 + (19803764439*f[7, 13, 5])/7168 - 
   (384648668661*f[7, 15, 3])/49280 + (4420060659*f[9, 3, 13])/800 + 
   (12870999*f[9, 5, 11])/16 + (1423177*f[9, 7, 9])/4 + 
   (1423177*f[9, 9, 7])/4 + (12870999*f[9, 11, 5])/16 + 
   (4420060659*f[9, 13, 3])/800 + (379866487*f[11, 3, 11])/300 + 
   (103991329*f[11, 5, 9])/40 + (10406613*f[11, 7, 7])/4 + 
   (103991329*f[11, 9, 5])/40 + (379866487*f[11, 11, 3])/300 + 
   (92195650143*f[13, 3, 9])/12800 + (1496222039997*f[13, 5, 7])/179200 + 
   (1496222039997*f[13, 7, 5])/179200 + (92195650143*f[13, 9, 3])/12800 + 
   (8558860382487*f[15, 3, 7])/492800 - (111846913263*f[15, 5, 5])/11200 + 
   (8558860382487*f[15, 7, 3])/492800 + (180318162420559957*f[17, 3, 5])/
    997920000 + (180318162420559957*f[17, 5, 3])/997920000 - 
   (75045229857550241954647020209*f[19, 3, 3])/716508543598848000 + 
   (534435561*f[3, 3, 3, 3, 13])/800 - (5110182*f[3, 3, 3, 5, 11])/5 - 
   (147*f[3, 3, 3, 7, 9])/2 - (147*f[3, 3, 3, 9, 7])/2 - 
   (5110182*f[3, 3, 3, 11, 5])/5 + (534435561*f[3, 3, 3, 13, 3])/800 + 
   (8811878*f[3, 3, 5, 3, 11])/15 + (605701*f[3, 3, 5, 5, 9])/2 + 
   (257691*f[3, 3, 5, 7, 7])/4 + (605701*f[3, 3, 5, 9, 5])/2 + 
   (8811878*f[3, 3, 5, 11, 3])/15 + (430083*f[3, 3, 7, 3, 9])/4 - 
   (2123547*f[3, 3, 7, 5, 7])/8 - (2123547*f[3, 3, 7, 7, 5])/8 + 
   (430083*f[3, 3, 7, 9, 3])/4 - (640851*f[3, 3, 9, 3, 7])/4 + 
   343959*f[3, 3, 9, 5, 5] - (640851*f[3, 3, 9, 7, 3])/4 - 
   (7109597*f[3, 3, 11, 3, 5])/6 - (7109597*f[3, 3, 11, 5, 3])/6 - 
   (828638373*f[3, 3, 13, 3, 3])/2800 + (14932387*f[3, 5, 3, 3, 11])/30 + 
   201926*f[3, 5, 3, 5, 9] + (2337657*f[3, 5, 3, 7, 7])/8 + 
   201926*f[3, 5, 3, 9, 5] + (14932387*f[3, 5, 3, 11, 3])/30 + 
   (2322283*f[3, 5, 5, 3, 9])/8 + (4500189*f[3, 5, 5, 5, 7])/16 + 
   (4500189*f[3, 5, 5, 7, 5])/16 + (2322283*f[3, 5, 5, 9, 3])/8 + 
   (150939*f[3, 5, 7, 3, 7])/2 + (765603*f[3, 5, 7, 5, 5])/8 + 
   (150939*f[3, 5, 7, 7, 3])/2 - (330773*f[3, 5, 9, 3, 5])/8 - 
   (330773*f[3, 5, 9, 5, 3])/8 + (39998953*f[3, 5, 11, 3, 3])/15 - 
   (15033*f[3, 7, 3, 3, 9])/16 - (9282219*f[3, 7, 3, 5, 7])/32 - 
   (9282219*f[3, 7, 3, 7, 5])/32 - (15033*f[3, 7, 3, 9, 3])/16 - 
   (5637669*f[3, 7, 5, 3, 7])/32 - (550845*f[3, 7, 5, 5, 5])/2 - 
   (5637669*f[3, 7, 5, 7, 3])/32 - (1567323*f[3, 7, 7, 3, 5])/16 - 
   (1567323*f[3, 7, 7, 5, 3])/16 - (306381*f[3, 7, 9, 3, 3])/8 - 
   (5723361*f[3, 9, 3, 3, 7])/16 - (570345*f[3, 9, 3, 5, 5])/4 - 
   (5723361*f[3, 9, 3, 7, 3])/16 - (2654961*f[3, 9, 5, 3, 5])/8 - 
   (2654961*f[3, 9, 5, 5, 3])/8 - (4590117*f[3, 9, 7, 3, 3])/8 + 
   (24630641*f[3, 11, 3, 3, 5])/30 + (24630641*f[3, 11, 3, 5, 3])/30 - 
   (13172788*f[3, 11, 5, 3, 3])/15 - (3113482023*f[3, 13, 3, 3, 3])/1400 + 
   (4649049*f[5, 3, 3, 3, 11])/10 + (1188139*f[5, 3, 3, 5, 9])/4 + 
   643734*f[5, 3, 3, 7, 7] + (1188139*f[5, 3, 3, 9, 5])/4 + 
   (4649049*f[5, 3, 3, 11, 3])/10 - (912847*f[5, 3, 5, 3, 9])/8 + 
   (3946779*f[5, 3, 5, 5, 7])/16 + (3946779*f[5, 3, 5, 7, 5])/16 - 
   (912847*f[5, 3, 5, 9, 3])/8 + (7119657*f[5, 3, 7, 3, 7])/16 + 
   (4578093*f[5, 3, 7, 5, 5])/8 + (7119657*f[5, 3, 7, 7, 3])/16 + 
   (3780327*f[5, 3, 9, 3, 5])/8 + (3780327*f[5, 3, 9, 5, 3])/8 - 
   (539829*f[5, 3, 11, 3, 3])/5 - (3979773*f[5, 5, 3, 3, 9])/4 - 
   486999*f[5, 5, 3, 5, 7] - 486999*f[5, 5, 3, 7, 5] - 
   (3979773*f[5, 5, 3, 9, 3])/4 - (2316465*f[5, 5, 5, 3, 7])/4 + 
   277020*f[5, 5, 5, 5, 5] - (2316465*f[5, 5, 5, 7, 3])/4 - 
   (3500793*f[5, 5, 7, 3, 5])/8 - (3500793*f[5, 5, 7, 5, 3])/8 - 
   852579*f[5, 5, 9, 3, 3] - (607797*f[5, 7, 3, 3, 7])/8 + 
   (5368491*f[5, 7, 3, 5, 5])/8 - (607797*f[5, 7, 3, 7, 3])/8 + 
   (472095*f[5, 7, 5, 3, 5])/16 + (472095*f[5, 7, 5, 5, 3])/16 - 
   (3185379*f[5, 7, 7, 3, 3])/8 + (3161645*f[5, 9, 3, 3, 5])/4 + 
   (3161645*f[5, 9, 3, 5, 3])/4 + (641429*f[5, 9, 5, 3, 3])/2 - 
   (6268536*f[5, 11, 3, 3, 3])/5 + (3008937*f[7, 3, 3, 3, 9])/16 - 
   (4469559*f[7, 3, 3, 5, 7])/32 - (4469559*f[7, 3, 3, 7, 5])/32 + 
   (3008937*f[7, 3, 3, 9, 3])/16 - (826359*f[7, 3, 5, 3, 7])/32 - 
   (516015*f[7, 3, 5, 5, 5])/2 - (826359*f[7, 3, 5, 7, 3])/32 - 
   (1600335*f[7, 3, 7, 3, 5])/16 - (1600335*f[7, 3, 7, 5, 3])/16 + 
   (1369179*f[7, 3, 9, 3, 3])/8 - (5285079*f[7, 5, 3, 3, 7])/32 + 
   122670*f[7, 5, 3, 5, 5] - (5285079*f[7, 5, 3, 7, 3])/32 + 
   (1252035*f[7, 5, 5, 3, 5])/4 + (1252035*f[7, 5, 5, 5, 3])/4 - 
   (1564821*f[7, 5, 7, 3, 3])/16 + (27957*f[7, 7, 3, 3, 5])/4 + 
   (27957*f[7, 7, 3, 5, 3])/4 - (984783*f[7, 7, 5, 3, 3])/4 + 
   137325*f[7, 9, 3, 3, 3] - 357651*f[9, 3, 3, 3, 7] - 
   545256*f[9, 3, 3, 5, 5] - 357651*f[9, 3, 3, 7, 3] - 
   88362*f[9, 3, 5, 3, 5] - 88362*f[9, 3, 5, 5, 3] - 
   305046*f[9, 3, 7, 3, 3] + 435672*f[9, 5, 3, 3, 5] + 
   435672*f[9, 5, 3, 5, 3] + 502812*f[9, 5, 5, 3, 3] - 
   199836*f[9, 7, 3, 3, 3] + (16791129*f[11, 3, 3, 3, 5])/10 + 
   (16791129*f[11, 3, 3, 5, 3])/10 + (7470906*f[11, 3, 5, 3, 3])/5 + 
   (5621589*f[11, 5, 3, 3, 3])/5 + (209915631*f[13, 3, 3, 3, 3])/700 + 
   99225*f[3, 3, 3, 3, 3, 3, 7] - 78732*f[3, 3, 3, 3, 3, 5, 5] + 
   99225*f[3, 3, 3, 3, 3, 7, 3] - 10206*f[3, 3, 3, 3, 5, 3, 5] - 
   10206*f[3, 3, 3, 3, 5, 5, 3] + 85050*f[3, 3, 3, 3, 7, 3, 3] - 
   11178*f[3, 3, 3, 5, 3, 3, 5] - 11178*f[3, 3, 3, 5, 3, 5, 3] - 
   80676*f[3, 3, 3, 5, 5, 3, 3] + 56700*f[3, 3, 3, 7, 3, 3, 3] - 
   87840*f[3, 3, 5, 3, 3, 3, 5] - 87840*f[3, 3, 5, 3, 3, 5, 3] - 
   58056*f[3, 3, 5, 3, 5, 3, 3] + 1512*f[3, 3, 5, 5, 3, 3, 3] + 
   16200*f[3, 3, 7, 3, 3, 3, 3] - 115578*f[3, 5, 3, 3, 3, 3, 5] - 
   115578*f[3, 5, 3, 3, 3, 5, 3] - 83340*f[3, 5, 3, 3, 5, 3, 3] - 
   18864*f[3, 5, 3, 5, 3, 3, 3] + 208656*f[3, 5, 5, 3, 3, 3, 3] - 
   32400*f[3, 7, 3, 3, 3, 3, 3] - 38178*f[5, 3, 3, 3, 3, 3, 5] - 
   38178*f[5, 3, 3, 3, 3, 5, 3] - 13500*f[5, 3, 3, 3, 5, 3, 3] + 
   35856*f[5, 3, 3, 5, 3, 3, 3] + 79056*f[5, 3, 5, 3, 3, 3, 3] + 
   54432*f[5, 5, 3, 3, 3, 3, 3] + 64800*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.395341864207029134312779048717235032146582694`45.53088350829664*^6]}, 
 {"100101000101", 
  (6832625277793628544098518799024272766728524624543971983152264795154469093*
     f[25])/22210299057773647216151119643988707437066467840000000 + 
   (15858398128919444047057510529*f[3, 3, 19])/102358363371264000 + 
   (120363741790674301*f[3, 5, 17])/784080000 + (1120354930997*f[3, 7, 15])/
    105600 + (31249326349*f[3, 9, 13])/14400 - (13826055049*f[3, 11, 11])/
    450 + (31249326349*f[3, 13, 9])/14400 + (1120354930997*f[3, 15, 7])/
    105600 + (120363741790674301*f[3, 17, 5])/784080000 + 
   (15858398128919444047057510529*f[3, 19, 3])/102358363371264000 - 
   (8036998105729411*f[5, 3, 17])/98010000 - (19994525921*f[5, 5, 15])/2160 + 
   (509937971*f[5, 7, 13])/400 + (14955004*f[5, 9, 11])/9 + 
   (14955004*f[5, 11, 9])/9 + (509937971*f[5, 13, 7])/400 - 
   (19994525921*f[5, 15, 5])/2160 - (8036998105729411*f[5, 17, 3])/98010000 + 
   (1638355607*f[7, 3, 15])/75 + (3255959467*f[7, 5, 13])/2800 + 
   (83036758*f[7, 7, 11])/15 + 25368*f[7, 9, 9] + (83036758*f[7, 11, 7])/15 + 
   (3255959467*f[7, 13, 5])/2800 + (1638355607*f[7, 15, 3])/75 + 
   (16434645601*f[9, 3, 13])/8400 - (15173548*f[9, 5, 11])/45 + 
   9548*f[9, 7, 9] + 9548*f[9, 9, 7] - (15173548*f[9, 11, 5])/45 + 
   (16434645601*f[9, 13, 3])/8400 - (21910709209*f[11, 3, 11])/900 + 
   (28815136*f[11, 5, 9])/15 - (137422684*f[11, 7, 7])/15 + 
   (28815136*f[11, 9, 5])/15 - (21910709209*f[11, 11, 3])/900 + 
   (37413314773*f[13, 3, 9])/14400 + (1291289827*f[13, 5, 7])/1200 + 
   (1291289827*f[13, 7, 5])/1200 + (37413314773*f[13, 9, 3])/14400 + 
   (2202988559639*f[15, 3, 7])/35200 - (2989924899011*f[15, 5, 5])/83160 + 
   (2202988559639*f[15, 7, 3])/35200 + (20510444580352139053*f[17, 3, 5])/
    16465680000 + (20510444580352139053*f[17, 5, 3])/16465680000 + 
   (3140355475236345544025059*f[19, 3, 3])/85298636142720 + 
   (1430587579*f[3, 3, 3, 3, 13])/400 - (238611*f[3, 3, 3, 5, 11])/2 - 
   (134967*f[3, 3, 3, 7, 9])/4 - (134967*f[3, 3, 3, 9, 7])/4 - 
   (238611*f[3, 3, 3, 11, 5])/2 + (1430587579*f[3, 3, 3, 13, 3])/400 + 
   (31748428*f[3, 3, 5, 3, 11])/15 - (4318*f[3, 3, 5, 5, 9])/3 + 
   (1415127*f[3, 3, 5, 7, 7])/2 - (4318*f[3, 3, 5, 9, 5])/3 + 
   (31748428*f[3, 3, 5, 11, 3])/15 - 228669*f[3, 3, 7, 3, 9] + 
   (77565*f[3, 3, 7, 5, 7])/2 + (77565*f[3, 3, 7, 7, 5])/2 - 
   228669*f[3, 3, 7, 9, 3] - (750055*f[3, 3, 9, 3, 7])/4 + 
   183732*f[3, 3, 9, 5, 5] - (750055*f[3, 3, 9, 7, 3])/4 - 
   (231571831*f[3, 3, 11, 3, 5])/60 - (231571831*f[3, 3, 11, 5, 3])/60 - 
   (195222681*f[3, 3, 13, 3, 3])/100 + (11693473*f[3, 5, 3, 3, 11])/6 - 
   (377293*f[3, 5, 3, 5, 9])/9 + (3797871*f[3, 5, 3, 7, 7])/4 - 
   (377293*f[3, 5, 3, 9, 5])/9 + (11693473*f[3, 5, 3, 11, 3])/6 - 
   (594023*f[3, 5, 5, 3, 9])/3 - 346725*f[3, 5, 5, 5, 7] - 
   346725*f[3, 5, 5, 7, 5] - (594023*f[3, 5, 5, 9, 3])/3 + 
   (5562207*f[3, 5, 7, 3, 7])/8 - 319190*f[3, 5, 7, 5, 5] + 
   (5562207*f[3, 5, 7, 7, 3])/8 + (8266*f[3, 5, 9, 3, 5])/3 + 
   (8266*f[3, 5, 9, 5, 3])/3 + (56493116*f[3, 5, 11, 3, 3])/15 - 
   (802599*f[3, 7, 3, 3, 9])/4 - (39603*f[3, 7, 3, 5, 7])/4 - 
   (39603*f[3, 7, 3, 7, 5])/4 - (802599*f[3, 7, 3, 9, 3])/4 + 
   (888411*f[3, 7, 5, 3, 7])/8 - 264120*f[3, 7, 5, 5, 5] + 
   (888411*f[3, 7, 5, 7, 3])/8 + (1564863*f[3, 7, 7, 3, 5])/8 + 
   (1564863*f[3, 7, 7, 5, 3])/8 - (196273*f[3, 7, 9, 3, 3])/2 - 
   (477545*f[3, 9, 3, 3, 7])/2 + (2457770*f[3, 9, 3, 5, 5])/9 - 
   (477545*f[3, 9, 3, 7, 3])/2 + (1166069*f[3, 9, 5, 3, 5])/3 + 
   (1166069*f[3, 9, 5, 5, 3])/3 - 15826*f[3, 9, 7, 3, 3] - 
   (173473799*f[3, 11, 3, 3, 5])/30 - (173473799*f[3, 11, 3, 5, 3])/30 - 
   (245579311*f[3, 11, 5, 3, 3])/30 - (520384733*f[3, 13, 3, 3, 3])/40 + 
   (5176514*f[5, 3, 3, 3, 11])/15 + (146960*f[5, 3, 3, 5, 9])/3 + 
   575820*f[5, 3, 3, 7, 7] + (146960*f[5, 3, 3, 9, 5])/3 + 
   (5176514*f[5, 3, 3, 11, 3])/15 - (525950*f[5, 3, 5, 3, 9])/3 - 
   143316*f[5, 3, 5, 5, 7] - 143316*f[5, 3, 5, 7, 5] - 
   (525950*f[5, 3, 5, 9, 3])/3 + 137634*f[5, 3, 7, 3, 7] - 
   121568*f[5, 3, 7, 5, 5] + 137634*f[5, 3, 7, 7, 3] + 
   94422*f[5, 3, 9, 3, 5] + 94422*f[5, 3, 9, 5, 3] - 
   439956*f[5, 3, 11, 3, 3] - (2584420*f[5, 5, 3, 3, 9])/9 + 
   54805*f[5, 5, 3, 5, 7] + 54805*f[5, 5, 3, 7, 5] - 
   (2584420*f[5, 5, 3, 9, 3])/9 + 221934*f[5, 5, 5, 3, 7] - 
   313280*f[5, 5, 5, 5, 5] + 221934*f[5, 5, 5, 7, 3] + 
   97463*f[5, 5, 7, 3, 5] + 97463*f[5, 5, 7, 5, 3] - 
   (722480*f[5, 5, 9, 3, 3])/3 - 23226*f[5, 7, 3, 3, 7] - 
   36252*f[5, 7, 3, 5, 5] - 23226*f[5, 7, 3, 7, 3] - 5260*f[5, 7, 5, 3, 5] - 
   5260*f[5, 7, 5, 5, 3] + 254100*f[5, 7, 7, 3, 3] + 
   (1675696*f[5, 9, 3, 3, 5])/9 + (1675696*f[5, 9, 3, 5, 3])/9 + 
   (895952*f[5, 9, 5, 3, 3])/3 - (30151048*f[5, 11, 3, 3, 3])/15 + 
   96768*f[7, 3, 3, 3, 9] + 170106*f[7, 3, 3, 5, 7] + 
   170106*f[7, 3, 3, 7, 5] + 96768*f[7, 3, 3, 9, 3] - 
   98778*f[7, 3, 5, 3, 7] - 172560*f[7, 3, 5, 5, 5] - 
   98778*f[7, 3, 5, 7, 3] + 49692*f[7, 3, 7, 3, 5] + 49692*f[7, 3, 7, 5, 3] + 
   222936*f[7, 3, 9, 3, 3] + 12522*f[7, 5, 3, 3, 7] - 
   139056*f[7, 5, 3, 5, 5] + 12522*f[7, 5, 3, 7, 3] - 
   122304*f[7, 5, 5, 3, 5] - 122304*f[7, 5, 5, 5, 3] + 
   271500*f[7, 5, 7, 3, 3] + 188256*f[7, 7, 3, 3, 5] + 
   188256*f[7, 7, 3, 5, 3] + 568440*f[7, 7, 5, 3, 3] + 
   475272*f[7, 9, 3, 3, 3] - 148458*f[9, 3, 3, 3, 7] - 
   (645472*f[9, 3, 3, 5, 5])/9 - 148458*f[9, 3, 3, 7, 3] + 
   (287576*f[9, 3, 5, 3, 5])/9 + (287576*f[9, 3, 5, 5, 3])/9 - 
   31344*f[9, 3, 7, 3, 3] + (1053392*f[9, 5, 3, 3, 5])/9 + 
   (1053392*f[9, 5, 3, 5, 3])/9 + (886160*f[9, 5, 5, 3, 3])/9 + 
   202884*f[9, 7, 3, 3, 3] + 8182705*f[11, 3, 3, 3, 5] + 
   8182705*f[11, 3, 3, 5, 3] + (33559134*f[11, 3, 5, 3, 3])/5 + 
   (18850352*f[11, 5, 3, 3, 3])/5 - (99495123*f[13, 3, 3, 3, 3])/50 + 
   11466*f[3, 3, 3, 3, 3, 3, 7] - 519624*f[3, 3, 3, 3, 3, 5, 5] + 
   11466*f[3, 3, 3, 3, 3, 7, 3] - 240756*f[3, 3, 3, 3, 5, 3, 5] - 
   240756*f[3, 3, 3, 3, 5, 5, 3] + 91728*f[3, 3, 3, 3, 7, 3, 3] + 
   18732*f[3, 3, 3, 5, 3, 3, 5] + 18732*f[3, 3, 3, 5, 3, 5, 3] - 
   648*f[3, 3, 3, 5, 5, 3, 3] + 252252*f[3, 3, 3, 7, 3, 3, 3] + 
   32628*f[3, 3, 5, 3, 3, 3, 5] + 32628*f[3, 3, 5, 3, 3, 5, 3] + 
   182712*f[3, 3, 5, 3, 5, 3, 3] + 482880*f[3, 3, 5, 5, 3, 3, 3] + 
   275184*f[3, 3, 7, 3, 3, 3, 3] - 309612*f[3, 5, 3, 3, 3, 3, 5] - 
   309612*f[3, 5, 3, 3, 3, 5, 3] - 173592*f[3, 5, 3, 3, 5, 3, 3] + 
   98448*f[3, 5, 3, 5, 3, 3, 3] + 622176*f[3, 5, 5, 3, 3, 3, 3] - 
   275184*f[3, 7, 3, 3, 3, 3, 3] - 108912*f[5, 3, 3, 3, 3, 3, 5] - 
   108912*f[5, 3, 3, 3, 3, 5, 3] - 74880*f[5, 3, 3, 3, 5, 3, 3] - 
   6816*f[5, 3, 3, 5, 3, 3, 3] + 41088*f[5, 3, 5, 3, 3, 3, 3] - 
   39552*f[5, 5, 3, 3, 3, 3, 3], DecimalForm[
   3.4228609146318376232345625450964899751312814279999999999999999999`45.5343\
8925226814*^6]}, {"101010100001", 
  (-6834126848449441008761423306850100403803791410740948360032586527017842629\
871*f[25])/82089265317531400110894538204182262687397665136640000000 - 
   (1380650317335426197224698071*f[3, 3, 19])/39806030199936000 + 
   (1853312867262121*f[3, 5, 17])/470448000 - (230510328935*f[3, 7, 15])/
    22176 + (34217627093*f[3, 9, 13])/86400 + (55356024*f[3, 11, 11])/25 + 
   (34217627093*f[3, 13, 9])/86400 - (230510328935*f[3, 15, 7])/22176 + 
   (1853312867262121*f[3, 17, 5])/470448000 - 
   (1380650317335426197224698071*f[3, 19, 3])/39806030199936000 + 
   (1853312867262121*f[5, 3, 17])/470448000 - (640177499393*f[5, 5, 15])/
    207900 + (36016979*f[5, 7, 13])/2560 + (23937285803*f[5, 9, 11])/34560 + 
   (23937285803*f[5, 11, 9])/34560 + (36016979*f[5, 13, 7])/2560 - 
   (640177499393*f[5, 15, 5])/207900 + (1853312867262121*f[5, 17, 3])/
    470448000 + (5206584224467*f[7, 3, 15])/1663200 - 
   (128095217*f[7, 5, 13])/672 - (784197299*f[7, 7, 11])/960 - 
   (364515613*f[7, 9, 9])/1296 - (784197299*f[7, 11, 7])/960 - 
   (128095217*f[7, 13, 5])/672 + (5206584224467*f[7, 15, 3])/1663200 - 
   (168242941193*f[9, 3, 13])/1209600 + (58111252763*f[9, 5, 11])/34560 - 
   (3801745927*f[9, 7, 9])/10368 - (3801745927*f[9, 9, 7])/10368 + 
   (58111252763*f[9, 11, 5])/34560 - (168242941193*f[9, 13, 3])/1209600 - 
   (3690111427*f[11, 3, 11])/960 - (93088751*f[11, 5, 9])/288 - 
   (239149729*f[11, 7, 7])/480 - (93088751*f[11, 9, 5])/288 - 
   (3690111427*f[11, 11, 3])/960 - (232750929361*f[13, 3, 9])/80640 + 
   (4508189317*f[13, 5, 7])/17920 + (4508189317*f[13, 7, 5])/17920 - 
   (232750929361*f[13, 9, 3])/80640 - (14158038131*f[15, 3, 7])/2100 - 
   (96929585048*f[15, 5, 5])/10395 - (14158038131*f[15, 7, 3])/2100 - 
   (3875274072989237*f[17, 3, 5])/294030000 - (3875274072989237*f[17, 5, 3])/
    294030000 - (5714613289863847629346421989*f[19, 3, 3])/
    107476281539827200 - (1243284439*f[3, 3, 3, 3, 13])/1400 + 
   (3057091*f[3, 3, 3, 5, 11])/8 + (603613*f[3, 3, 3, 7, 9])/4 + 
   (603613*f[3, 3, 3, 9, 7])/4 + (3057091*f[3, 3, 3, 11, 5])/8 - 
   (1243284439*f[3, 3, 3, 13, 3])/1400 - (6630419*f[3, 3, 5, 3, 11])/120 - 
   (1569553*f[3, 3, 5, 5, 9])/18 - (539357*f[3, 3, 5, 7, 7])/4 - 
   (1569553*f[3, 3, 5, 9, 5])/18 - (6630419*f[3, 3, 5, 11, 3])/120 + 
   (2951371*f[3, 3, 7, 3, 9])/12 - (18413*f[3, 3, 7, 5, 7])/8 - 
   (18413*f[3, 3, 7, 7, 5])/8 + (2951371*f[3, 3, 7, 9, 3])/12 + 
   (763319*f[3, 3, 9, 3, 7])/18 + (714031*f[3, 3, 9, 5, 5])/3 + 
   (763319*f[3, 3, 9, 7, 3])/18 + (521113*f[3, 3, 11, 3, 5])/5 + 
   (521113*f[3, 3, 11, 5, 3])/5 - (98316683*f[3, 3, 13, 3, 3])/700 - 
   (2730413*f[3, 5, 3, 3, 11])/40 - (259361*f[3, 5, 3, 5, 9])/6 - 
   (68033*f[3, 5, 3, 7, 7])/4 - (259361*f[3, 5, 3, 9, 5])/6 - 
   (2730413*f[3, 5, 3, 11, 3])/40 + (144562*f[3, 5, 5, 3, 9])/9 - 
   24430*f[3, 5, 5, 5, 7] - 24430*f[3, 5, 5, 7, 5] + 
   (144562*f[3, 5, 5, 9, 3])/9 + (116823*f[3, 5, 7, 3, 7])/8 - 
   19540*f[3, 5, 7, 5, 5] + (116823*f[3, 5, 7, 7, 3])/8 - 
   (80147*f[3, 5, 9, 3, 5])/2 - (80147*f[3, 5, 9, 5, 3])/2 + 
   (291191*f[3, 5, 11, 3, 3])/4 + (3233842*f[3, 7, 3, 3, 9])/9 - 
   29856*f[3, 7, 3, 5, 7] - 29856*f[3, 7, 3, 7, 5] + 
   (3233842*f[3, 7, 3, 9, 3])/9 + (58119*f[3, 7, 5, 3, 7])/2 - 
   9760*f[3, 7, 5, 5, 5] + (58119*f[3, 7, 5, 7, 3])/2 - 
   (178043*f[3, 7, 7, 3, 5])/2 - (178043*f[3, 7, 7, 5, 3])/2 + 
   (3140644*f[3, 7, 9, 3, 3])/9 - (2752033*f[3, 9, 3, 3, 7])/36 + 
   244317*f[3, 9, 3, 5, 5] - (2752033*f[3, 9, 3, 7, 3])/36 + 
   (4121969*f[3, 9, 5, 3, 5])/18 + (4121969*f[3, 9, 5, 5, 3])/18 - 
   (116243*f[3, 9, 7, 3, 3])/2 - (326331*f[3, 11, 3, 3, 5])/10 - 
   (326331*f[3, 11, 3, 5, 3])/10 + (5876249*f[3, 11, 5, 3, 3])/15 + 
   (94833439*f[3, 13, 3, 3, 3])/70 - (4842413*f[5, 3, 3, 3, 11])/40 - 
   (244961*f[5, 3, 3, 5, 9])/6 - (50113*f[5, 3, 3, 7, 7])/4 - 
   (244961*f[5, 3, 3, 9, 5])/6 - (4842413*f[5, 3, 3, 11, 3])/40 + 
   (166162*f[5, 3, 5, 3, 9])/9 - 24430*f[5, 3, 5, 5, 7] - 
   24430*f[5, 3, 5, 7, 5] + (166162*f[5, 3, 5, 9, 3])/9 + 
   (152663*f[5, 3, 7, 3, 7])/8 - 19540*f[5, 3, 7, 5, 5] + 
   (152663*f[5, 3, 7, 7, 3])/8 - (75347*f[5, 3, 9, 3, 5])/2 - 
   (75347*f[5, 3, 9, 5, 3])/2 + (79991*f[5, 3, 11, 3, 3])/4 + 
   94808*f[5, 5, 3, 3, 9] - 14845*f[5, 5, 3, 5, 7] - 14845*f[5, 5, 3, 7, 5] + 
   94808*f[5, 5, 3, 9, 3] - 20955*f[5, 5, 5, 3, 7] + 28800*f[5, 5, 5, 5, 5] - 
   20955*f[5, 5, 5, 7, 3] - 10630*f[5, 5, 7, 3, 5] - 10630*f[5, 5, 7, 5, 3] + 
   17296*f[5, 5, 9, 3, 3] + (596687*f[5, 7, 3, 3, 7])/8 - 
   11110*f[5, 7, 3, 5, 5] + (596687*f[5, 7, 3, 7, 3])/8 + 
   4585*f[5, 7, 5, 3, 5] + 4585*f[5, 7, 5, 5, 3] + 
   (393911*f[5, 7, 7, 3, 3])/4 - (672193*f[5, 9, 3, 3, 5])/6 - 
   (672193*f[5, 9, 3, 5, 3])/6 - (854783*f[5, 9, 5, 3, 3])/9 + 
   (3021139*f[5, 11, 3, 3, 3])/10 - (342814*f[7, 3, 3, 3, 9])/3 - 
   25658*f[7, 3, 3, 5, 7] - 25658*f[7, 3, 3, 7, 5] - 
   (342814*f[7, 3, 3, 9, 3])/3 + (94099*f[7, 3, 5, 3, 7])/2 - 
   51360*f[7, 3, 5, 5, 5] + (94099*f[7, 3, 5, 7, 3])/2 - 
   (25979*f[7, 3, 7, 3, 5])/2 - (25979*f[7, 3, 7, 5, 3])/2 + 
   (196868*f[7, 3, 9, 3, 3])/3 + (122083*f[7, 5, 3, 3, 7])/2 - 
   41280*f[7, 5, 3, 5, 5] + (122083*f[7, 5, 3, 7, 3])/2 - 
   36240*f[7, 5, 5, 3, 5] - 36240*f[7, 5, 5, 5, 3] + 87571*f[7, 5, 7, 3, 3] + 
   (52417*f[7, 7, 3, 3, 5])/2 + (52417*f[7, 7, 3, 5, 3])/2 - 
   32507*f[7, 7, 5, 3, 3] + (1276232*f[7, 9, 3, 3, 3])/3 - 
   (875906*f[9, 3, 3, 3, 7])/3 + 119257*f[9, 3, 3, 5, 5] - 
   (875906*f[9, 3, 3, 7, 3])/3 + (544703*f[9, 3, 5, 3, 5])/6 + 
   (544703*f[9, 3, 5, 5, 3])/6 - 245453*f[9, 3, 7, 3, 3] + 
   (1064915*f[9, 5, 3, 3, 5])/6 + (1064915*f[9, 5, 3, 5, 3])/6 + 
   292661*f[9, 5, 5, 3, 3] - (457265*f[9, 7, 3, 3, 3])/3 - 
   (4695018*f[11, 3, 3, 3, 5])/5 - (4695018*f[11, 3, 3, 5, 3])/5 - 
   (5182458*f[11, 3, 5, 3, 3])/5 - (6157338*f[11, 5, 3, 3, 3])/5 + 
   (4183185*f[13, 3, 3, 3, 3])/7 + 335736*f[3, 3, 3, 3, 3, 3, 7] - 
   54720*f[3, 3, 3, 3, 3, 5, 5] + 335736*f[3, 3, 3, 3, 3, 7, 3] - 
   86208*f[3, 3, 3, 3, 5, 3, 5] - 86208*f[3, 3, 3, 3, 5, 5, 3] + 
   263568*f[3, 3, 3, 3, 7, 3, 3] - 61536*f[3, 3, 3, 5, 3, 3, 5] - 
   61536*f[3, 3, 3, 5, 3, 5, 3] - 5376*f[3, 3, 3, 5, 5, 3, 3] + 
   119232*f[3, 3, 3, 7, 3, 3, 3] - 7872*f[3, 3, 5, 3, 3, 3, 5] - 
   7872*f[3, 3, 5, 3, 3, 5, 3] - 8256*f[3, 3, 5, 3, 5, 3, 3] - 
   9024*f[3, 3, 5, 5, 3, 3, 3] - 30528*f[3, 3, 7, 3, 3, 3, 3] + 
   54720*f[3, 5, 3, 3, 3, 3, 5] + 54720*f[3, 5, 3, 3, 3, 5, 3] + 
   45696*f[3, 5, 3, 3, 5, 3, 3] + 27648*f[3, 5, 3, 5, 3, 3, 3] + 
   7680*f[3, 5, 5, 3, 3, 3, 3] - 52224*f[3, 7, 3, 3, 3, 3, 3] + 
   54720*f[5, 3, 3, 3, 3, 3, 5] + 54720*f[5, 3, 3, 3, 3, 5, 3] + 
   45696*f[5, 3, 3, 3, 5, 3, 3] + 27648*f[5, 3, 3, 5, 3, 3, 3] + 
   7680*f[5, 3, 5, 3, 3, 3, 3] - 9216*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.4250930233478943682790969330344908808121996861`46.53467237115051*^6]}, 
 {"100100010101", 
  (
     -10463948387931753101465465891882097798494671204339304757824998418205248\
4299*f[25])/6840772109794283342574544850348521890616472094720000000 + 
   (13062340529768115762721803743*f[3, 3, 19])/1074762815398272000 - 
   (792121293000701*f[3, 5, 17])/78408000 + (758402581373*f[3, 7, 15])/
    369600 - (146472088879*f[3, 9, 13])/67200 + (1994858329*f[3, 11, 11])/
    200 - (146472088879*f[3, 13, 9])/67200 + (758402581373*f[3, 15, 7])/
    369600 - (792121293000701*f[3, 17, 5])/78408000 + 
   (13062340529768115762721803743*f[3, 19, 3])/1074762815398272000 - 
   (3130083673462870517*f[5, 3, 17])/16465680000 - 
   (178875826553*f[5, 5, 15])/30800 - (362651347*f[5, 7, 13])/175 - 
   (100076423*f[5, 9, 11])/80 - (100076423*f[5, 11, 9])/80 - 
   (362651347*f[5, 13, 7])/175 - (178875826553*f[5, 15, 5])/30800 - 
   (3130083673462870517*f[5, 17, 3])/16465680000 - 
   (536748524021*f[7, 3, 15])/831600 - (22375911*f[7, 5, 13])/224 - 
   (58409327*f[7, 7, 11])/80 - (419096*f[7, 9, 9])/27 - 
   (58409327*f[7, 11, 7])/80 - (22375911*f[7, 13, 5])/224 - 
   (536748524021*f[7, 15, 3])/831600 + (62682411157*f[9, 3, 13])/16800 - 
   (72448141*f[9, 5, 11])/48 - (4601800*f[9, 7, 9])/27 - 
   (4601800*f[9, 9, 7])/27 - (72448141*f[9, 11, 5])/48 + 
   (62682411157*f[9, 13, 3])/16800 + (2562276269*f[11, 3, 11])/400 + 
   (150064396*f[11, 5, 9])/15 - (78058967*f[11, 7, 7])/40 + 
   (150064396*f[11, 9, 5])/15 + (2562276269*f[11, 11, 3])/400 + 
   (399201642781*f[13, 3, 9])/67200 - (3668050819*f[13, 5, 7])/5600 - 
   (3668050819*f[13, 7, 5])/5600 + (399201642781*f[13, 9, 3])/67200 + 
   (90809996719*f[15, 3, 7])/60480 + (78813186461*f[15, 5, 5])/46200 + 
   (90809996719*f[15, 7, 3])/60480 + (131074785030543131*f[17, 3, 5])/
    1176120000 + (131074785030543131*f[17, 5, 3])/1176120000 - 
   (10651665028911721743046274941*f[19, 3, 3])/537381407699136000 - 
   (22556927*f[3, 3, 3, 3, 13])/200 + (48438041*f[3, 3, 3, 5, 11])/40 - 
   (1294999*f[3, 3, 3, 7, 9])/36 - (1294999*f[3, 3, 3, 9, 7])/36 + 
   (48438041*f[3, 3, 3, 11, 5])/40 - (22556927*f[3, 3, 3, 13, 3])/200 + 
   (13478233*f[3, 3, 5, 3, 11])/40 + (1391218*f[3, 3, 5, 5, 9])/3 - 
   (1155525*f[3, 3, 5, 7, 7])/4 + (1391218*f[3, 3, 5, 9, 5])/3 + 
   (13478233*f[3, 3, 5, 11, 3])/40 - (791981*f[3, 3, 7, 3, 9])/9 - 
   (3094467*f[3, 3, 7, 5, 7])/8 - (3094467*f[3, 3, 7, 7, 5])/8 - 
   (791981*f[3, 3, 7, 9, 3])/9 - (910141*f[3, 3, 9, 3, 7])/36 + 
   691888*f[3, 3, 9, 5, 5] - (910141*f[3, 3, 9, 7, 3])/36 + 
   (643893*f[3, 3, 11, 3, 5])/10 + (643893*f[3, 3, 11, 5, 3])/10 - 
   (164349987*f[3, 3, 13, 3, 3])/350 - (4219359*f[3, 5, 3, 3, 11])/40 - 
   (331471*f[3, 5, 3, 5, 9])/2 + 20979*f[3, 5, 3, 7, 7] - 
   (331471*f[3, 5, 3, 9, 5])/2 - (4219359*f[3, 5, 3, 11, 3])/40 - 
   (1613908*f[3, 5, 5, 3, 9])/3 + (587853*f[3, 5, 5, 5, 7])/2 + 
   (587853*f[3, 5, 5, 7, 5])/2 - (1613908*f[3, 5, 5, 9, 3])/3 - 
   (164577*f[3, 5, 7, 3, 7])/2 + 232431*f[3, 5, 7, 5, 5] - 
   (164577*f[3, 5, 7, 7, 3])/2 - (876649*f[3, 5, 9, 3, 5])/2 - 
   (876649*f[3, 5, 9, 5, 3])/2 + (7859673*f[3, 5, 11, 3, 3])/20 - 
   (1944535*f[3, 7, 3, 3, 9])/36 - (4631235*f[3, 7, 3, 5, 7])/16 - 
   (4631235*f[3, 7, 3, 7, 5])/16 - (1944535*f[3, 7, 3, 9, 3])/36 - 
   (2152353*f[3, 7, 5, 3, 7])/16 + 109440*f[3, 7, 5, 5, 5] - 
   (2152353*f[3, 7, 5, 7, 3])/16 - (177657*f[3, 7, 7, 3, 5])/2 - 
   (177657*f[3, 7, 7, 5, 3])/2 - (485713*f[3, 7, 9, 3, 3])/9 - 
   (130900*f[3, 9, 3, 3, 7])/9 + 146710*f[3, 9, 3, 5, 5] - 
   (130900*f[3, 9, 3, 7, 3])/9 - 110531*f[3, 9, 5, 3, 5] - 
   110531*f[3, 9, 5, 5, 3] + (1286357*f[3, 9, 7, 3, 3])/18 - 
   (2918524*f[3, 11, 3, 3, 5])/5 - (2918524*f[3, 11, 3, 5, 3])/5 - 
   (760747*f[3, 11, 5, 3, 3])/5 - (828201433*f[3, 13, 3, 3, 3])/700 - 
   (8229423*f[5, 3, 3, 3, 11])/40 - (1040131*f[5, 3, 3, 5, 9])/9 + 
   (851893*f[5, 3, 3, 7, 7])/4 - (1040131*f[5, 3, 3, 9, 5])/9 - 
   (8229423*f[5, 3, 3, 11, 3])/40 - (646651*f[5, 3, 5, 3, 9])/18 + 
   (120213*f[5, 3, 5, 5, 7])/2 + (120213*f[5, 3, 5, 7, 5])/2 - 
   (646651*f[5, 3, 5, 9, 3])/18 + (1168389*f[5, 3, 7, 3, 7])/8 + 
   208011*f[5, 3, 7, 5, 5] + (1168389*f[5, 3, 7, 7, 3])/8 + 
   (251437*f[5, 3, 9, 3, 5])/18 + (251437*f[5, 3, 9, 5, 3])/18 - 
   (4090023*f[5, 3, 11, 3, 3])/20 - (433798*f[5, 5, 3, 3, 9])/9 - 
   (162123*f[5, 5, 3, 5, 7])/2 - (162123*f[5, 5, 3, 7, 5])/2 - 
   (433798*f[5, 5, 3, 9, 3])/9 - (63555*f[5, 5, 5, 3, 7])/2 - 
   60480*f[5, 5, 5, 5, 5] - (63555*f[5, 5, 5, 7, 3])/2 - 
   110421*f[5, 5, 7, 3, 5] - 110421*f[5, 5, 7, 5, 3] - 
   (300712*f[5, 5, 9, 3, 3])/9 + 59599*f[5, 7, 3, 3, 7] + 
   149292*f[5, 7, 3, 5, 5] + 59599*f[5, 7, 3, 7, 3] - 
   41160*f[5, 7, 5, 3, 5] - 41160*f[5, 7, 5, 5, 3] + 40074*f[5, 7, 7, 3, 3] + 
   (1424654*f[5, 9, 3, 3, 5])/9 + (1424654*f[5, 9, 3, 5, 3])/9 + 
   (597376*f[5, 9, 5, 3, 3])/9 - (2020323*f[5, 11, 3, 3, 3])/10 - 
   (51274*f[7, 3, 3, 3, 9])/9 - 101430*f[7, 3, 3, 5, 7] - 
   101430*f[7, 3, 3, 7, 5] - (51274*f[7, 3, 3, 9, 3])/9 - 
   373*f[7, 3, 5, 3, 7] + 23280*f[7, 3, 5, 5, 5] - 373*f[7, 3, 5, 7, 3] - 
   9983*f[7, 3, 7, 3, 5] - 9983*f[7, 3, 7, 5, 3] + 15532*f[7, 3, 9, 3, 3] + 
   57531*f[7, 5, 3, 3, 7] - 3120*f[7, 5, 3, 5, 5] + 57531*f[7, 5, 3, 7, 3] - 
   16320*f[7, 5, 5, 3, 5] - 16320*f[7, 5, 5, 5, 3] + 29176*f[7, 5, 7, 3, 3] + 
   53109*f[7, 7, 3, 3, 5] + 53109*f[7, 7, 3, 5, 3] + 9956*f[7, 7, 5, 3, 3] + 
   (521912*f[7, 9, 3, 3, 3])/9 - 20902*f[9, 3, 3, 3, 7] - 
   325728*f[9, 3, 3, 5, 5] - 20902*f[9, 3, 3, 7, 3] - 
   46376*f[9, 3, 5, 3, 5] - 46376*f[9, 3, 5, 5, 3] + 27292*f[9, 3, 7, 3, 3] + 
   132416*f[9, 5, 3, 3, 5] + 132416*f[9, 5, 3, 5, 3] + 
   31856*f[9, 5, 5, 3, 3] + 123680*f[9, 7, 3, 3, 3] - 
   (1765309*f[11, 3, 3, 3, 5])/10 - (1765309*f[11, 3, 3, 5, 3])/10 + 
   (960834*f[11, 3, 5, 3, 3])/5 + (4647811*f[11, 5, 3, 3, 3])/5 + 
   (5656563*f[13, 3, 3, 3, 3])/175 - 28560*f[3, 3, 3, 3, 3, 3, 7] + 
   7776*f[3, 3, 3, 3, 3, 5, 5] - 28560*f[3, 3, 3, 3, 3, 7, 3] - 
   11472*f[3, 3, 3, 3, 5, 3, 5] - 11472*f[3, 3, 3, 3, 5, 5, 3] - 
   21336*f[3, 3, 3, 3, 7, 3, 3] + 14928*f[3, 3, 3, 5, 3, 3, 5] + 
   14928*f[3, 3, 3, 5, 3, 5, 3] + 60576*f[3, 3, 3, 5, 5, 3, 3] - 
   6888*f[3, 3, 3, 7, 3, 3, 3] + 31824*f[3, 3, 5, 3, 3, 3, 5] + 
   31824*f[3, 3, 5, 3, 3, 5, 3] + 45408*f[3, 3, 5, 3, 5, 3, 3] + 
   72576*f[3, 3, 5, 5, 3, 3, 3] + 768*f[3, 3, 7, 3, 3, 3, 3] + 
   15504*f[3, 5, 3, 3, 3, 3, 5] + 15504*f[3, 5, 3, 3, 3, 5, 3] + 
   13632*f[3, 5, 3, 3, 5, 3, 3] + 9888*f[3, 5, 3, 5, 3, 3, 3] + 
   35712*f[3, 5, 5, 3, 3, 3, 3] - 26400*f[3, 7, 3, 3, 3, 3, 3] - 
   9024*f[5, 3, 3, 3, 3, 3, 5] - 9024*f[5, 3, 3, 3, 3, 5, 3] - 
   6528*f[5, 3, 3, 3, 5, 3, 3] - 1536*f[5, 3, 3, 5, 3, 3, 3] + 
   768*f[5, 3, 5, 3, 3, 3, 3] - 9984*f[5, 5, 3, 3, 3, 3, 3] + 
   3072*f[7, 3, 3, 3, 3, 3, 3], DecimalForm[
   3.4406917175689885627160866234784576110538432100999999999999999999`46.5366\
45762026204*^6]}, {"100101010100", (386895240784560967204103985322*f[25])/
    129890007256334325 - (7925933683088*f[3, 3, 19])/7907 - 
   (897156992*f[3, 5, 17])/275 + (13610816*f[3, 7, 15])/3 + 
   2844288*f[3, 9, 13] + 464640*f[3, 11, 11] + 2844288*f[3, 13, 9] + 
   (13610816*f[3, 15, 7])/3 - (897156992*f[3, 17, 5])/275 - 
   (7925933683088*f[3, 19, 3])/7907 + (5829211008*f[5, 3, 17])/275 - 
   (235562464*f[5, 5, 15])/3 - 5263104*f[5, 7, 13] + 3827904*f[5, 9, 11] + 
   3827904*f[5, 11, 9] - 5263104*f[5, 13, 7] - (235562464*f[5, 15, 5])/3 + 
   (5829211008*f[5, 17, 3])/275 + (58140224*f[7, 3, 15])/3 - 
   4872576*f[7, 5, 13] - 9851040*f[7, 7, 11] + 69696*f[7, 9, 9] - 
   9851040*f[7, 11, 7] - 4872576*f[7, 13, 5] + (58140224*f[7, 15, 3])/3 + 
   4015872*f[9, 3, 13] + 3792704*f[9, 5, 11] + 80640*f[9, 7, 9] + 
   80640*f[9, 9, 7] + 3792704*f[9, 11, 5] + 4015872*f[9, 13, 3] + 
   356224*f[11, 3, 11] + 88512*f[11, 5, 9] + 26880*f[11, 7, 7] + 
   88512*f[11, 9, 5] + 356224*f[11, 11, 3] - 1059264*f[13, 3, 9] - 
   4611648*f[13, 5, 7] - 4611648*f[13, 7, 5] - 1059264*f[13, 9, 3] - 
   (11470912*f[15, 3, 7])/3 - (89680896*f[15, 5, 5])/5 - 
   (11470912*f[15, 7, 3])/3 + (9665597184*f[17, 3, 5])/275 + 
   (9665597184*f[17, 5, 3])/275 - (2877382531616*f[19, 3, 3])/7907 + 
   658944*f[3, 3, 3, 3, 13] + 760320*f[3, 3, 3, 5, 11] - 
   483840*f[3, 3, 3, 7, 9] - 483840*f[3, 3, 3, 9, 7] + 
   760320*f[3, 3, 3, 11, 5] + 658944*f[3, 3, 3, 13, 3] + 
   337920*f[3, 3, 5, 3, 11] + 474624*f[3, 3, 5, 5, 9] + 
   43008*f[3, 3, 5, 7, 7] + 474624*f[3, 3, 5, 9, 5] + 
   337920*f[3, 3, 5, 11, 3] - 580608*f[3, 3, 7, 3, 9] + 
   59904*f[3, 3, 7, 5, 7] + 59904*f[3, 3, 7, 7, 5] - 
   580608*f[3, 3, 7, 9, 3] - 433152*f[3, 3, 9, 3, 7] - 
   857088*f[3, 3, 9, 5, 5] - 433152*f[3, 3, 9, 7, 3] + 
   506880*f[3, 3, 11, 3, 5] + 506880*f[3, 3, 11, 5, 3] + 
   439296*f[3, 3, 13, 3, 3] - 84480*f[3, 5, 3, 3, 11] + 
   152064*f[3, 5, 3, 5, 9] + 43008*f[3, 5, 3, 7, 7] + 
   152064*f[3, 5, 3, 9, 5] - 84480*f[3, 5, 3, 11, 3] - 
   377856*f[3, 5, 5, 3, 9] + 46080*f[3, 5, 5, 5, 7] + 
   46080*f[3, 5, 5, 7, 5] - 377856*f[3, 5, 5, 9, 3] + 
   21504*f[3, 5, 7, 3, 7] + 92160*f[3, 5, 7, 5, 5] + 21504*f[3, 5, 7, 7, 3] + 
   290304*f[3, 5, 9, 3, 5] + 290304*f[3, 5, 9, 5, 3] - 
   337920*f[3, 5, 11, 3, 3] - 580608*f[3, 7, 3, 3, 9] + 
   59904*f[3, 7, 3, 5, 7] + 59904*f[3, 7, 3, 7, 5] - 
   580608*f[3, 7, 3, 9, 3] + 59904*f[3, 7, 5, 3, 7] + 
   184320*f[3, 7, 5, 5, 5] + 59904*f[3, 7, 5, 7, 3] + 
   81408*f[3, 7, 7, 3, 5] + 81408*f[3, 7, 7, 5, 3] - 
   516096*f[3, 7, 9, 3, 3] - 317952*f[3, 9, 3, 3, 7] - 
   580608*f[3, 9, 3, 5, 5] - 317952*f[3, 9, 3, 7, 3] - 
   373248*f[3, 9, 5, 3, 5] - 373248*f[3, 9, 5, 5, 3] - 
   221184*f[3, 9, 7, 3, 3] - 506880*f[5, 3, 3, 3, 11] - 
   170496*f[5, 3, 3, 5, 9] + 43008*f[5, 3, 3, 7, 7] - 
   170496*f[5, 3, 3, 9, 5] - 506880*f[5, 3, 3, 11, 3] + 
   9984*f[5, 3, 5, 3, 9] - 195840*f[5, 3, 5, 5, 7] - 
   195840*f[5, 3, 5, 7, 5] + 9984*f[5, 3, 5, 9, 3] + 
   559104*f[5, 3, 7, 3, 7] + 38400*f[5, 3, 7, 5, 5] + 
   559104*f[5, 3, 7, 7, 3] + 532224*f[5, 3, 9, 3, 5] + 
   532224*f[5, 3, 9, 5, 3] - 337920*f[5, 3, 11, 3, 3] + 
   432384*f[5, 5, 3, 3, 9] - 234240*f[5, 5, 3, 5, 7] - 
   234240*f[5, 5, 3, 7, 5] + 432384*f[5, 5, 3, 9, 3] - 
   53760*f[5, 5, 5, 3, 7] + 737280*f[5, 5, 5, 5, 5] - 
   53760*f[5, 5, 5, 7, 3] - 384768*f[5, 5, 7, 3, 5] - 
   384768*f[5, 5, 7, 5, 3] - 560640*f[5, 5, 9, 3, 3] + 
   408576*f[5, 7, 3, 3, 7] - 262656*f[5, 7, 3, 5, 5] + 
   408576*f[5, 7, 3, 7, 3] - 481536*f[5, 7, 5, 3, 5] - 
   481536*f[5, 7, 5, 5, 3] - 258048*f[5, 7, 7, 3, 3] + 
   241920*f[5, 9, 3, 3, 5] + 241920*f[5, 9, 3, 5, 3] + 
   483840*f[5, 9, 5, 3, 3] - 677376*f[7, 3, 3, 3, 9] - 
   509952*f[7, 3, 3, 5, 7] - 509952*f[7, 3, 3, 7, 5] - 
   677376*f[7, 3, 3, 9, 3] + 296448*f[7, 3, 5, 3, 7] + 
   184320*f[7, 3, 5, 5, 5] + 296448*f[7, 3, 5, 7, 3] + 
   414720*f[7, 3, 7, 3, 5] + 414720*f[7, 3, 7, 5, 3] - 
   322560*f[7, 3, 9, 3, 3] + 450048*f[7, 5, 3, 3, 7] - 
   230400*f[7, 5, 3, 5, 5] + 450048*f[7, 5, 3, 7, 3] - 
   437760*f[7, 5, 5, 3, 5] - 437760*f[7, 5, 5, 5, 3] - 
   184320*f[7, 5, 7, 3, 3] + 705024*f[7, 7, 3, 3, 5] + 
   705024*f[7, 7, 3, 5, 3] + 52224*f[7, 7, 5, 3, 3] + 
   387072*f[7, 9, 3, 3, 3] - 193536*f[9, 3, 3, 3, 7] - 
   483840*f[9, 3, 3, 5, 5] - 193536*f[9, 3, 3, 7, 3] - 
   241920*f[9, 3, 5, 3, 5] - 241920*f[9, 3, 5, 5, 3] + 
   241920*f[9, 5, 3, 3, 5] + 241920*f[9, 5, 3, 5, 3] + 
   483840*f[9, 5, 5, 3, 3] + 387072*f[9, 7, 3, 3, 3], 
  DecimalForm[
   3.44571654570012367671748930507520130357540541690523246`53.53727954830019*^\
6]}, {"100101010001", 
  (-2993707518706899651222699662736495470477991640882513929847906327562194927\
1*f[25])/48862657927102023875532463216775156361546229248000000 + 
   (28003416498082363023112278151*f[3, 3, 19])/614150180227584000 + 
   (46162346824091599*f[3, 5, 17])/117612000 + (1173409016051*f[3, 7, 15])/
    237600 + (6301624433*f[3, 9, 13])/2400 - (1506490196*f[3, 11, 11])/75 + 
   (6301624433*f[3, 13, 9])/2400 + (1173409016051*f[3, 15, 7])/237600 + 
   (46162346824091599*f[3, 17, 5])/117612000 + 
   (28003416498082363023112278151*f[3, 19, 3])/614150180227584000 + 
   (3499834019432629*f[5, 3, 17])/58806000 + (16088882461753*f[5, 5, 15])/
    831600 + (1853226223*f[5, 7, 13])/1200 - (302402731*f[5, 9, 11])/45 - 
   (302402731*f[5, 11, 9])/45 + (1853226223*f[5, 13, 7])/1200 + 
   (16088882461753*f[5, 15, 5])/831600 + (3499834019432629*f[5, 17, 3])/
    58806000 - (19786041337*f[7, 3, 15])/1100 + (232391881*f[7, 5, 13])/
    1680 + (5042352*f[7, 7, 11])/5 - (626800*f[7, 9, 9])/27 + 
   (5042352*f[7, 11, 7])/5 + (232391881*f[7, 13, 5])/1680 - 
   (19786041337*f[7, 15, 3])/1100 + (15846462377*f[9, 3, 13])/10080 - 
   (31504814*f[9, 5, 11])/5 + (175504*f[9, 7, 9])/27 + 
   (175504*f[9, 9, 7])/27 - (31504814*f[9, 11, 5])/5 + 
   (15846462377*f[9, 13, 3])/10080 - (614947086*f[11, 3, 11])/25 - 
   (159406957*f[11, 5, 9])/45 + (14744128*f[11, 7, 7])/15 - 
   (159406957*f[11, 9, 5])/45 - (614947086*f[11, 11, 3])/25 + 
   (867001111*f[13, 3, 9])/144 + (1575001949*f[13, 5, 7])/1200 + 
   (1575001949*f[13, 7, 5])/1200 + (867001111*f[13, 9, 3])/144 + 
   (365356223279*f[15, 3, 7])/7200 + (996770434127*f[15, 5, 5])/46200 + 
   (365356223279*f[15, 7, 3])/7200 - (101298944471920493*f[17, 3, 5])/
    164656800 - (101298944471920493*f[17, 5, 3])/164656800 - 
   (58956492196213074121387669487*f[19, 3, 3])/307075090113792000 - 
   (6427589013*f[3, 3, 3, 3, 13])/5600 - (11889257*f[3, 3, 3, 5, 11])/5 + 
   (5196751*f[3, 3, 3, 7, 9])/12 + (5196751*f[3, 3, 3, 9, 7])/12 - 
   (11889257*f[3, 3, 3, 11, 5])/5 - (6427589013*f[3, 3, 3, 13, 3])/5600 - 
   (1287124*f[3, 3, 5, 3, 11])/15 + (361082*f[3, 3, 5, 5, 9])/9 - 
   28056*f[3, 3, 5, 7, 7] + (361082*f[3, 3, 5, 9, 5])/9 - 
   (1287124*f[3, 3, 5, 11, 3])/15 + (3430967*f[3, 3, 7, 3, 9])/18 - 
   (653295*f[3, 3, 7, 5, 7])/4 - (653295*f[3, 3, 7, 7, 5])/4 + 
   (3430967*f[3, 3, 7, 9, 3])/18 - (906323*f[3, 3, 9, 3, 7])/12 + 
   (5109236*f[3, 3, 9, 5, 5])/9 - (906323*f[3, 3, 9, 7, 3])/12 - 
   (52993319*f[3, 3, 11, 3, 5])/30 - (52993319*f[3, 3, 11, 5, 3])/30 - 
   (825178843*f[3, 3, 13, 3, 3])/2800 + (16316029*f[3, 5, 3, 3, 11])/15 + 
   (2007914*f[3, 5, 3, 5, 9])/9 - 3570*f[3, 5, 3, 7, 7] + 
   (2007914*f[3, 5, 3, 9, 5])/9 + (16316029*f[3, 5, 3, 11, 3])/15 + 
   (614834*f[3, 5, 5, 3, 9])/3 - 129675*f[3, 5, 5, 5, 7] - 
   129675*f[3, 5, 5, 7, 5] + (614834*f[3, 5, 5, 9, 3])/3 + 
   220885*f[3, 5, 7, 3, 7] - 176130*f[3, 5, 7, 5, 5] + 
   220885*f[3, 5, 7, 7, 3] + (929834*f[3, 5, 9, 3, 5])/9 + 
   (929834*f[3, 5, 9, 5, 3])/9 + (79291538*f[3, 5, 11, 3, 3])/15 + 
   (2682187*f[3, 7, 3, 3, 9])/36 - (307711*f[3, 7, 3, 5, 7])/8 - 
   (307711*f[3, 7, 3, 7, 5])/8 + (2682187*f[3, 7, 3, 9, 3])/36 - 
   (209767*f[3, 7, 5, 3, 7])/8 - 269040*f[3, 7, 5, 5, 5] - 
   (209767*f[3, 7, 5, 7, 3])/8 - 138059*f[3, 7, 7, 3, 5] - 
   138059*f[3, 7, 7, 5, 3] + (692203*f[3, 7, 9, 3, 3])/2 - 
   (2812681*f[3, 9, 3, 3, 7])/9 + (2953076*f[3, 9, 3, 5, 5])/9 - 
   (2812681*f[3, 9, 3, 7, 3])/9 + (4763320*f[3, 9, 5, 3, 5])/9 + 
   (4763320*f[3, 9, 5, 5, 3])/9 - (1675538*f[3, 9, 7, 3, 3])/9 + 
   (45649961*f[3, 11, 3, 3, 5])/15 + (45649961*f[3, 11, 3, 5, 3])/15 + 
   (28872467*f[3, 11, 5, 3, 3])/15 + (988013121*f[3, 13, 3, 3, 3])/700 + 
   (1724458*f[5, 3, 3, 3, 11])/3 + (1450148*f[5, 3, 3, 5, 9])/9 + 
   80500*f[5, 3, 3, 7, 7] + (1450148*f[5, 3, 3, 9, 5])/9 + 
   (1724458*f[5, 3, 3, 11, 3])/3 + (2317244*f[5, 3, 5, 3, 9])/9 - 
   38946*f[5, 3, 5, 5, 7] - 38946*f[5, 3, 5, 7, 5] + 
   (2317244*f[5, 3, 5, 9, 3])/9 - 26950*f[5, 3, 7, 3, 7] - 
   198828*f[5, 3, 7, 5, 5] - 26950*f[5, 3, 7, 7, 3] + 
   (69428*f[5, 3, 9, 3, 5])/3 + (69428*f[5, 3, 9, 5, 3])/3 - 
   (3912508*f[5, 3, 11, 3, 3])/5 - (827674*f[5, 5, 3, 3, 9])/9 - 
   32973*f[5, 5, 3, 5, 7] - 32973*f[5, 5, 3, 7, 5] - 
   (827674*f[5, 5, 3, 9, 3])/9 - 138972*f[5, 5, 5, 3, 7] - 
   60480*f[5, 5, 5, 5, 5] - 138972*f[5, 5, 5, 7, 3] + 
   95895*f[5, 5, 7, 3, 5] + 95895*f[5, 5, 7, 5, 3] - 
   (250060*f[5, 5, 9, 3, 3])/3 - 55622*f[5, 7, 3, 3, 7] + 
   58908*f[5, 7, 3, 5, 5] - 55622*f[5, 7, 3, 7, 3] + 
   170880*f[5, 7, 5, 3, 5] + 170880*f[5, 7, 5, 5, 3] + 
   23156*f[5, 7, 7, 3, 3] - (956086*f[5, 9, 3, 3, 5])/9 - 
   (956086*f[5, 9, 3, 5, 3])/9 - (4968100*f[5, 9, 5, 3, 3])/9 - 
   (52457152*f[5, 11, 3, 3, 3])/15 + (2228728*f[7, 3, 3, 3, 9])/9 + 
   153946*f[7, 3, 3, 5, 7] + 153946*f[7, 3, 3, 7, 5] + 
   (2228728*f[7, 3, 3, 9, 3])/9 + 56366*f[7, 3, 5, 3, 7] + 
   80880*f[7, 3, 5, 5, 5] + 56366*f[7, 3, 5, 7, 3] - 
   147922*f[7, 3, 7, 3, 5] - 147922*f[7, 3, 7, 5, 3] + 
   180816*f[7, 3, 9, 3, 3] + 27554*f[7, 5, 3, 3, 7] + 
   100320*f[7, 5, 3, 5, 5] + 27554*f[7, 5, 3, 7, 3] + 
   110040*f[7, 5, 5, 3, 5] + 110040*f[7, 5, 5, 5, 3] + 
   30412*f[7, 5, 7, 3, 3] - 446932*f[7, 7, 3, 3, 5] - 
   446932*f[7, 7, 3, 5, 3] - 378164*f[7, 7, 5, 3, 3] + 
   (424576*f[7, 9, 3, 3, 3])/9 - (876497*f[9, 3, 3, 3, 7])/9 + 
   (2744480*f[9, 3, 3, 5, 5])/9 - (876497*f[9, 3, 3, 7, 3])/9 + 
   (3784000*f[9, 3, 5, 3, 5])/9 + (3784000*f[9, 3, 5, 5, 3])/9 - 
   95610*f[9, 3, 7, 3, 3] + (1019096*f[9, 5, 3, 3, 5])/9 + 
   (1019096*f[9, 5, 3, 5, 3])/9 - (2785328*f[9, 5, 5, 3, 3])/9 - 
   (828476*f[9, 7, 3, 3, 3])/9 - (17262106*f[11, 3, 3, 3, 5])/15 - 
   (17262106*f[11, 3, 3, 5, 3])/15 - (11652636*f[11, 3, 5, 3, 3])/5 - 
   (70349512*f[11, 5, 3, 3, 3])/15 - (923831259*f[13, 3, 3, 3, 3])/700 + 
   1227693*f[3, 3, 3, 3, 3, 3, 7] - 151392*f[3, 3, 3, 3, 3, 5, 5] + 
   1227693*f[3, 3, 3, 3, 3, 7, 3] - 117456*f[3, 3, 3, 3, 5, 3, 5] - 
   117456*f[3, 3, 3, 3, 5, 5, 3] + 876582*f[3, 3, 3, 3, 7, 3, 3] - 
   187608*f[3, 3, 3, 5, 3, 3, 5] - 187608*f[3, 3, 3, 5, 3, 5, 3] - 
   291696*f[3, 3, 3, 5, 5, 3, 3] + 174360*f[3, 3, 3, 7, 3, 3, 3] - 
   317316*f[3, 3, 5, 3, 3, 3, 5] - 317316*f[3, 3, 5, 3, 3, 5, 3] - 
   304968*f[3, 3, 5, 3, 5, 3, 3] - 280272*f[3, 3, 5, 5, 3, 3, 3] - 
   567912*f[3, 3, 7, 3, 3, 3, 3] - 207336*f[3, 5, 3, 3, 3, 3, 5] - 
   207336*f[3, 5, 3, 3, 3, 5, 3] - 136224*f[3, 5, 3, 3, 5, 3, 3] + 
   6000*f[3, 5, 3, 5, 3, 3, 3] + 474048*f[3, 5, 5, 3, 3, 3, 3] - 
   728112*f[3, 7, 3, 3, 3, 3, 3] - 154224*f[5, 3, 3, 3, 3, 3, 5] - 
   154224*f[5, 3, 3, 3, 3, 5, 3] - 104064*f[5, 3, 3, 3, 5, 3, 3] - 
   3744*f[5, 3, 3, 5, 3, 3, 3] + 42624*f[5, 3, 5, 3, 3, 3, 3] - 
   173184*f[5, 5, 3, 3, 3, 3, 3] - 731136*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.47592074307912606782630273759394404073243346`45.54106986523469*^6]}, 
 {"100010101010", (293557182996851527139806141133227238009*f[25])/
    58317002315892385830765000 - (4012790670076*f[3, 3, 19])/118605 + 
   (1164912448*f[3, 5, 17])/275 + (27236176*f[3, 7, 15])/45 + 
   614976*f[3, 9, 13] + 4038496*f[3, 11, 11] + 614976*f[3, 13, 9] + 
   (27236176*f[3, 15, 7])/45 + (1164912448*f[3, 17, 5])/275 - 
   (4012790670076*f[3, 19, 3])/118605 - (424395776*f[5, 3, 17])/825 - 
   (2378800*f[5, 5, 15])/9 - 33488*f[5, 7, 13] + 672720*f[5, 9, 11] + 
   672720*f[5, 11, 9] - 33488*f[5, 13, 7] - (2378800*f[5, 15, 5])/9 - 
   (424395776*f[5, 17, 3])/825 + (40221008*f[7, 3, 15])/45 + 
   20848*f[7, 5, 13] - 116464*f[7, 7, 11] - 87360*f[7, 9, 9] - 
   116464*f[7, 11, 7] + 20848*f[7, 13, 5] + (40221008*f[7, 15, 3])/45 + 
   777984*f[9, 3, 13] - 41152*f[9, 5, 11] - 67760*f[9, 7, 9] - 
   67760*f[9, 9, 7] - 41152*f[9, 11, 5] + 777984*f[9, 13, 3] + 
   3465264*f[11, 3, 11] + 630512*f[11, 5, 9] + 19712*f[11, 7, 7] + 
   630512*f[11, 9, 5] + 3465264*f[11, 11, 3] + 557712*f[13, 3, 9] + 
   392464*f[13, 5, 7] + 392464*f[13, 7, 5] + 557712*f[13, 9, 3] + 
   (56513632*f[15, 3, 7])/45 + (15269728*f[15, 5, 5])/15 + 
   (56513632*f[15, 7, 3])/45 + (5088251968*f[17, 3, 5])/825 + 
   (5088251968*f[17, 5, 3])/825 + (4272283149448*f[19, 3, 3])/118605 + 
   164736*f[3, 3, 3, 3, 13] + 190080*f[3, 3, 3, 5, 11] - 
   120960*f[3, 3, 3, 7, 9] - 120960*f[3, 3, 3, 9, 7] + 
   190080*f[3, 3, 3, 11, 5] + 164736*f[3, 3, 3, 13, 3] - 
   7040*f[3, 3, 5, 3, 11] + 54656*f[3, 3, 5, 5, 9] + 19712*f[3, 3, 5, 7, 7] + 
   54656*f[3, 3, 5, 9, 5] - 7040*f[3, 3, 5, 11, 3] - 
   131712*f[3, 3, 7, 3, 9] + 28416*f[3, 3, 7, 5, 7] + 
   28416*f[3, 3, 7, 7, 5] - 131712*f[3, 3, 7, 9, 3] - 
   94848*f[3, 3, 9, 3, 7] - 73472*f[3, 3, 9, 5, 5] - 94848*f[3, 3, 9, 7, 3] + 
   35200*f[3, 3, 11, 3, 5] + 35200*f[3, 3, 11, 5, 3] + 
   109824*f[3, 3, 13, 3, 3] - 88000*f[3, 5, 3, 3, 11] + 
   26176*f[3, 5, 3, 5, 9] + 10752*f[3, 5, 3, 7, 7] + 26176*f[3, 5, 3, 9, 5] - 
   88000*f[3, 5, 3, 11, 3] - 24384*f[3, 5, 5, 3, 9] + 4800*f[3, 5, 5, 5, 7] + 
   4800*f[3, 5, 5, 7, 5] - 24384*f[3, 5, 5, 9, 3] - 10752*f[3, 5, 7, 3, 7] + 
   9600*f[3, 5, 7, 5, 5] - 10752*f[3, 5, 7, 7, 3] + 40576*f[3, 5, 9, 3, 5] + 
   40576*f[3, 5, 9, 5, 3] - 7040*f[3, 5, 11, 3, 3] - 94080*f[3, 7, 3, 3, 9] + 
   6912*f[3, 7, 3, 5, 7] + 6912*f[3, 7, 3, 7, 5] - 94080*f[3, 7, 3, 9, 3] + 
   2432*f[3, 7, 5, 3, 7] + 19200*f[3, 7, 5, 5, 5] + 2432*f[3, 7, 5, 7, 3] + 
   6912*f[3, 7, 7, 3, 5] + 6912*f[3, 7, 7, 5, 3] - 80640*f[3, 7, 9, 3, 3] - 
   55296*f[3, 9, 3, 3, 7] - 44672*f[3, 9, 3, 5, 5] - 55296*f[3, 9, 3, 7, 3] - 
   22592*f[3, 9, 5, 3, 5] - 22592*f[3, 9, 5, 5, 3] - 6912*f[3, 9, 7, 3, 3] - 
   38720*f[3, 11, 3, 3, 5] - 38720*f[3, 11, 3, 5, 3] + 
   77440*f[3, 11, 5, 3, 3] + 31680*f[5, 3, 3, 3, 11] + 
   33216*f[5, 3, 3, 5, 9] + 1792*f[5, 3, 3, 7, 7] + 33216*f[5, 3, 3, 9, 5] + 
   31680*f[5, 3, 3, 11, 3] - 15744*f[5, 3, 5, 3, 9] + 
   10880*f[5, 3, 5, 5, 7] + 10880*f[5, 3, 5, 7, 5] - 15744*f[5, 3, 5, 9, 3] - 
   24192*f[5, 3, 7, 3, 7] + 3840*f[5, 3, 7, 5, 5] - 24192*f[5, 3, 7, 7, 3] + 
   12096*f[5, 3, 9, 3, 5] + 12096*f[5, 3, 9, 5, 3] + 
   21120*f[5, 3, 11, 3, 3] - 24384*f[5, 5, 3, 3, 9] + 4800*f[5, 5, 3, 5, 7] + 
   4800*f[5, 5, 3, 7, 5] - 24384*f[5, 5, 3, 9, 3] - 4480*f[5, 5, 5, 3, 7] + 
   30720*f[5, 5, 5, 5, 5] - 4480*f[5, 5, 5, 7, 3] - 5952*f[5, 5, 7, 3, 5] - 
   5952*f[5, 5, 7, 5, 3] - 28800*f[5, 5, 9, 3, 3] - 27776*f[5, 7, 3, 3, 7] - 
   17664*f[5, 7, 3, 5, 5] - 27776*f[5, 7, 3, 7, 3] - 14464*f[5, 7, 5, 3, 5] - 
   14464*f[5, 7, 5, 5, 3] - 5376*f[5, 7, 7, 3, 3] - 13440*f[5, 9, 3, 3, 5] - 
   13440*f[5, 9, 3, 5, 3] + 26880*f[5, 9, 5, 3, 3] - 8064*f[7, 3, 3, 3, 9] + 
   19456*f[7, 3, 3, 5, 7] + 19456*f[7, 3, 3, 7, 5] - 8064*f[7, 3, 3, 9, 3] + 
   6016*f[7, 3, 5, 3, 7] + 1280*f[7, 3, 5, 5, 5] + 6016*f[7, 3, 5, 7, 3] + 
   6912*f[7, 3, 7, 3, 5] + 6912*f[7, 3, 7, 5, 3] - 5376*f[7, 3, 9, 3, 3] - 
   9344*f[7, 5, 3, 3, 7] - 3840*f[7, 5, 3, 5, 5] - 9344*f[7, 5, 3, 7, 3] - 
   6400*f[7, 5, 5, 3, 5] - 6400*f[7, 5, 5, 5, 3] - 3072*f[7, 5, 7, 3, 3] + 
   640*f[7, 7, 3, 3, 5] + 640*f[7, 7, 3, 5, 3] - 1280*f[7, 7, 5, 3, 3] - 
   3200*f[9, 3, 3, 5, 5] + 1600*f[9, 3, 5, 3, 5] + 1600*f[9, 3, 5, 5, 3] + 
   1600*f[9, 5, 3, 3, 5] + 1600*f[9, 5, 3, 5, 3] - 3200*f[9, 5, 5, 3, 3], 
  DecimalForm[
   3.47685092980059529572900306756356981752937835498825541`53.54118607067956*^\
6]}, {"101010101000", (293557182996851527139806141133227238009*f[25])/
    58317002315892385830765000 - (4012790670076*f[3, 3, 19])/118605 + 
   (1164912448*f[3, 5, 17])/275 + (27236176*f[3, 7, 15])/45 + 
   614976*f[3, 9, 13] + 4038496*f[3, 11, 11] + 614976*f[3, 13, 9] + 
   (27236176*f[3, 15, 7])/45 + (1164912448*f[3, 17, 5])/275 - 
   (4012790670076*f[3, 19, 3])/118605 - (424395776*f[5, 3, 17])/825 - 
   (2378800*f[5, 5, 15])/9 - 33488*f[5, 7, 13] + 672720*f[5, 9, 11] + 
   672720*f[5, 11, 9] - 33488*f[5, 13, 7] - (2378800*f[5, 15, 5])/9 - 
   (424395776*f[5, 17, 3])/825 + (40221008*f[7, 3, 15])/45 + 
   20848*f[7, 5, 13] - 116464*f[7, 7, 11] - 87360*f[7, 9, 9] - 
   116464*f[7, 11, 7] + 20848*f[7, 13, 5] + (40221008*f[7, 15, 3])/45 + 
   777984*f[9, 3, 13] - 41152*f[9, 5, 11] - 67760*f[9, 7, 9] - 
   67760*f[9, 9, 7] - 41152*f[9, 11, 5] + 777984*f[9, 13, 3] + 
   3465264*f[11, 3, 11] + 630512*f[11, 5, 9] + 19712*f[11, 7, 7] + 
   630512*f[11, 9, 5] + 3465264*f[11, 11, 3] + 557712*f[13, 3, 9] + 
   392464*f[13, 5, 7] + 392464*f[13, 7, 5] + 557712*f[13, 9, 3] + 
   (56513632*f[15, 3, 7])/45 + (15269728*f[15, 5, 5])/15 + 
   (56513632*f[15, 7, 3])/45 + (5088251968*f[17, 3, 5])/825 + 
   (5088251968*f[17, 5, 3])/825 + (4272283149448*f[19, 3, 3])/118605 + 
   164736*f[3, 3, 3, 3, 13] + 190080*f[3, 3, 3, 5, 11] - 
   120960*f[3, 3, 3, 7, 9] - 120960*f[3, 3, 3, 9, 7] + 
   190080*f[3, 3, 3, 11, 5] + 164736*f[3, 3, 3, 13, 3] - 
   7040*f[3, 3, 5, 3, 11] + 54656*f[3, 3, 5, 5, 9] + 19712*f[3, 3, 5, 7, 7] + 
   54656*f[3, 3, 5, 9, 5] - 7040*f[3, 3, 5, 11, 3] - 
   131712*f[3, 3, 7, 3, 9] + 28416*f[3, 3, 7, 5, 7] + 
   28416*f[3, 3, 7, 7, 5] - 131712*f[3, 3, 7, 9, 3] - 
   94848*f[3, 3, 9, 3, 7] - 73472*f[3, 3, 9, 5, 5] - 94848*f[3, 3, 9, 7, 3] + 
   35200*f[3, 3, 11, 3, 5] + 35200*f[3, 3, 11, 5, 3] + 
   109824*f[3, 3, 13, 3, 3] - 88000*f[3, 5, 3, 3, 11] + 
   26176*f[3, 5, 3, 5, 9] + 10752*f[3, 5, 3, 7, 7] + 26176*f[3, 5, 3, 9, 5] - 
   88000*f[3, 5, 3, 11, 3] - 24384*f[3, 5, 5, 3, 9] + 4800*f[3, 5, 5, 5, 7] + 
   4800*f[3, 5, 5, 7, 5] - 24384*f[3, 5, 5, 9, 3] - 10752*f[3, 5, 7, 3, 7] + 
   9600*f[3, 5, 7, 5, 5] - 10752*f[3, 5, 7, 7, 3] + 40576*f[3, 5, 9, 3, 5] + 
   40576*f[3, 5, 9, 5, 3] - 7040*f[3, 5, 11, 3, 3] - 94080*f[3, 7, 3, 3, 9] + 
   6912*f[3, 7, 3, 5, 7] + 6912*f[3, 7, 3, 7, 5] - 94080*f[3, 7, 3, 9, 3] + 
   2432*f[3, 7, 5, 3, 7] + 19200*f[3, 7, 5, 5, 5] + 2432*f[3, 7, 5, 7, 3] + 
   6912*f[3, 7, 7, 3, 5] + 6912*f[3, 7, 7, 5, 3] - 80640*f[3, 7, 9, 3, 3] - 
   55296*f[3, 9, 3, 3, 7] - 44672*f[3, 9, 3, 5, 5] - 55296*f[3, 9, 3, 7, 3] - 
   22592*f[3, 9, 5, 3, 5] - 22592*f[3, 9, 5, 5, 3] - 6912*f[3, 9, 7, 3, 3] - 
   38720*f[3, 11, 3, 3, 5] - 38720*f[3, 11, 3, 5, 3] + 
   77440*f[3, 11, 5, 3, 3] + 31680*f[5, 3, 3, 3, 11] + 
   33216*f[5, 3, 3, 5, 9] + 1792*f[5, 3, 3, 7, 7] + 33216*f[5, 3, 3, 9, 5] + 
   31680*f[5, 3, 3, 11, 3] - 15744*f[5, 3, 5, 3, 9] + 
   10880*f[5, 3, 5, 5, 7] + 10880*f[5, 3, 5, 7, 5] - 15744*f[5, 3, 5, 9, 3] - 
   24192*f[5, 3, 7, 3, 7] + 3840*f[5, 3, 7, 5, 5] - 24192*f[5, 3, 7, 7, 3] + 
   12096*f[5, 3, 9, 3, 5] + 12096*f[5, 3, 9, 5, 3] + 
   21120*f[5, 3, 11, 3, 3] - 24384*f[5, 5, 3, 3, 9] + 4800*f[5, 5, 3, 5, 7] + 
   4800*f[5, 5, 3, 7, 5] - 24384*f[5, 5, 3, 9, 3] - 4480*f[5, 5, 5, 3, 7] + 
   30720*f[5, 5, 5, 5, 5] - 4480*f[5, 5, 5, 7, 3] - 5952*f[5, 5, 7, 3, 5] - 
   5952*f[5, 5, 7, 5, 3] - 28800*f[5, 5, 9, 3, 3] - 27776*f[5, 7, 3, 3, 7] - 
   17664*f[5, 7, 3, 5, 5] - 27776*f[5, 7, 3, 7, 3] - 14464*f[5, 7, 5, 3, 5] - 
   14464*f[5, 7, 5, 5, 3] - 5376*f[5, 7, 7, 3, 3] - 13440*f[5, 9, 3, 3, 5] - 
   13440*f[5, 9, 3, 5, 3] + 26880*f[5, 9, 5, 3, 3] - 8064*f[7, 3, 3, 3, 9] + 
   19456*f[7, 3, 3, 5, 7] + 19456*f[7, 3, 3, 7, 5] - 8064*f[7, 3, 3, 9, 3] + 
   6016*f[7, 3, 5, 3, 7] + 1280*f[7, 3, 5, 5, 5] + 6016*f[7, 3, 5, 7, 3] + 
   6912*f[7, 3, 7, 3, 5] + 6912*f[7, 3, 7, 5, 3] - 5376*f[7, 3, 9, 3, 3] - 
   9344*f[7, 5, 3, 3, 7] - 3840*f[7, 5, 3, 5, 5] - 9344*f[7, 5, 3, 7, 3] - 
   6400*f[7, 5, 5, 3, 5] - 6400*f[7, 5, 5, 5, 3] - 3072*f[7, 5, 7, 3, 3] + 
   640*f[7, 7, 3, 3, 5] + 640*f[7, 7, 3, 5, 3] - 1280*f[7, 7, 5, 3, 3] - 
   3200*f[9, 3, 3, 5, 5] + 1600*f[9, 3, 5, 3, 5] + 1600*f[9, 3, 5, 5, 3] + 
   1600*f[9, 5, 3, 3, 5] + 1600*f[9, 5, 3, 5, 3] - 3200*f[9, 5, 5, 3, 3], 
  DecimalForm[
   3.47685092980059529572900306756356981752937835498825541`53.54118607067956*^\
6]}, {"101000100010", (7348205739456154836956914219959089236934520779*f[25])/
    289155136482966413077543125 + (6387199242735952*f[3, 3, 19])/166047 + 
   (125755037248*f[3, 5, 17])/165 + (240723008*f[3, 7, 15])/15 - 
   4673280*f[3, 9, 13] - 95383040*f[3, 11, 11] - 4673280*f[3, 13, 9] + 
   (240723008*f[3, 15, 7])/15 + (125755037248*f[3, 17, 5])/165 + 
   (6387199242735952*f[3, 19, 3])/166047 + (92751425984*f[5, 3, 17])/165 - 
   (536366336*f[5, 5, 15])/9 + 114560*f[5, 7, 13] - (9996800*f[5, 9, 11])/3 - 
   (9996800*f[5, 11, 9])/3 + 114560*f[5, 13, 7] - (536366336*f[5, 15, 5])/9 + 
   (92751425984*f[5, 17, 3])/165 - 375360*f[7, 3, 15] + 459520*f[7, 5, 13] + 
   453504*f[7, 7, 11] - 172800*f[7, 9, 9] + 453504*f[7, 11, 7] + 
   459520*f[7, 13, 5] - 375360*f[7, 15, 3] - 3638400*f[9, 3, 13] - 
   (8300800*f[9, 5, 11])/3 - (8300800*f[9, 11, 5])/3 - 3638400*f[9, 13, 3] + 
   122179840*f[11, 3, 11] + (19033600*f[11, 5, 9])/3 + 1899520*f[11, 7, 7] + 
   (19033600*f[11, 9, 5])/3 + 122179840*f[11, 11, 3] + 2697600*f[13, 3, 9] - 
   899200*f[13, 5, 7] - 899200*f[13, 7, 5] + 2697600*f[13, 9, 3] + 
   (120670592*f[15, 3, 7])/15 + (218624768*f[15, 5, 5])/9 + 
   (120670592*f[15, 7, 3])/15 - (118905143552*f[17, 3, 5])/165 - 
   (118905143552*f[17, 5, 3])/165 - (37242905092231072*f[19, 3, 3])/166047 + 
   10555392*f[3, 3, 3, 3, 13] - 2713600*f[3, 3, 3, 5, 11] - 
   2713600*f[3, 3, 3, 11, 5] + 10555392*f[3, 3, 3, 13, 3] - 
   2228480*f[3, 3, 5, 3, 11] + (1721600*f[3, 3, 5, 5, 9])/3 + 
   (1721600*f[3, 3, 5, 9, 5])/3 - 2228480*f[3, 3, 5, 11, 3] + 
   10240*f[3, 3, 7, 5, 7] + 10240*f[3, 3, 7, 7, 5] + 30720*f[3, 3, 9, 3, 7] + 
   (217600*f[3, 3, 9, 5, 5])/3 + 30720*f[3, 3, 9, 7, 3] - 
   6810880*f[3, 3, 11, 3, 5] - 6810880*f[3, 3, 11, 5, 3] + 
   7036928*f[3, 3, 13, 3, 3] - 7156480*f[3, 5, 3, 3, 11] + 
   (544000*f[3, 5, 3, 5, 9])/3 - 537600*f[3, 5, 3, 7, 7] + 
   (544000*f[3, 5, 3, 9, 5])/3 - 7156480*f[3, 5, 3, 11, 3] + 
   192000*f[3, 5, 5, 3, 9] + 128000*f[3, 5, 5, 5, 7] + 
   128000*f[3, 5, 5, 7, 5] + 192000*f[3, 5, 5, 9, 3] - 
   304640*f[3, 5, 7, 3, 7] + 128000*f[3, 5, 7, 5, 5] - 
   304640*f[3, 5, 7, 7, 3] + (544000*f[3, 5, 9, 3, 5])/3 + 
   (544000*f[3, 5, 9, 5, 3])/3 + 954880*f[3, 5, 11, 3, 3] - 
   53760*f[3, 7, 3, 3, 9] + 28160*f[3, 7, 3, 5, 7] + 28160*f[3, 7, 3, 7, 5] - 
   53760*f[3, 7, 3, 9, 3] - 240640*f[3, 7, 5, 3, 7] + 
   128000*f[3, 7, 5, 5, 5] - 240640*f[3, 7, 5, 7, 3] - 
   186880*f[3, 7, 7, 3, 5] - 186880*f[3, 7, 7, 5, 3] + 
   107520*f[3, 7, 9, 3, 3] + 222720*f[3, 9, 3, 3, 7] + 
   (217600*f[3, 9, 3, 5, 5])/3 + 222720*f[3, 9, 3, 7, 3] - 
   (992000*f[3, 9, 5, 3, 5])/3 - (992000*f[3, 9, 5, 5, 3])/3 + 
   168960*f[3, 9, 7, 3, 3] - 2796800*f[3, 11, 3, 3, 5] - 
   2796800*f[3, 11, 3, 5, 3] - 8209920*f[3, 11, 5, 3, 3] - 
   3929600*f[5, 3, 3, 3, 11] + 204800*f[5, 3, 3, 5, 9] - 
   967680*f[5, 3, 3, 7, 7] + 204800*f[5, 3, 3, 9, 5] - 
   3929600*f[5, 3, 3, 11, 3] + 403200*f[5, 3, 5, 3, 9] + 
   172800*f[5, 3, 5, 5, 7] + 172800*f[5, 3, 5, 7, 5] + 
   403200*f[5, 3, 5, 9, 3] - 448000*f[5, 3, 7, 3, 7] + 
   217600*f[5, 3, 7, 5, 5] - 448000*f[5, 3, 7, 7, 3] + 
   339200*f[5, 3, 9, 3, 5] + 339200*f[5, 3, 9, 5, 3] + 
   1981440*f[5, 3, 11, 3, 3] + 384000*f[5, 5, 3, 3, 9] + 
   294400*f[5, 5, 3, 5, 7] + 294400*f[5, 5, 3, 7, 5] + 
   384000*f[5, 5, 3, 9, 3] + 371200*f[5, 5, 5, 3, 7] - 
   512000*f[5, 5, 5, 5, 5] + 371200*f[5, 5, 5, 7, 3] + 
   115200*f[5, 5, 7, 3, 5] + 115200*f[5, 5, 7, 5, 3] - 
   384000*f[5, 5, 9, 3, 3] + 17920*f[5, 7, 3, 3, 7] - 
   140800*f[5, 7, 3, 5, 5] + 17920*f[5, 7, 3, 7, 3] - 
   96000*f[5, 7, 5, 3, 5] - 96000*f[5, 7, 5, 5, 3] - 35840*f[5, 7, 7, 3, 3] - 
   294400*f[5, 9, 3, 3, 5] - 294400*f[5, 9, 3, 5, 3] - 
   512000*f[5, 9, 5, 3, 3] + 13803520*f[5, 11, 3, 3, 3] + 
   10240*f[7, 3, 3, 5, 7] + 10240*f[7, 3, 3, 7, 5] + 46080*f[7, 3, 5, 3, 7] - 
   230400*f[7, 3, 5, 5, 5] + 46080*f[7, 3, 5, 7, 3] + 
   46080*f[7, 3, 7, 3, 5] + 46080*f[7, 3, 7, 5, 3] + 
   104960*f[7, 5, 3, 3, 7] - 38400*f[7, 5, 3, 5, 5] + 
   104960*f[7, 5, 3, 7, 3] + 57600*f[7, 5, 5, 3, 5] + 
   57600*f[7, 5, 5, 5, 3] + 15360*f[7, 5, 7, 3, 3] - 7680*f[7, 7, 3, 3, 5] - 
   7680*f[7, 7, 3, 5, 3] + 15360*f[7, 7, 5, 3, 3] + 483840*f[9, 3, 3, 3, 7] + 
   (1139200*f[9, 3, 3, 5, 5])/3 + 483840*f[9, 3, 3, 7, 3] + 
   (390400*f[9, 3, 5, 3, 5])/3 + (390400*f[9, 3, 5, 5, 3])/3 + 
   322560*f[9, 3, 7, 3, 3] - (915200*f[9, 5, 3, 3, 5])/3 - 
   (915200*f[9, 5, 3, 5, 3])/3 - (1472000*f[9, 5, 5, 3, 3])/3 - 
   6901760*f[11, 3, 3, 3, 5] - 6901760*f[11, 3, 3, 5, 3] + 
   13803520*f[11, 5, 3, 3, 3] - 1433600*f[3, 3, 3, 3, 3, 5, 5] - 
   512000*f[3, 3, 3, 3, 5, 3, 5] - 512000*f[3, 3, 3, 3, 5, 5, 3] + 
   256000*f[3, 3, 3, 5, 3, 3, 5] + 256000*f[3, 3, 3, 5, 3, 5, 3] + 
   102400*f[3, 3, 3, 5, 5, 3, 3] + 588800*f[3, 3, 5, 3, 3, 3, 5] + 
   588800*f[3, 3, 5, 3, 3, 5, 3] + 460800*f[3, 3, 5, 3, 5, 3, 3] + 
   204800*f[3, 3, 5, 5, 3, 3, 3] + 716800*f[3, 5, 3, 3, 3, 3, 5] + 
   716800*f[3, 5, 3, 3, 3, 5, 3] + 307200*f[3, 5, 3, 3, 5, 3, 3] - 
   512000*f[3, 5, 3, 5, 3, 3, 3] - 1228800*f[3, 5, 5, 3, 3, 3, 3] + 
   384000*f[5, 3, 3, 3, 3, 3, 5] + 384000*f[5, 3, 3, 3, 3, 5, 3] + 
   153600*f[5, 3, 3, 3, 5, 3, 3] - 307200*f[5, 3, 3, 5, 3, 3, 3] - 
   614400*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.4777336723744063832367493020180753741293886836`46.541296320321415*^6]}, 
 {"101000010010", (-18031704737954794589150309548769897408996089*f[25])/
    7571983934087500178790000 - (627294449520316*f[3, 3, 19])/7907 - 
   (5216933072*f[3, 5, 17])/55 + (7013638*f[3, 7, 15])/15 + 
   2832228*f[3, 9, 13] + 33980680*f[3, 11, 11] + 2832228*f[3, 13, 9] + 
   (7013638*f[3, 15, 7])/15 - (5216933072*f[3, 17, 5])/55 - 
   (627294449520316*f[3, 19, 3])/7907 + 140882328*f[5, 3, 17] - 
   88560*f[5, 7, 13] + (21852520*f[5, 9, 11])/3 + (21852520*f[5, 11, 9])/3 - 
   88560*f[5, 13, 7] + 140882328*f[5, 17, 3] + (7013638*f[7, 3, 15])/15 - 
   137760*f[7, 5, 13] - 349320*f[7, 7, 11] - 45360*f[7, 9, 9] - 
   349320*f[7, 11, 7] - 137760*f[7, 13, 5] + (7013638*f[7, 15, 3])/15 + 
   2684628*f[9, 3, 13] - 4943660*f[9, 5, 11] - 22680*f[9, 7, 9] - 
   22680*f[9, 9, 7] - 4943660*f[9, 11, 5] + 2684628*f[9, 13, 3] + 
   14658340*f[11, 3, 11] - (2324000*f[11, 5, 9])/3 - 546000*f[11, 7, 7] - 
   (2324000*f[11, 9, 5])/3 + 14658340*f[11, 11, 3] - 849324*f[13, 3, 9] + 
   125400*f[13, 5, 7] + 125400*f[13, 7, 5] - 849324*f[13, 9, 3] - 
   (6965558*f[15, 3, 7])/15 - (6965558*f[15, 7, 3])/15 - 
   (13250272692*f[17, 3, 5])/55 - (13250272692*f[17, 5, 3])/55 + 
   (32031746843841928*f[19, 3, 3])/276745 - 5197632*f[3, 3, 3, 3, 13] + 
   3120000*f[3, 3, 3, 5, 11] + 564480*f[3, 3, 3, 7, 9] + 
   564480*f[3, 3, 3, 9, 7] + 3120000*f[3, 3, 3, 11, 5] - 
   5197632*f[3, 3, 3, 13, 3] - 140960*f[3, 3, 5, 3, 11] - 
   (508000*f[3, 3, 5, 5, 9])/3 - 67200*f[3, 3, 5, 7, 7] - 
   (508000*f[3, 3, 5, 9, 5])/3 - 140960*f[3, 3, 5, 11, 3] + 
   275520*f[3, 3, 7, 3, 9] - 96000*f[3, 3, 7, 5, 7] - 
   96000*f[3, 3, 7, 7, 5] + 275520*f[3, 3, 7, 9, 3] + 
   478080*f[3, 3, 9, 3, 7] - 798400*f[3, 3, 9, 5, 5] + 
   478080*f[3, 3, 9, 7, 3] + 3348960*f[3, 3, 11, 3, 5] + 
   3348960*f[3, 3, 11, 5, 3] - 3708288*f[3, 3, 13, 3, 3] - 
   1138880*f[3, 5, 3, 3, 11] - (128000*f[3, 5, 3, 5, 9])/3 - 
   13440*f[3, 5, 3, 7, 7] - (128000*f[3, 5, 3, 9, 5])/3 - 
   1138880*f[3, 5, 3, 11, 3] - 240000*f[3, 5, 5, 3, 9] - 
   9600*f[3, 5, 5, 5, 7] - 9600*f[3, 5, 5, 7, 5] - 240000*f[3, 5, 5, 9, 3] - 
   20160*f[3, 5, 7, 3, 7] + 28800*f[3, 5, 7, 5, 5] - 20160*f[3, 5, 7, 7, 3] + 
   (217600*f[3, 5, 9, 3, 5])/3 + (217600*f[3, 5, 9, 5, 3])/3 - 
   2277760*f[3, 5, 11, 3, 3] - 70560*f[3, 7, 3, 3, 9] - 
   72480*f[3, 7, 3, 5, 7] - 72480*f[3, 7, 3, 7, 5] - 70560*f[3, 7, 3, 9, 3] - 
   45600*f[3, 7, 5, 3, 7] + 105600*f[3, 7, 5, 5, 5] - 
   45600*f[3, 7, 5, 7, 3] - 42240*f[3, 7, 7, 3, 5] - 42240*f[3, 7, 7, 5, 3] - 
   60480*f[3, 7, 9, 3, 3] + 401760*f[3, 9, 3, 3, 7] - 
   568000*f[3, 9, 3, 5, 5] + 401760*f[3, 9, 3, 7, 3] - 
   244000*f[3, 9, 5, 3, 5] - 244000*f[3, 9, 5, 5, 3] + 
   344640*f[3, 9, 7, 3, 3] + 2439040*f[3, 11, 3, 3, 5] + 
   2439040*f[3, 11, 3, 5, 3] + 4702080*f[3, 11, 5, 3, 3] - 
   729600*f[3, 13, 3, 3, 3] - 1230560*f[5, 3, 3, 3, 11] + 
   24800*f[5, 3, 3, 5, 9] + 24800*f[5, 3, 3, 9, 5] - 
   1230560*f[5, 3, 3, 11, 3] - 36000*f[5, 3, 5, 3, 9] - 
   12000*f[5, 3, 5, 5, 7] - 12000*f[5, 3, 5, 7, 5] - 36000*f[5, 3, 5, 9, 3] - 
   24000*f[5, 3, 7, 5, 5] - 11200*f[5, 3, 9, 3, 5] - 11200*f[5, 3, 9, 5, 3] + 
   252480*f[5, 3, 11, 3, 3] + 393600*f[5, 5, 3, 3, 9] - 
   24000*f[5, 5, 3, 5, 7] - 24000*f[5, 5, 3, 7, 5] + 
   393600*f[5, 5, 3, 9, 3] - 24000*f[5, 5, 5, 3, 7] - 
   24000*f[5, 5, 5, 7, 3] - 24000*f[5, 5, 7, 3, 5] - 24000*f[5, 5, 7, 5, 3] + 
   393600*f[5, 5, 9, 3, 3] - 24000*f[5, 7, 3, 5, 5] - 
   36000*f[5, 7, 5, 3, 5] - 36000*f[5, 7, 5, 5, 3] - 47200*f[5, 9, 3, 3, 5] - 
   47200*f[5, 9, 3, 5, 3] + 443200*f[5, 9, 5, 3, 3] + 
   3218560*f[5, 11, 3, 3, 3] + 30240*f[7, 3, 3, 3, 9] - 
   55680*f[7, 3, 3, 5, 7] - 55680*f[7, 3, 3, 7, 5] + 30240*f[7, 3, 3, 9, 3] - 
   28800*f[7, 3, 5, 3, 7] + 105600*f[7, 3, 5, 5, 5] - 
   28800*f[7, 3, 5, 7, 3] - 25440*f[7, 3, 7, 3, 5] - 25440*f[7, 3, 7, 5, 3] + 
   40320*f[7, 3, 9, 3, 3] - 26400*f[7, 5, 3, 3, 7] + 52800*f[7, 5, 3, 5, 5] - 
   26400*f[7, 5, 3, 7, 3] + 26400*f[7, 5, 5, 3, 5] + 26400*f[7, 5, 5, 5, 3] - 
   16320*f[7, 5, 7, 3, 3] + 14880*f[7, 7, 3, 3, 5] + 14880*f[7, 7, 3, 5, 3] - 
   9600*f[7, 7, 5, 3, 3] + 60480*f[7, 9, 3, 3, 3] + 322560*f[9, 3, 3, 3, 7] - 
   337600*f[9, 3, 3, 5, 5] + 322560*f[9, 3, 3, 7, 3] - 
   56800*f[9, 3, 5, 3, 5] - 56800*f[9, 3, 5, 5, 3] + 
   295680*f[9, 3, 7, 3, 3] - 124000*f[9, 5, 3, 3, 5] - 
   124000*f[9, 5, 3, 5, 3] - 472000*f[9, 5, 5, 3, 3] + 
   241920*f[9, 7, 3, 3, 3] - 1224800*f[11, 3, 3, 3, 5] - 
   1224800*f[11, 3, 3, 5, 3] + 2449600*f[11, 5, 3, 3, 3] - 
   806400*f[3, 3, 3, 3, 3, 3, 7] + 1152000*f[3, 3, 3, 3, 3, 5, 5] - 
   806400*f[3, 3, 3, 3, 3, 7, 3] + 576000*f[3, 3, 3, 3, 5, 3, 5] + 
   576000*f[3, 3, 3, 3, 5, 5, 3] - 645120*f[3, 3, 3, 3, 7, 3, 3] + 
   230400*f[3, 3, 3, 5, 3, 3, 5] + 230400*f[3, 3, 3, 5, 3, 5, 3] + 
   460800*f[3, 3, 3, 5, 5, 3, 3] - 322560*f[3, 3, 3, 7, 3, 3, 3] + 
   108800*f[3, 3, 5, 3, 3, 3, 5] + 108800*f[3, 3, 5, 3, 3, 5, 3] + 
   115200*f[3, 3, 5, 3, 5, 3, 3] + 128000*f[3, 3, 5, 5, 3, 3, 3] + 
   140800*f[3, 5, 3, 3, 3, 3, 5] + 140800*f[3, 5, 3, 3, 3, 5, 3] + 
   76800*f[3, 5, 3, 3, 5, 3, 3] - 51200*f[3, 5, 3, 5, 3, 3, 3] - 
   307200*f[3, 5, 5, 3, 3, 3, 3] + 96000*f[5, 3, 3, 3, 3, 3, 5] + 
   96000*f[5, 3, 3, 3, 3, 5, 3] + 38400*f[5, 3, 3, 3, 5, 3, 3] - 
   76800*f[5, 3, 3, 5, 3, 3, 3] - 153600*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.5051517498493859752204903817297774999142104397`47.54470682478359*^6]}, 
 {"101001000010", (-18031704737954794589150309548769897408996089*f[25])/
    7571983934087500178790000 - (627294449520316*f[3, 3, 19])/7907 - 
   (5216933072*f[3, 5, 17])/55 + (7013638*f[3, 7, 15])/15 + 
   2832228*f[3, 9, 13] + 33980680*f[3, 11, 11] + 2832228*f[3, 13, 9] + 
   (7013638*f[3, 15, 7])/15 - (5216933072*f[3, 17, 5])/55 - 
   (627294449520316*f[3, 19, 3])/7907 + 140882328*f[5, 3, 17] - 
   88560*f[5, 7, 13] + (21852520*f[5, 9, 11])/3 + (21852520*f[5, 11, 9])/3 - 
   88560*f[5, 13, 7] + 140882328*f[5, 17, 3] + (7013638*f[7, 3, 15])/15 - 
   137760*f[7, 5, 13] - 349320*f[7, 7, 11] - 45360*f[7, 9, 9] - 
   349320*f[7, 11, 7] - 137760*f[7, 13, 5] + (7013638*f[7, 15, 3])/15 + 
   2684628*f[9, 3, 13] - 4943660*f[9, 5, 11] - 22680*f[9, 7, 9] - 
   22680*f[9, 9, 7] - 4943660*f[9, 11, 5] + 2684628*f[9, 13, 3] + 
   14658340*f[11, 3, 11] - (2324000*f[11, 5, 9])/3 - 546000*f[11, 7, 7] - 
   (2324000*f[11, 9, 5])/3 + 14658340*f[11, 11, 3] - 849324*f[13, 3, 9] + 
   125400*f[13, 5, 7] + 125400*f[13, 7, 5] - 849324*f[13, 9, 3] - 
   (6965558*f[15, 3, 7])/15 - (6965558*f[15, 7, 3])/15 - 
   (13250272692*f[17, 3, 5])/55 - (13250272692*f[17, 5, 3])/55 + 
   (32031746843841928*f[19, 3, 3])/276745 - 5197632*f[3, 3, 3, 3, 13] + 
   3120000*f[3, 3, 3, 5, 11] + 564480*f[3, 3, 3, 7, 9] + 
   564480*f[3, 3, 3, 9, 7] + 3120000*f[3, 3, 3, 11, 5] - 
   5197632*f[3, 3, 3, 13, 3] - 140960*f[3, 3, 5, 3, 11] - 
   (508000*f[3, 3, 5, 5, 9])/3 - 67200*f[3, 3, 5, 7, 7] - 
   (508000*f[3, 3, 5, 9, 5])/3 - 140960*f[3, 3, 5, 11, 3] + 
   275520*f[3, 3, 7, 3, 9] - 96000*f[3, 3, 7, 5, 7] - 
   96000*f[3, 3, 7, 7, 5] + 275520*f[3, 3, 7, 9, 3] + 
   478080*f[3, 3, 9, 3, 7] - 798400*f[3, 3, 9, 5, 5] + 
   478080*f[3, 3, 9, 7, 3] + 3348960*f[3, 3, 11, 3, 5] + 
   3348960*f[3, 3, 11, 5, 3] - 3708288*f[3, 3, 13, 3, 3] - 
   1138880*f[3, 5, 3, 3, 11] - (128000*f[3, 5, 3, 5, 9])/3 - 
   13440*f[3, 5, 3, 7, 7] - (128000*f[3, 5, 3, 9, 5])/3 - 
   1138880*f[3, 5, 3, 11, 3] - 240000*f[3, 5, 5, 3, 9] - 
   9600*f[3, 5, 5, 5, 7] - 9600*f[3, 5, 5, 7, 5] - 240000*f[3, 5, 5, 9, 3] - 
   20160*f[3, 5, 7, 3, 7] + 28800*f[3, 5, 7, 5, 5] - 20160*f[3, 5, 7, 7, 3] + 
   (217600*f[3, 5, 9, 3, 5])/3 + (217600*f[3, 5, 9, 5, 3])/3 - 
   2277760*f[3, 5, 11, 3, 3] - 70560*f[3, 7, 3, 3, 9] - 
   72480*f[3, 7, 3, 5, 7] - 72480*f[3, 7, 3, 7, 5] - 70560*f[3, 7, 3, 9, 3] - 
   45600*f[3, 7, 5, 3, 7] + 105600*f[3, 7, 5, 5, 5] - 
   45600*f[3, 7, 5, 7, 3] - 42240*f[3, 7, 7, 3, 5] - 42240*f[3, 7, 7, 5, 3] - 
   60480*f[3, 7, 9, 3, 3] + 401760*f[3, 9, 3, 3, 7] - 
   568000*f[3, 9, 3, 5, 5] + 401760*f[3, 9, 3, 7, 3] - 
   244000*f[3, 9, 5, 3, 5] - 244000*f[3, 9, 5, 5, 3] + 
   344640*f[3, 9, 7, 3, 3] + 2439040*f[3, 11, 3, 3, 5] + 
   2439040*f[3, 11, 3, 5, 3] + 4702080*f[3, 11, 5, 3, 3] - 
   729600*f[3, 13, 3, 3, 3] - 1230560*f[5, 3, 3, 3, 11] + 
   24800*f[5, 3, 3, 5, 9] + 24800*f[5, 3, 3, 9, 5] - 
   1230560*f[5, 3, 3, 11, 3] - 36000*f[5, 3, 5, 3, 9] - 
   12000*f[5, 3, 5, 5, 7] - 12000*f[5, 3, 5, 7, 5] - 36000*f[5, 3, 5, 9, 3] - 
   24000*f[5, 3, 7, 5, 5] - 11200*f[5, 3, 9, 3, 5] - 11200*f[5, 3, 9, 5, 3] + 
   252480*f[5, 3, 11, 3, 3] + 393600*f[5, 5, 3, 3, 9] - 
   24000*f[5, 5, 3, 5, 7] - 24000*f[5, 5, 3, 7, 5] + 
   393600*f[5, 5, 3, 9, 3] - 24000*f[5, 5, 5, 3, 7] - 
   24000*f[5, 5, 5, 7, 3] - 24000*f[5, 5, 7, 3, 5] - 24000*f[5, 5, 7, 5, 3] + 
   393600*f[5, 5, 9, 3, 3] - 24000*f[5, 7, 3, 5, 5] - 
   36000*f[5, 7, 5, 3, 5] - 36000*f[5, 7, 5, 5, 3] - 47200*f[5, 9, 3, 3, 5] - 
   47200*f[5, 9, 3, 5, 3] + 443200*f[5, 9, 5, 3, 3] + 
   3218560*f[5, 11, 3, 3, 3] + 30240*f[7, 3, 3, 3, 9] - 
   55680*f[7, 3, 3, 5, 7] - 55680*f[7, 3, 3, 7, 5] + 30240*f[7, 3, 3, 9, 3] - 
   28800*f[7, 3, 5, 3, 7] + 105600*f[7, 3, 5, 5, 5] - 
   28800*f[7, 3, 5, 7, 3] - 25440*f[7, 3, 7, 3, 5] - 25440*f[7, 3, 7, 5, 3] + 
   40320*f[7, 3, 9, 3, 3] - 26400*f[7, 5, 3, 3, 7] + 52800*f[7, 5, 3, 5, 5] - 
   26400*f[7, 5, 3, 7, 3] + 26400*f[7, 5, 5, 3, 5] + 26400*f[7, 5, 5, 5, 3] - 
   16320*f[7, 5, 7, 3, 3] + 14880*f[7, 7, 3, 3, 5] + 14880*f[7, 7, 3, 5, 3] - 
   9600*f[7, 7, 5, 3, 3] + 60480*f[7, 9, 3, 3, 3] + 322560*f[9, 3, 3, 3, 7] - 
   337600*f[9, 3, 3, 5, 5] + 322560*f[9, 3, 3, 7, 3] - 
   56800*f[9, 3, 5, 3, 5] - 56800*f[9, 3, 5, 5, 3] + 
   295680*f[9, 3, 7, 3, 3] - 124000*f[9, 5, 3, 3, 5] - 
   124000*f[9, 5, 3, 5, 3] - 472000*f[9, 5, 5, 3, 3] + 
   241920*f[9, 7, 3, 3, 3] - 1224800*f[11, 3, 3, 3, 5] - 
   1224800*f[11, 3, 3, 5, 3] + 2449600*f[11, 5, 3, 3, 3] - 
   806400*f[3, 3, 3, 3, 3, 3, 7] + 1152000*f[3, 3, 3, 3, 3, 5, 5] - 
   806400*f[3, 3, 3, 3, 3, 7, 3] + 576000*f[3, 3, 3, 3, 5, 3, 5] + 
   576000*f[3, 3, 3, 3, 5, 5, 3] - 645120*f[3, 3, 3, 3, 7, 3, 3] + 
   230400*f[3, 3, 3, 5, 3, 3, 5] + 230400*f[3, 3, 3, 5, 3, 5, 3] + 
   460800*f[3, 3, 3, 5, 5, 3, 3] - 322560*f[3, 3, 3, 7, 3, 3, 3] + 
   108800*f[3, 3, 5, 3, 3, 3, 5] + 108800*f[3, 3, 5, 3, 3, 5, 3] + 
   115200*f[3, 3, 5, 3, 5, 3, 3] + 128000*f[3, 3, 5, 5, 3, 3, 3] + 
   140800*f[3, 5, 3, 3, 3, 3, 5] + 140800*f[3, 5, 3, 3, 3, 5, 3] + 
   76800*f[3, 5, 3, 3, 5, 3, 3] - 51200*f[3, 5, 3, 5, 3, 3, 3] - 
   307200*f[3, 5, 5, 3, 3, 3, 3] + 96000*f[5, 3, 3, 3, 3, 3, 5] + 
   96000*f[5, 3, 3, 3, 3, 5, 3] + 38400*f[5, 3, 3, 3, 5, 3, 3] - 
   76800*f[5, 3, 3, 5, 3, 3, 3] - 153600*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.5051517498493859752204903817297774999142104397`47.54470682478359*^6]}, 
 {"100100010010", (4322989880439758753600067500429361230472481363*f[25])/
    6939723275591193913861035000 + (2543917227074320*f[3, 3, 19])/166047 - 
   (31147829056*f[3, 5, 17])/165 + (40265888*f[3, 7, 15])/5 - 
   13496448*f[3, 9, 13] - 11736320*f[3, 11, 11] - 13496448*f[3, 13, 9] + 
   (40265888*f[3, 15, 7])/5 - (31147829056*f[3, 17, 5])/165 + 
   (2543917227074320*f[3, 19, 3])/166047 + (1995441824*f[5, 3, 17])/33 - 
   (436634608*f[5, 5, 15])/9 - 8610880*f[5, 7, 13] + 
   (10006400*f[5, 9, 11])/3 + (10006400*f[5, 11, 9])/3 - 
   8610880*f[5, 13, 7] - (436634608*f[5, 15, 5])/9 + 
   (1995441824*f[5, 17, 3])/33 - (3806464*f[7, 3, 15])/3 - 
   8152960*f[7, 5, 13] - 4884480*f[7, 7, 11] - 1128960*f[7, 9, 9] - 
   4884480*f[7, 11, 7] - 8152960*f[7, 13, 5] - (3806464*f[7, 15, 3])/3 - 
   12122688*f[9, 3, 13] + 7632000*f[9, 5, 11] - 645120*f[9, 7, 9] - 
   645120*f[9, 9, 7] + 7632000*f[9, 11, 5] - 12122688*f[9, 13, 3] - 
   5868160*f[11, 3, 11] + (62883200*f[11, 5, 9])/3 + 7598080*f[11, 7, 7] + 
   (62883200*f[11, 9, 5])/3 - 5868160*f[11, 11, 3] - 550080*f[13, 3, 9] + 
   4946880*f[13, 5, 7] + 4946880*f[13, 7, 5] - 550080*f[13, 9, 3] - 
   (59927136*f[15, 3, 7])/5 - (644042656*f[15, 5, 5])/9 - 
   (59927136*f[15, 7, 3])/5 + (133924264256*f[17, 3, 5])/165 + 
   (133924264256*f[17, 5, 3])/165 + (341343366183136*f[19, 3, 3])/23721 + 
   2638848*f[3, 3, 3, 3, 13] - 600960*f[3, 3, 3, 5, 11] - 
   600960*f[3, 3, 3, 11, 5] + 2638848*f[3, 3, 3, 13, 3] + 
   21120*f[3, 3, 5, 3, 11] + 684800*f[3, 3, 5, 5, 9] + 
   684800*f[3, 3, 5, 9, 5] + 21120*f[3, 3, 5, 11, 3] + 
   2560*f[3, 3, 7, 5, 7] + 2560*f[3, 3, 7, 7, 5] + 7680*f[3, 3, 9, 3, 7] + 
   556800*f[3, 3, 9, 5, 5] + 7680*f[3, 3, 9, 7, 3] - 
   1124480*f[3, 3, 11, 3, 5] - 1124480*f[3, 3, 11, 5, 3] + 
   1759232*f[3, 3, 13, 3, 3] - 28160*f[3, 5, 3, 3, 11] - 
   (1798400*f[3, 5, 3, 5, 9])/3 - 268800*f[3, 5, 3, 7, 7] - 
   (1798400*f[3, 5, 3, 9, 5])/3 - 28160*f[3, 5, 3, 11, 3] - 
   (2051200*f[3, 5, 5, 3, 9])/3 - 16000*f[3, 5, 5, 5, 7] - 
   16000*f[3, 5, 5, 7, 5] - (2051200*f[3, 5, 5, 9, 3])/3 - 
   152320*f[3, 5, 7, 3, 7] + 96000*f[3, 5, 7, 5, 5] - 
   152320*f[3, 5, 7, 7, 3] - (790400*f[3, 5, 9, 3, 5])/3 - 
   (790400*f[3, 5, 9, 5, 3])/3 - 2214400*f[3, 5, 11, 3, 3] - 
   26880*f[3, 7, 3, 3, 9] + 11520*f[3, 7, 3, 5, 7] + 11520*f[3, 7, 3, 7, 5] - 
   26880*f[3, 7, 3, 9, 3] - 122880*f[3, 7, 5, 3, 7] + 
   320000*f[3, 7, 5, 5, 5] - 122880*f[3, 7, 5, 7, 3] - 
   96000*f[3, 7, 7, 3, 5] - 96000*f[3, 7, 7, 5, 3] + 53760*f[3, 7, 9, 3, 3] + 
   96000*f[3, 9, 3, 3, 7] + 1228800*f[3, 9, 3, 5, 5] + 
   96000*f[3, 9, 3, 7, 3] + 28800*f[3, 9, 5, 3, 5] + 28800*f[3, 9, 5, 5, 3] + 
   69120*f[3, 9, 7, 3, 3] - 3834240*f[3, 11, 3, 3, 5] - 
   3834240*f[3, 11, 3, 5, 3] - 4505600*f[3, 11, 5, 3, 3] - 
   409600*f[5, 3, 3, 3, 11] - (1715200*f[5, 3, 3, 5, 9])/3 - 
   107520*f[5, 3, 3, 7, 7] - (1715200*f[5, 3, 3, 9, 5])/3 - 
   409600*f[5, 3, 3, 11, 3] + (227200*f[5, 3, 5, 3, 9])/3 - 
   51200*f[5, 3, 5, 5, 7] - 51200*f[5, 3, 5, 7, 5] + 
   (227200*f[5, 3, 5, 9, 3])/3 + 71680*f[5, 3, 7, 3, 7] + 
   147200*f[5, 3, 7, 5, 5] + 71680*f[5, 3, 7, 7, 3] + 
   (70400*f[5, 3, 9, 3, 5])/3 + (70400*f[5, 3, 9, 5, 3])/3 + 
   179200*f[5, 3, 11, 3, 3] + 912000*f[5, 5, 3, 3, 9] - 
   521600*f[5, 5, 3, 5, 7] - 521600*f[5, 5, 3, 7, 5] + 
   912000*f[5, 5, 3, 9, 3] - 326400*f[5, 5, 5, 3, 7] + 
   1408000*f[5, 5, 5, 5, 5] - 326400*f[5, 5, 5, 7, 3] - 
   521600*f[5, 5, 7, 3, 5] - 521600*f[5, 5, 7, 5, 3] + 
   326400*f[5, 5, 9, 3, 3] - 89600*f[5, 7, 3, 3, 7] + 
   147200*f[5, 7, 3, 5, 5] - 89600*f[5, 7, 3, 7, 3] - 
   518400*f[5, 7, 5, 3, 5] - 518400*f[5, 7, 5, 5, 3] - 
   430080*f[5, 7, 7, 3, 3] + (99200*f[5, 9, 3, 3, 5])/3 + 
   (99200*f[5, 9, 3, 5, 3])/3 + (665600*f[5, 9, 5, 3, 3])/3 + 
   1356800*f[5, 11, 3, 3, 3] - 104960*f[7, 3, 3, 5, 7] - 
   104960*f[7, 3, 3, 7, 5] + 38400*f[7, 3, 5, 3, 7] + 
   1395200*f[7, 3, 5, 5, 5] + 38400*f[7, 3, 5, 7, 3] + 
   38400*f[7, 3, 7, 3, 5] + 38400*f[7, 3, 7, 5, 3] - 94720*f[7, 5, 3, 3, 7] + 
   128000*f[7, 5, 3, 5, 5] - 94720*f[7, 5, 3, 7, 3] - 
   505600*f[7, 5, 5, 3, 5] - 505600*f[7, 5, 5, 5, 3] - 
   435200*f[7, 5, 7, 3, 3] - 158720*f[7, 7, 3, 3, 5] - 
   158720*f[7, 7, 3, 5, 3] - 435200*f[7, 7, 5, 3, 3] + 
   80640*f[9, 3, 3, 3, 7] + 1171200*f[9, 3, 3, 5, 5] + 
   80640*f[9, 3, 3, 7, 3] + 67200*f[9, 3, 5, 3, 5] + 67200*f[9, 3, 5, 5, 3] + 
   53760*f[9, 3, 7, 3, 3] - 604800*f[9, 5, 3, 3, 5] - 
   604800*f[9, 5, 3, 5, 3] - 172800*f[9, 5, 5, 3, 3] + 
   2374400*f[11, 3, 3, 3, 5] + 2374400*f[11, 3, 3, 5, 3] + 
   2035200*f[11, 3, 5, 3, 3] + 1356800*f[11, 5, 3, 3, 3] - 
   384000*f[3, 3, 3, 3, 3, 5, 5] - 153600*f[3, 3, 3, 3, 5, 3, 5] - 
   153600*f[3, 3, 3, 3, 5, 5, 3] + 38400*f[3, 3, 3, 5, 3, 3, 5] + 
   38400*f[3, 3, 3, 5, 3, 5, 3] + 153600*f[3, 3, 5, 3, 3, 3, 5] + 
   153600*f[3, 3, 5, 3, 3, 5, 3] + 153600*f[3, 3, 5, 3, 5, 3, 3] + 
   153600*f[3, 3, 5, 5, 3, 3, 3] + 25600*f[3, 5, 3, 3, 3, 3, 5] + 
   25600*f[3, 5, 3, 3, 3, 5, 3] + 25600*f[3, 5, 3, 3, 5, 3, 3] + 
   25600*f[3, 5, 3, 5, 3, 3, 3] - 102400*f[3, 5, 5, 3, 3, 3, 3] + 
   32000*f[5, 3, 3, 3, 3, 3, 5] + 32000*f[5, 3, 3, 3, 3, 5, 3] + 
   12800*f[5, 3, 3, 3, 5, 3, 3] - 25600*f[5, 3, 3, 5, 3, 3, 3] - 
   51200*f[5, 3, 5, 3, 3, 3, 3], DecimalForm[
   3.55788886989484032350537728474511927549684876464`48.5511923788392*^6]}, 
 {"101001000100", (4322989880439758753600067500429361230472481363*f[25])/
    6939723275591193913861035000 + (2543917227074320*f[3, 3, 19])/166047 - 
   (31147829056*f[3, 5, 17])/165 + (40265888*f[3, 7, 15])/5 - 
   13496448*f[3, 9, 13] - 11736320*f[3, 11, 11] - 13496448*f[3, 13, 9] + 
   (40265888*f[3, 15, 7])/5 - (31147829056*f[3, 17, 5])/165 + 
   (2543917227074320*f[3, 19, 3])/166047 + (1995441824*f[5, 3, 17])/33 - 
   (436634608*f[5, 5, 15])/9 - 8610880*f[5, 7, 13] + 
   (10006400*f[5, 9, 11])/3 + (10006400*f[5, 11, 9])/3 - 
   8610880*f[5, 13, 7] - (436634608*f[5, 15, 5])/9 + 
   (1995441824*f[5, 17, 3])/33 - (3806464*f[7, 3, 15])/3 - 
   8152960*f[7, 5, 13] - 4884480*f[7, 7, 11] - 1128960*f[7, 9, 9] - 
   4884480*f[7, 11, 7] - 8152960*f[7, 13, 5] - (3806464*f[7, 15, 3])/3 - 
   12122688*f[9, 3, 13] + 7632000*f[9, 5, 11] - 645120*f[9, 7, 9] - 
   645120*f[9, 9, 7] + 7632000*f[9, 11, 5] - 12122688*f[9, 13, 3] - 
   5868160*f[11, 3, 11] + (62883200*f[11, 5, 9])/3 + 7598080*f[11, 7, 7] + 
   (62883200*f[11, 9, 5])/3 - 5868160*f[11, 11, 3] - 550080*f[13, 3, 9] + 
   4946880*f[13, 5, 7] + 4946880*f[13, 7, 5] - 550080*f[13, 9, 3] - 
   (59927136*f[15, 3, 7])/5 - (644042656*f[15, 5, 5])/9 - 
   (59927136*f[15, 7, 3])/5 + (133924264256*f[17, 3, 5])/165 + 
   (133924264256*f[17, 5, 3])/165 + (341343366183136*f[19, 3, 3])/23721 + 
   2638848*f[3, 3, 3, 3, 13] - 600960*f[3, 3, 3, 5, 11] - 
   600960*f[3, 3, 3, 11, 5] + 2638848*f[3, 3, 3, 13, 3] + 
   21120*f[3, 3, 5, 3, 11] + 684800*f[3, 3, 5, 5, 9] + 
   684800*f[3, 3, 5, 9, 5] + 21120*f[3, 3, 5, 11, 3] + 
   2560*f[3, 3, 7, 5, 7] + 2560*f[3, 3, 7, 7, 5] + 7680*f[3, 3, 9, 3, 7] + 
   556800*f[3, 3, 9, 5, 5] + 7680*f[3, 3, 9, 7, 3] - 
   1124480*f[3, 3, 11, 3, 5] - 1124480*f[3, 3, 11, 5, 3] + 
   1759232*f[3, 3, 13, 3, 3] - 28160*f[3, 5, 3, 3, 11] - 
   (1798400*f[3, 5, 3, 5, 9])/3 - 268800*f[3, 5, 3, 7, 7] - 
   (1798400*f[3, 5, 3, 9, 5])/3 - 28160*f[3, 5, 3, 11, 3] - 
   (2051200*f[3, 5, 5, 3, 9])/3 - 16000*f[3, 5, 5, 5, 7] - 
   16000*f[3, 5, 5, 7, 5] - (2051200*f[3, 5, 5, 9, 3])/3 - 
   152320*f[3, 5, 7, 3, 7] + 96000*f[3, 5, 7, 5, 5] - 
   152320*f[3, 5, 7, 7, 3] - (790400*f[3, 5, 9, 3, 5])/3 - 
   (790400*f[3, 5, 9, 5, 3])/3 - 2214400*f[3, 5, 11, 3, 3] - 
   26880*f[3, 7, 3, 3, 9] + 11520*f[3, 7, 3, 5, 7] + 11520*f[3, 7, 3, 7, 5] - 
   26880*f[3, 7, 3, 9, 3] - 122880*f[3, 7, 5, 3, 7] + 
   320000*f[3, 7, 5, 5, 5] - 122880*f[3, 7, 5, 7, 3] - 
   96000*f[3, 7, 7, 3, 5] - 96000*f[3, 7, 7, 5, 3] + 53760*f[3, 7, 9, 3, 3] + 
   96000*f[3, 9, 3, 3, 7] + 1228800*f[3, 9, 3, 5, 5] + 
   96000*f[3, 9, 3, 7, 3] + 28800*f[3, 9, 5, 3, 5] + 28800*f[3, 9, 5, 5, 3] + 
   69120*f[3, 9, 7, 3, 3] - 3834240*f[3, 11, 3, 3, 5] - 
   3834240*f[3, 11, 3, 5, 3] - 4505600*f[3, 11, 5, 3, 3] - 
   409600*f[5, 3, 3, 3, 11] - (1715200*f[5, 3, 3, 5, 9])/3 - 
   107520*f[5, 3, 3, 7, 7] - (1715200*f[5, 3, 3, 9, 5])/3 - 
   409600*f[5, 3, 3, 11, 3] + (227200*f[5, 3, 5, 3, 9])/3 - 
   51200*f[5, 3, 5, 5, 7] - 51200*f[5, 3, 5, 7, 5] + 
   (227200*f[5, 3, 5, 9, 3])/3 + 71680*f[5, 3, 7, 3, 7] + 
   147200*f[5, 3, 7, 5, 5] + 71680*f[5, 3, 7, 7, 3] + 
   (70400*f[5, 3, 9, 3, 5])/3 + (70400*f[5, 3, 9, 5, 3])/3 + 
   179200*f[5, 3, 11, 3, 3] + 912000*f[5, 5, 3, 3, 9] - 
   521600*f[5, 5, 3, 5, 7] - 521600*f[5, 5, 3, 7, 5] + 
   912000*f[5, 5, 3, 9, 3] - 326400*f[5, 5, 5, 3, 7] + 
   1408000*f[5, 5, 5, 5, 5] - 326400*f[5, 5, 5, 7, 3] - 
   521600*f[5, 5, 7, 3, 5] - 521600*f[5, 5, 7, 5, 3] + 
   326400*f[5, 5, 9, 3, 3] - 89600*f[5, 7, 3, 3, 7] + 
   147200*f[5, 7, 3, 5, 5] - 89600*f[5, 7, 3, 7, 3] - 
   518400*f[5, 7, 5, 3, 5] - 518400*f[5, 7, 5, 5, 3] - 
   430080*f[5, 7, 7, 3, 3] + (99200*f[5, 9, 3, 3, 5])/3 + 
   (99200*f[5, 9, 3, 5, 3])/3 + (665600*f[5, 9, 5, 3, 3])/3 + 
   1356800*f[5, 11, 3, 3, 3] - 104960*f[7, 3, 3, 5, 7] - 
   104960*f[7, 3, 3, 7, 5] + 38400*f[7, 3, 5, 3, 7] + 
   1395200*f[7, 3, 5, 5, 5] + 38400*f[7, 3, 5, 7, 3] + 
   38400*f[7, 3, 7, 3, 5] + 38400*f[7, 3, 7, 5, 3] - 94720*f[7, 5, 3, 3, 7] + 
   128000*f[7, 5, 3, 5, 5] - 94720*f[7, 5, 3, 7, 3] - 
   505600*f[7, 5, 5, 3, 5] - 505600*f[7, 5, 5, 5, 3] - 
   435200*f[7, 5, 7, 3, 3] - 158720*f[7, 7, 3, 3, 5] - 
   158720*f[7, 7, 3, 5, 3] - 435200*f[7, 7, 5, 3, 3] + 
   80640*f[9, 3, 3, 3, 7] + 1171200*f[9, 3, 3, 5, 5] + 
   80640*f[9, 3, 3, 7, 3] + 67200*f[9, 3, 5, 3, 5] + 67200*f[9, 3, 5, 5, 3] + 
   53760*f[9, 3, 7, 3, 3] - 604800*f[9, 5, 3, 3, 5] - 
   604800*f[9, 5, 3, 5, 3] - 172800*f[9, 5, 5, 3, 3] + 
   2374400*f[11, 3, 3, 3, 5] + 2374400*f[11, 3, 3, 5, 3] + 
   2035200*f[11, 3, 5, 3, 3] + 1356800*f[11, 5, 3, 3, 3] - 
   384000*f[3, 3, 3, 3, 3, 5, 5] - 153600*f[3, 3, 3, 3, 5, 3, 5] - 
   153600*f[3, 3, 3, 3, 5, 5, 3] + 38400*f[3, 3, 3, 5, 3, 3, 5] + 
   38400*f[3, 3, 3, 5, 3, 5, 3] + 153600*f[3, 3, 5, 3, 3, 3, 5] + 
   153600*f[3, 3, 5, 3, 3, 5, 3] + 153600*f[3, 3, 5, 3, 5, 3, 3] + 
   153600*f[3, 3, 5, 5, 3, 3, 3] + 25600*f[3, 5, 3, 3, 3, 3, 5] + 
   25600*f[3, 5, 3, 3, 3, 5, 3] + 25600*f[3, 5, 3, 3, 5, 3, 3] + 
   25600*f[3, 5, 3, 5, 3, 3, 3] - 102400*f[3, 5, 5, 3, 3, 3, 3] + 
   32000*f[5, 3, 3, 3, 3, 3, 5] + 32000*f[5, 3, 3, 3, 3, 5, 3] + 
   12800*f[5, 3, 3, 3, 5, 3, 3] - 25600*f[5, 3, 3, 5, 3, 3, 3] - 
   51200*f[5, 3, 5, 3, 3, 3, 3], DecimalForm[
   3.55788886989484032350537728474511927549684876464`48.5511923788392*^6]}, 
 {"100100100010", (110894410711182634701374701384798294462682352421*f[25])/
    6939723275591193913861035000 - (2475795786861520*f[3, 3, 19])/55349 - 
   558323232*f[3, 5, 17] - 35955200*f[3, 11, 11] - 558323232*f[3, 17, 5] - 
   (2475795786861520*f[3, 19, 3])/55349 + (17353304032*f[5, 3, 17])/33 + 
   (141377680*f[5, 5, 15])/9 - 9941120*f[5, 7, 13] + 3561600*f[5, 9, 11] + 
   3561600*f[5, 11, 9] - 9941120*f[5, 13, 7] + (141377680*f[5, 15, 5])/9 + 
   (17353304032*f[5, 17, 3])/33 + (3330656*f[7, 3, 15])/3 - 
   12140160*f[7, 5, 13] - 3324160*f[7, 7, 11] - 3324160*f[7, 11, 7] - 
   12140160*f[7, 13, 5] + (3330656*f[7, 15, 3])/3 - 6597120*f[9, 3, 13] - 
   (22726400*f[9, 5, 11])/3 - (22726400*f[9, 11, 5])/3 - 
   6597120*f[9, 13, 3] + 102913280*f[11, 3, 11] + 3561600*f[11, 5, 9] + 
   6648320*f[11, 7, 7] + 3561600*f[11, 9, 5] + 102913280*f[11, 11, 3] + 
   10904320*f[13, 5, 7] + 10904320*f[13, 7, 5] - (11213216*f[15, 3, 7])/3 - 
   (630198560*f[15, 5, 5])/9 - (11213216*f[15, 7, 3])/3 + 
   (71065816736*f[17, 3, 5])/55 + (71065816736*f[17, 5, 3])/55 + 
   7384960*f[3, 3, 3, 5, 11] + 7384960*f[3, 3, 3, 11, 5] + 
   2913920*f[3, 3, 5, 3, 11] - (3238400*f[3, 3, 5, 5, 9])/3 - 
   (3238400*f[3, 3, 5, 9, 5])/3 + 2913920*f[3, 3, 5, 11, 3] - 
   (812800*f[3, 3, 9, 5, 5])/3 + 2913920*f[3, 3, 11, 3, 5] + 
   2913920*f[3, 3, 11, 5, 3] - 3592320*f[3, 5, 3, 3, 11] - 
   (1500800*f[3, 5, 3, 5, 9])/3 - (1500800*f[3, 5, 3, 9, 5])/3 - 
   3592320*f[3, 5, 3, 11, 3] + (236800*f[3, 5, 5, 3, 9])/3 - 
   96000*f[3, 5, 5, 5, 7] - 96000*f[3, 5, 5, 7, 5] + 
   (236800*f[3, 5, 5, 9, 3])/3 + 64000*f[3, 5, 7, 5, 5] - 
   (60800*f[3, 5, 9, 3, 5])/3 - (60800*f[3, 5, 9, 5, 3])/3 - 
   9524480*f[3, 5, 11, 3, 3] + 384000*f[3, 7, 5, 5, 5] + 
   (2067200*f[3, 9, 3, 5, 5])/3 + (2067200*f[3, 9, 5, 3, 5])/3 + 
   (2067200*f[3, 9, 5, 5, 3])/3 - 7489280*f[3, 11, 3, 3, 5] - 
   7489280*f[3, 11, 3, 5, 3] - 9524480*f[3, 11, 5, 3, 3] - 
   3653760*f[5, 3, 3, 3, 11] + (841600*f[5, 3, 3, 5, 9])/3 + 
   376320*f[5, 3, 3, 7, 7] + (841600*f[5, 3, 3, 9, 5])/3 - 
   3653760*f[5, 3, 3, 11, 3] + (1299200*f[5, 3, 5, 3, 9])/3 - 
   54400*f[5, 3, 5, 5, 7] - 54400*f[5, 3, 5, 7, 5] + 
   (1299200*f[5, 3, 5, 9, 3])/3 + 62720*f[5, 3, 7, 3, 7] - 
   166400*f[5, 3, 7, 5, 5] + 62720*f[5, 3, 7, 7, 3] - 
   (166400*f[5, 3, 9, 3, 5])/3 - (166400*f[5, 3, 9, 5, 3])/3 + 
   2126080*f[5, 3, 11, 3, 3] + 787200*f[5, 5, 3, 3, 9] - 
   953600*f[5, 5, 3, 5, 7] - 953600*f[5, 5, 3, 7, 5] + 
   787200*f[5, 5, 3, 9, 3] - 934400*f[5, 5, 5, 3, 7] + 
   2816000*f[5, 5, 5, 5, 5] - 934400*f[5, 5, 5, 7, 3] - 
   864000*f[5, 5, 7, 3, 5] - 864000*f[5, 5, 7, 5, 3] + 
   998400*f[5, 5, 9, 3, 3] - 313600*f[5, 7, 3, 3, 7] + 
   12800*f[5, 7, 3, 5, 5] - 313600*f[5, 7, 3, 7, 3] - 
   905600*f[5, 7, 5, 3, 5] - 905600*f[5, 7, 5, 5, 3] - 
   376320*f[5, 7, 7, 3, 3] - (540800*f[5, 9, 3, 3, 5])/3 - 
   (540800*f[5, 9, 3, 5, 3])/3 + (64000*f[5, 9, 5, 3, 3])/3 + 
   13685760*f[5, 11, 3, 3, 3] + 125440*f[7, 3, 3, 5, 7] + 
   125440*f[7, 3, 3, 7, 5] + 2355200*f[7, 3, 5, 5, 5] - 
   313600*f[7, 5, 3, 3, 7] + 134400*f[7, 5, 3, 5, 5] - 
   313600*f[7, 5, 3, 7, 3] - 976000*f[7, 5, 5, 3, 5] - 
   976000*f[7, 5, 5, 5, 3] - 376320*f[7, 5, 7, 3, 3] - 
   188160*f[7, 7, 3, 3, 5] - 188160*f[7, 7, 3, 5, 3] - 
   376320*f[7, 7, 5, 3, 3] + (3161600*f[9, 3, 3, 5, 5])/3 + 
   (1433600*f[9, 3, 5, 3, 5])/3 + (1433600*f[9, 3, 5, 5, 3])/3 - 
   (1580800*f[9, 5, 3, 3, 5])/3 - (1580800*f[9, 5, 3, 5, 3])/3 - 
   (2867200*f[9, 5, 5, 3, 3])/3 - 3790080*f[11, 3, 3, 3, 5] - 
   3790080*f[11, 3, 3, 5, 3] + 2035200*f[11, 3, 5, 3, 3] + 
   13685760*f[11, 5, 3, 3, 3] - 640000*f[3, 3, 3, 3, 3, 5, 5] - 
   640000*f[3, 3, 3, 3, 5, 3, 5] - 640000*f[3, 3, 3, 3, 5, 5, 3] - 
   217600*f[3, 3, 3, 5, 3, 3, 5] - 217600*f[3, 3, 3, 5, 3, 5, 3] + 
   204800*f[3, 3, 3, 5, 5, 3, 3] + 371200*f[3, 3, 5, 3, 3, 3, 5] + 
   371200*f[3, 3, 5, 3, 3, 5, 3] + 537600*f[3, 3, 5, 3, 5, 3, 3] + 
   870400*f[3, 3, 5, 5, 3, 3, 3] + 486400*f[3, 5, 3, 3, 3, 3, 5] + 
   486400*f[3, 5, 3, 3, 3, 5, 3] + 281600*f[3, 5, 3, 3, 5, 3, 3] - 
   128000*f[3, 5, 3, 5, 3, 3, 3] - 1126400*f[3, 5, 5, 3, 3, 3, 3] + 
   352000*f[5, 3, 3, 3, 3, 3, 5] + 352000*f[5, 3, 3, 3, 3, 5, 3] + 
   140800*f[5, 3, 3, 3, 5, 3, 3] - 281600*f[5, 3, 3, 5, 3, 3, 3] - 
   563200*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.5650811143465033738606210920881864516280029745`46.552069415565825*^6]}, 
 {"101000100100", (110894410711182634701374701384798294462682352421*f[25])/
    6939723275591193913861035000 - (2475795786861520*f[3, 3, 19])/55349 - 
   558323232*f[3, 5, 17] - 35955200*f[3, 11, 11] - 558323232*f[3, 17, 5] - 
   (2475795786861520*f[3, 19, 3])/55349 + (17353304032*f[5, 3, 17])/33 + 
   (141377680*f[5, 5, 15])/9 - 9941120*f[5, 7, 13] + 3561600*f[5, 9, 11] + 
   3561600*f[5, 11, 9] - 9941120*f[5, 13, 7] + (141377680*f[5, 15, 5])/9 + 
   (17353304032*f[5, 17, 3])/33 + (3330656*f[7, 3, 15])/3 - 
   12140160*f[7, 5, 13] - 3324160*f[7, 7, 11] - 3324160*f[7, 11, 7] - 
   12140160*f[7, 13, 5] + (3330656*f[7, 15, 3])/3 - 6597120*f[9, 3, 13] - 
   (22726400*f[9, 5, 11])/3 - (22726400*f[9, 11, 5])/3 - 
   6597120*f[9, 13, 3] + 102913280*f[11, 3, 11] + 3561600*f[11, 5, 9] + 
   6648320*f[11, 7, 7] + 3561600*f[11, 9, 5] + 102913280*f[11, 11, 3] + 
   10904320*f[13, 5, 7] + 10904320*f[13, 7, 5] - (11213216*f[15, 3, 7])/3 - 
   (630198560*f[15, 5, 5])/9 - (11213216*f[15, 7, 3])/3 + 
   (71065816736*f[17, 3, 5])/55 + (71065816736*f[17, 5, 3])/55 + 
   7384960*f[3, 3, 3, 5, 11] + 7384960*f[3, 3, 3, 11, 5] + 
   2913920*f[3, 3, 5, 3, 11] - (3238400*f[3, 3, 5, 5, 9])/3 - 
   (3238400*f[3, 3, 5, 9, 5])/3 + 2913920*f[3, 3, 5, 11, 3] - 
   (812800*f[3, 3, 9, 5, 5])/3 + 2913920*f[3, 3, 11, 3, 5] + 
   2913920*f[3, 3, 11, 5, 3] - 3592320*f[3, 5, 3, 3, 11] - 
   (1500800*f[3, 5, 3, 5, 9])/3 - (1500800*f[3, 5, 3, 9, 5])/3 - 
   3592320*f[3, 5, 3, 11, 3] + (236800*f[3, 5, 5, 3, 9])/3 - 
   96000*f[3, 5, 5, 5, 7] - 96000*f[3, 5, 5, 7, 5] + 
   (236800*f[3, 5, 5, 9, 3])/3 + 64000*f[3, 5, 7, 5, 5] - 
   (60800*f[3, 5, 9, 3, 5])/3 - (60800*f[3, 5, 9, 5, 3])/3 - 
   9524480*f[3, 5, 11, 3, 3] + 384000*f[3, 7, 5, 5, 5] + 
   (2067200*f[3, 9, 3, 5, 5])/3 + (2067200*f[3, 9, 5, 3, 5])/3 + 
   (2067200*f[3, 9, 5, 5, 3])/3 - 7489280*f[3, 11, 3, 3, 5] - 
   7489280*f[3, 11, 3, 5, 3] - 9524480*f[3, 11, 5, 3, 3] - 
   3653760*f[5, 3, 3, 3, 11] + (841600*f[5, 3, 3, 5, 9])/3 + 
   376320*f[5, 3, 3, 7, 7] + (841600*f[5, 3, 3, 9, 5])/3 - 
   3653760*f[5, 3, 3, 11, 3] + (1299200*f[5, 3, 5, 3, 9])/3 - 
   54400*f[5, 3, 5, 5, 7] - 54400*f[5, 3, 5, 7, 5] + 
   (1299200*f[5, 3, 5, 9, 3])/3 + 62720*f[5, 3, 7, 3, 7] - 
   166400*f[5, 3, 7, 5, 5] + 62720*f[5, 3, 7, 7, 3] - 
   (166400*f[5, 3, 9, 3, 5])/3 - (166400*f[5, 3, 9, 5, 3])/3 + 
   2126080*f[5, 3, 11, 3, 3] + 787200*f[5, 5, 3, 3, 9] - 
   953600*f[5, 5, 3, 5, 7] - 953600*f[5, 5, 3, 7, 5] + 
   787200*f[5, 5, 3, 9, 3] - 934400*f[5, 5, 5, 3, 7] + 
   2816000*f[5, 5, 5, 5, 5] - 934400*f[5, 5, 5, 7, 3] - 
   864000*f[5, 5, 7, 3, 5] - 864000*f[5, 5, 7, 5, 3] + 
   998400*f[5, 5, 9, 3, 3] - 313600*f[5, 7, 3, 3, 7] + 
   12800*f[5, 7, 3, 5, 5] - 313600*f[5, 7, 3, 7, 3] - 
   905600*f[5, 7, 5, 3, 5] - 905600*f[5, 7, 5, 5, 3] - 
   376320*f[5, 7, 7, 3, 3] - (540800*f[5, 9, 3, 3, 5])/3 - 
   (540800*f[5, 9, 3, 5, 3])/3 + (64000*f[5, 9, 5, 3, 3])/3 + 
   13685760*f[5, 11, 3, 3, 3] + 125440*f[7, 3, 3, 5, 7] + 
   125440*f[7, 3, 3, 7, 5] + 2355200*f[7, 3, 5, 5, 5] - 
   313600*f[7, 5, 3, 3, 7] + 134400*f[7, 5, 3, 5, 5] - 
   313600*f[7, 5, 3, 7, 3] - 976000*f[7, 5, 5, 3, 5] - 
   976000*f[7, 5, 5, 5, 3] - 376320*f[7, 5, 7, 3, 3] - 
   188160*f[7, 7, 3, 3, 5] - 188160*f[7, 7, 3, 5, 3] - 
   376320*f[7, 7, 5, 3, 3] + (3161600*f[9, 3, 3, 5, 5])/3 + 
   (1433600*f[9, 3, 5, 3, 5])/3 + (1433600*f[9, 3, 5, 5, 3])/3 - 
   (1580800*f[9, 5, 3, 3, 5])/3 - (1580800*f[9, 5, 3, 5, 3])/3 - 
   (2867200*f[9, 5, 5, 3, 3])/3 - 3790080*f[11, 3, 3, 3, 5] - 
   3790080*f[11, 3, 3, 5, 3] + 2035200*f[11, 3, 5, 3, 3] + 
   13685760*f[11, 5, 3, 3, 3] - 640000*f[3, 3, 3, 3, 3, 5, 5] - 
   640000*f[3, 3, 3, 3, 5, 3, 5] - 640000*f[3, 3, 3, 3, 5, 5, 3] - 
   217600*f[3, 3, 3, 5, 3, 3, 5] - 217600*f[3, 3, 3, 5, 3, 5, 3] + 
   204800*f[3, 3, 3, 5, 5, 3, 3] + 371200*f[3, 3, 5, 3, 3, 3, 5] + 
   371200*f[3, 3, 5, 3, 3, 5, 3] + 537600*f[3, 3, 5, 3, 5, 3, 3] + 
   870400*f[3, 3, 5, 5, 3, 3, 3] + 486400*f[3, 5, 3, 3, 3, 3, 5] + 
   486400*f[3, 5, 3, 3, 3, 5, 3] + 281600*f[3, 5, 3, 3, 5, 3, 3] - 
   128000*f[3, 5, 3, 5, 3, 3, 3] - 1126400*f[3, 5, 5, 3, 3, 3, 3] + 
   352000*f[5, 3, 3, 3, 3, 3, 5] + 352000*f[5, 3, 3, 3, 3, 5, 3] + 
   140800*f[5, 3, 3, 3, 5, 3, 3] - 281600*f[5, 3, 3, 5, 3, 3, 3] - 
   563200*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.5650811143465033738606210920881864516280029745`46.552069415565825*^6]}, 
 {"100010100101", 
  (-1248106424791430234509658512745421566138700668686290964970028251417069384\
137*f[25])/7818025268336323820085194114684025017847396679680000000 + 
   (5238581805872979640290917383*f[3, 3, 19])/238836181199616000 - 
   (124287685423934999*f[3, 5, 17])/522720000 - (214922207781*f[3, 7, 15])/
    24640 + (80549941993*f[3, 9, 13])/44800 + (5541789311*f[3, 11, 11])/
    1200 + (80549941993*f[3, 13, 9])/44800 - (214922207781*f[3, 15, 7])/
    24640 - (124287685423934999*f[3, 17, 5])/522720000 + 
   (5238581805872979640290917383*f[3, 19, 3])/238836181199616000 - 
   (92792784961151813*f[5, 3, 17])/2352240000 + (414110803283*f[5, 5, 15])/
    69300 - (1768618903*f[5, 7, 13])/19200 + (16785627613*f[5, 9, 11])/
    17280 + (16785627613*f[5, 11, 9])/17280 - (1768618903*f[5, 13, 7])/
    19200 + (414110803283*f[5, 15, 5])/69300 - 
   (92792784961151813*f[5, 17, 3])/2352240000 + (49823403341*f[7, 3, 15])/
    2240 - (2216863639*f[7, 5, 13])/21504 + (10027246591*f[7, 7, 11])/3840 - 
   (39181625*f[7, 9, 9])/96 + (10027246591*f[7, 11, 7])/3840 - 
   (2216863639*f[7, 13, 5])/21504 + (49823403341*f[7, 15, 3])/2240 + 
   (13969060019*f[9, 3, 13])/6720 - (95103461*f[9, 5, 11])/1152 + 
   (23728985*f[9, 7, 9])/192 + (23728985*f[9, 9, 7])/192 - 
   (95103461*f[9, 11, 5])/1152 + (13969060019*f[9, 13, 3])/6720 + 
   (27123102721*f[11, 3, 11])/2400 - (12504937651*f[11, 5, 9])/8640 + 
   (794579303*f[11, 7, 7])/960 - (12504937651*f[11, 9, 5])/8640 + 
   (27123102721*f[11, 11, 3])/2400 - (123214289701*f[13, 3, 9])/134400 - 
   (137688645153*f[13, 5, 7])/179200 - (137688645153*f[13, 7, 5])/179200 - 
   (123214289701*f[13, 9, 3])/134400 + (5714872396261*f[15, 3, 7])/633600 + 
   (241867720333*f[15, 5, 5])/59400 + (5714872396261*f[15, 7, 3])/633600 - 
   (66352543838657471*f[17, 3, 5])/940896000 - 
   (66352543838657471*f[17, 5, 3])/940896000 - 
   (3466356351887138875529641*f[19, 3, 3])/13268676733312000 - 
   (417121903*f[3, 3, 3, 3, 13])/2800 + (13658326*f[3, 3, 3, 5, 11])/15 + 
   (414005*f[3, 3, 3, 7, 9])/6 + (414005*f[3, 3, 3, 9, 7])/6 + 
   (13658326*f[3, 3, 3, 11, 5])/15 - (417121903*f[3, 3, 3, 13, 3])/2800 + 
   (890249*f[3, 3, 5, 3, 11])/6 - (1378343*f[3, 3, 5, 5, 9])/12 + 
   (714483*f[3, 3, 5, 7, 7])/4 - (1378343*f[3, 3, 5, 9, 5])/12 + 
   (890249*f[3, 3, 5, 11, 3])/6 - (1356731*f[3, 3, 7, 3, 9])/12 - 
   (169335*f[3, 3, 7, 5, 7])/4 - (169335*f[3, 3, 7, 7, 5])/4 - 
   (1356731*f[3, 3, 7, 9, 3])/12 - (276423*f[3, 3, 9, 3, 7])/4 + 
   (4046759*f[3, 3, 9, 5, 5])/18 - (276423*f[3, 3, 9, 7, 3])/4 - 
   (2265439*f[3, 3, 11, 3, 5])/10 - (2265439*f[3, 3, 11, 5, 3])/10 - 
   (758724873*f[3, 3, 13, 3, 3])/1400 - (1395034*f[3, 5, 3, 3, 11])/5 - 
   (2456137*f[3, 5, 3, 5, 9])/72 + (3664143*f[3, 5, 3, 7, 7])/8 - 
   (2456137*f[3, 5, 3, 9, 5])/72 - (1395034*f[3, 5, 3, 11, 3])/5 - 
   (893983*f[3, 5, 5, 3, 9])/18 - (1294899*f[3, 5, 5, 5, 7])/4 - 
   (1294899*f[3, 5, 5, 7, 5])/4 - (893983*f[3, 5, 5, 9, 3])/18 + 
   (7704207*f[3, 5, 7, 3, 7])/16 - 172959*f[3, 5, 7, 5, 5] + 
   (7704207*f[3, 5, 7, 7, 3])/16 - (5144173*f[3, 5, 9, 3, 5])/72 - 
   (5144173*f[3, 5, 9, 5, 3])/72 + (1919017*f[3, 5, 11, 3, 3])/5 - 
   (2208133*f[3, 7, 3, 3, 9])/24 - (1466361*f[3, 7, 3, 5, 7])/32 - 
   (1466361*f[3, 7, 3, 7, 5])/32 - (2208133*f[3, 7, 3, 9, 3])/24 + 
   (3003993*f[3, 7, 5, 3, 7])/32 + (257145*f[3, 7, 5, 5, 5])/2 + 
   (3003993*f[3, 7, 5, 7, 3])/32 - (582471*f[3, 7, 7, 3, 5])/8 - 
   (582471*f[3, 7, 7, 5, 3])/8 + (85371*f[3, 7, 9, 3, 3])/4 - 
   (2252737*f[3, 9, 3, 3, 7])/24 + (2702741*f[3, 9, 3, 5, 5])/18 - 
   (2252737*f[3, 9, 3, 7, 3])/24 + (2218085*f[3, 9, 5, 3, 5])/9 + 
   (2218085*f[3, 9, 5, 5, 3])/9 + (1311037*f[3, 9, 7, 3, 3])/12 - 
   (2102498*f[3, 11, 3, 3, 5])/3 - (2102498*f[3, 11, 3, 5, 3])/3 - 
   (5490511*f[3, 11, 5, 3, 3])/15 - (464763179*f[3, 13, 3, 3, 3])/350 + 
   (348901*f[5, 3, 3, 3, 11])/5 - (589433*f[5, 3, 3, 5, 9])/8 + 
   (2597469*f[5, 3, 3, 7, 7])/4 - (589433*f[5, 3, 3, 9, 5])/8 + 
   (348901*f[5, 3, 3, 11, 3])/5 - (3122071*f[5, 3, 5, 3, 9])/36 - 
   (1374829*f[5, 3, 5, 5, 7])/4 - (1374829*f[5, 3, 5, 7, 5])/4 - 
   (3122071*f[5, 3, 5, 9, 3])/36 + (4004721*f[5, 3, 7, 3, 7])/8 - 
   325784*f[5, 3, 7, 5, 5] + (4004721*f[5, 3, 7, 7, 3])/8 - 
   (692727*f[5, 3, 9, 3, 5])/8 - (692727*f[5, 3, 9, 5, 3])/8 + 
   (421352*f[5, 3, 11, 3, 3])/5 - (94831*f[5, 5, 3, 3, 9])/9 - 
   (669641*f[5, 5, 3, 5, 7])/4 - (669641*f[5, 5, 3, 7, 5])/4 - 
   (94831*f[5, 5, 3, 9, 3])/9 - (671985*f[5, 5, 5, 3, 7])/4 + 
   38720*f[5, 5, 5, 5, 5] - (671985*f[5, 5, 5, 7, 3])/4 - 
   (517729*f[5, 5, 7, 3, 5])/4 - (517729*f[5, 5, 7, 5, 3])/4 + 
   43042*f[5, 5, 9, 3, 3] + (1622733*f[5, 7, 3, 3, 7])/8 - 
   249828*f[5, 7, 3, 5, 5] + (1622733*f[5, 7, 3, 7, 3])/8 - 
   72945*f[5, 7, 5, 3, 5] - 72945*f[5, 7, 5, 5, 3] + 
   (215481*f[5, 7, 7, 3, 3])/4 - (3306517*f[5, 9, 3, 3, 5])/72 - 
   (3306517*f[5, 9, 3, 5, 3])/72 + (1559111*f[5, 9, 5, 3, 3])/36 + 
   (566254*f[5, 11, 3, 3, 3])/5 - (769933*f[7, 3, 3, 3, 9])/24 + 
   (2961459*f[7, 3, 3, 5, 7])/32 + (2961459*f[7, 3, 3, 7, 5])/32 - 
   (769933*f[7, 3, 3, 9, 3])/24 - (3130587*f[7, 3, 5, 3, 7])/32 + 
   (459945*f[7, 3, 5, 5, 5])/2 - (3130587*f[7, 3, 5, 7, 3])/32 + 
   33588*f[7, 3, 7, 3, 5] + 33588*f[7, 3, 7, 5, 3] + 
   (564771*f[7, 3, 9, 3, 3])/4 - (1868907*f[7, 5, 3, 3, 7])/32 + 
   (155715*f[7, 5, 3, 5, 5])/2 - (1868907*f[7, 5, 3, 7, 3])/32 + 
   1800*f[7, 5, 5, 3, 5] + 1800*f[7, 5, 5, 5, 3] + 
   (1263603*f[7, 5, 7, 3, 3])/16 + (1792143*f[7, 7, 3, 3, 5])/16 + 
   (1792143*f[7, 7, 3, 5, 3])/16 + (2734503*f[7, 7, 5, 3, 3])/8 + 
   (1463218*f[7, 9, 3, 3, 3])/3 - 131830*f[9, 3, 3, 3, 7] + 
   (221595*f[9, 3, 3, 5, 5])/2 - 131830*f[9, 3, 3, 7, 3] + 
   117895*f[9, 3, 5, 3, 5] + 117895*f[9, 3, 5, 5, 3] + 
   71575*f[9, 3, 7, 3, 3] + (514655*f[9, 5, 3, 3, 5])/4 + 
   (514655*f[9, 5, 3, 5, 3])/4 + 132335*f[9, 5, 5, 3, 3] + 
   478385*f[9, 7, 3, 3, 3] - (11464183*f[11, 3, 3, 3, 5])/30 - 
   (11464183*f[11, 3, 3, 5, 3])/30 + (118596*f[11, 3, 5, 3, 3])/5 + 
   (12531547*f[11, 5, 3, 3, 3])/15 - (90011799*f[13, 3, 3, 3, 3])/350 - 
   30402*f[3, 3, 3, 3, 3, 3, 7] + 8256*f[3, 3, 3, 3, 3, 5, 5] - 
   30402*f[3, 3, 3, 3, 3, 7, 3] - 11232*f[3, 3, 3, 3, 5, 3, 5] - 
   11232*f[3, 3, 3, 3, 5, 5, 3] - 25020*f[3, 3, 3, 3, 7, 3, 3] + 
   15888*f[3, 3, 3, 5, 3, 3, 5] + 15888*f[3, 3, 3, 5, 3, 5, 3] + 
   62496*f[3, 3, 3, 5, 5, 3, 3] - 14256*f[3, 3, 3, 7, 3, 3, 3] + 
   29400*f[3, 3, 5, 3, 3, 3, 5] + 29400*f[3, 3, 5, 3, 3, 5, 3] + 
   39120*f[3, 3, 5, 3, 5, 3, 3] + 58560*f[3, 3, 5, 5, 3, 3, 3] - 
   13968*f[3, 3, 7, 3, 3, 3, 3] + 5232*f[3, 5, 3, 3, 3, 3, 5] + 
   5232*f[3, 5, 3, 3, 3, 5, 3] - 2304*f[3, 5, 3, 3, 5, 3, 3] - 
   17376*f[3, 5, 3, 5, 3, 3, 3] - 3840*f[3, 5, 5, 3, 3, 3, 3] - 
   55872*f[3, 7, 3, 3, 3, 3, 3] - 37728*f[5, 3, 3, 3, 3, 3, 5] - 
   37728*f[5, 3, 3, 3, 3, 5, 3] - 35424*f[5, 3, 3, 3, 5, 3, 3] - 
   30816*f[5, 3, 3, 5, 3, 3, 3] - 24960*f[5, 3, 5, 3, 3, 3, 3] - 
   19968*f[5, 5, 3, 3, 3, 3, 3] - 55872*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.567818745982033876445221994307729806475178753`45.552402783030516*^6]}, 
 {"100010010101", (1443894331469748888481891012827684722658094713059600774660\
1016125567329795753*f[25])/
    82089265317531400110894538204182262687397665136640000000 + 
   (48649414831489699873333115707*f[3, 3, 19])/2149525630796544000 - 
   (789083056992109883*f[3, 5, 17])/4704480000 + (38449684637279*f[3, 7, 15])/
    3801600 - (111380073953*f[3, 9, 13])/201600 - 
   (5309084523*f[3, 11, 11])/400 - (111380073953*f[3, 13, 9])/201600 + 
   (38449684637279*f[3, 15, 7])/3801600 - (789083056992109883*f[3, 17, 5])/
    4704480000 + (48649414831489699873333115707*f[3, 19, 3])/
    2149525630796544000 - (91071966340986577*f[5, 3, 17])/522720000 - 
   (83905941960133*f[5, 5, 15])/1774080 - (102104684799*f[5, 7, 13])/25600 - 
   (56694819*f[5, 9, 11])/160 - (56694819*f[5, 11, 9])/160 - 
   (102104684799*f[5, 13, 7])/25600 - (83905941960133*f[5, 15, 5])/1774080 - 
   (91071966340986577*f[5, 17, 3])/522720000 + (1699013198503*f[7, 3, 15])/
    211200 - (29440799883*f[7, 5, 13])/35840 - (77850199*f[7, 7, 11])/40 - 
   (30926891*f[7, 9, 9])/64 - (77850199*f[7, 11, 7])/40 - 
   (29440799883*f[7, 13, 5])/35840 + (1699013198503*f[7, 15, 3])/211200 + 
   (92308337041*f[9, 3, 13])/100800 + (77703295*f[9, 5, 11])/192 - 
   (63178069*f[9, 7, 9])/384 - (63178069*f[9, 9, 7])/384 + 
   (77703295*f[9, 11, 5])/192 + (92308337041*f[9, 13, 3])/100800 + 
   (133719297*f[11, 3, 11])/800 - (1759134059*f[11, 5, 9])/960 + 
   (711711147*f[11, 7, 7])/640 - (1759134059*f[11, 9, 5])/960 + 
   (133719297*f[11, 11, 3])/800 - (271097855383*f[13, 3, 9])/201600 - 
   (256589270499*f[13, 5, 7])/89600 - (256589270499*f[13, 7, 5])/89600 - 
   (271097855383*f[13, 9, 3])/201600 + (17191296884989*f[15, 3, 7])/760320 - 
   (2173526882399*f[15, 5, 5])/177408 + (17191296884989*f[15, 7, 3])/760320 - 
   (21395248053738517*f[17, 3, 5])/2352240000 - 
   (21395248053738517*f[17, 5, 3])/2352240000 + 
   (2993524632971245316042452223*f[19, 3, 3])/82674062722944000 + 
   (495490111*f[3, 3, 3, 3, 13])/525 - (39234669*f[3, 3, 3, 5, 11])/40 + 
   (61517*f[3, 3, 3, 7, 9])/4 + (61517*f[3, 3, 3, 9, 7])/4 - 
   (39234669*f[3, 3, 3, 11, 5])/40 + (495490111*f[3, 3, 3, 13, 3])/525 + 
   (4166357*f[3, 3, 5, 3, 11])/24 - (4919099*f[3, 3, 5, 5, 9])/36 + 
   (648767*f[3, 3, 5, 7, 7])/4 - (4919099*f[3, 3, 5, 9, 5])/36 + 
   (4166357*f[3, 3, 5, 11, 3])/24 - (1125304*f[3, 3, 7, 3, 9])/9 + 
   (960315*f[3, 3, 7, 5, 7])/16 + (960315*f[3, 3, 7, 7, 5])/16 - 
   (1125304*f[3, 3, 7, 9, 3])/9 - (384927*f[3, 3, 9, 3, 7])/4 - 
   (851117*f[3, 3, 9, 5, 5])/6 - (384927*f[3, 3, 9, 7, 3])/4 + 
   (2169103*f[3, 3, 11, 3, 5])/30 + (2169103*f[3, 3, 11, 5, 3])/30 + 
   (379853497*f[3, 3, 13, 3, 3])/525 + (48672649*f[3, 5, 3, 3, 11])/120 - 
   (477154*f[3, 5, 3, 5, 9])/9 + (1979621*f[3, 5, 3, 7, 7])/8 - 
   (477154*f[3, 5, 3, 9, 5])/9 + (48672649*f[3, 5, 3, 11, 3])/120 + 
   92286*f[3, 5, 5, 3, 9] - (444969*f[3, 5, 5, 5, 7])/4 - 
   (444969*f[3, 5, 5, 7, 5])/4 + 92286*f[3, 5, 5, 9, 3] - 
   (269899*f[3, 5, 7, 3, 7])/16 - (178773*f[3, 5, 7, 5, 5])/2 - 
   (269899*f[3, 5, 7, 7, 3])/16 - (420328*f[3, 5, 9, 3, 5])/9 - 
   (420328*f[3, 5, 9, 5, 3])/9 - (21163757*f[3, 5, 11, 3, 3])/20 - 
   (4451173*f[3, 7, 3, 3, 9])/24 - (1077705*f[3, 7, 3, 5, 7])/32 - 
   (1077705*f[3, 7, 3, 7, 5])/32 - (4451173*f[3, 7, 3, 9, 3])/24 + 
   (286469*f[3, 7, 5, 3, 7])/32 - 45675*f[3, 7, 5, 5, 5] + 
   (286469*f[3, 7, 5, 7, 3])/32 + (2191121*f[3, 7, 7, 3, 5])/16 + 
   (2191121*f[3, 7, 7, 5, 3])/16 - (5695847*f[3, 7, 9, 3, 3])/36 - 
   (13002853*f[3, 9, 3, 3, 7])/72 - (775349*f[3, 9, 3, 5, 5])/6 - 
   (13002853*f[3, 9, 3, 7, 3])/72 - (2290841*f[3, 9, 5, 3, 5])/12 - 
   (2290841*f[3, 9, 5, 5, 3])/12 - (1207367*f[3, 9, 7, 3, 3])/12 - 
   (1014959*f[3, 11, 3, 3, 5])/3 - (1014959*f[3, 11, 3, 5, 3])/3 - 
   (6303887*f[3, 11, 5, 3, 3])/5 + (148580269*f[3, 13, 3, 3, 3])/525 + 
   (23013603*f[5, 3, 3, 3, 11])/40 - (610081*f[5, 3, 3, 5, 9])/6 + 
   (2833341*f[5, 3, 3, 7, 7])/8 - (610081*f[5, 3, 3, 9, 5])/6 + 
   (23013603*f[5, 3, 3, 11, 3])/40 + (454753*f[5, 3, 5, 3, 9])/3 - 
   386661*f[5, 3, 5, 5, 7] - 386661*f[5, 3, 5, 7, 5] + 
   (454753*f[5, 3, 5, 9, 3])/3 + (5904381*f[5, 3, 7, 3, 7])/16 - 
   207414*f[5, 3, 7, 5, 5] + (5904381*f[5, 3, 7, 7, 3])/16 + 
   (1032593*f[5, 3, 9, 3, 5])/6 + (1032593*f[5, 3, 9, 5, 3])/6 + 
   (6587203*f[5, 3, 11, 3, 3])/20 + 373445*f[5, 5, 3, 3, 9] - 
   (664653*f[5, 5, 3, 5, 7])/2 - (664653*f[5, 5, 3, 7, 5])/2 + 
   373445*f[5, 5, 3, 9, 3] - 80415*f[5, 5, 5, 3, 7] - 
   506880*f[5, 5, 5, 5, 5] - 80415*f[5, 5, 5, 7, 3] - 
   (604587*f[5, 5, 7, 3, 5])/2 - (604587*f[5, 5, 7, 5, 3])/2 - 
   (478210*f[5, 5, 9, 3, 3])/3 - (751107*f[5, 7, 3, 3, 7])/16 - 
   147348*f[5, 7, 3, 5, 5] - (751107*f[5, 7, 3, 7, 3])/16 - 
   344925*f[5, 7, 5, 3, 5] - 344925*f[5, 7, 5, 5, 3] - 
   (3822147*f[5, 7, 7, 3, 3])/8 - (173941*f[5, 9, 3, 3, 5])/2 - 
   (173941*f[5, 9, 3, 5, 3])/2 - (355123*f[5, 9, 5, 3, 3])/3 - 
   (1625997*f[5, 11, 3, 3, 3])/10 - (3775285*f[7, 3, 3, 3, 9])/24 + 
   (132471*f[7, 3, 3, 5, 7])/32 + (132471*f[7, 3, 3, 7, 5])/32 - 
   (3775285*f[7, 3, 3, 9, 3])/24 + (4818405*f[7, 3, 5, 3, 7])/32 - 
   587295*f[7, 3, 5, 5, 5] + (4818405*f[7, 3, 5, 7, 3])/32 + 
   (4321425*f[7, 3, 7, 3, 5])/16 + (4321425*f[7, 3, 7, 5, 3])/16 - 
   (611223*f[7, 3, 9, 3, 3])/4 + (5858085*f[7, 5, 3, 3, 7])/32 - 
   (614475*f[7, 5, 3, 5, 5])/2 + (5858085*f[7, 5, 3, 7, 3])/32 - 
   (668835*f[7, 5, 5, 3, 5])/4 - (668835*f[7, 5, 5, 5, 3])/4 - 
   (5449419*f[7, 5, 7, 3, 3])/16 + (198153*f[7, 7, 3, 3, 5])/16 + 
   (198153*f[7, 7, 3, 5, 3])/16 - (812487*f[7, 7, 5, 3, 3])/8 - 
   (862861*f[7, 9, 3, 3, 3])/6 - (96749*f[9, 3, 3, 3, 7])/2 - 
   (310043*f[9, 3, 3, 5, 5])/2 - (96749*f[9, 3, 3, 7, 3])/2 - 
   (302087*f[9, 3, 5, 3, 5])/4 - (302087*f[9, 3, 5, 5, 3])/4 - 
   3667*f[9, 3, 7, 3, 3] - (31463*f[9, 5, 3, 3, 5])/4 - 
   (31463*f[9, 5, 3, 5, 3])/4 - (39419*f[9, 5, 5, 3, 3])/2 + 
   85748*f[9, 7, 3, 3, 3] + (9559959*f[11, 3, 3, 3, 5])/10 + 
   (9559959*f[11, 3, 3, 5, 3])/10 + (4548606*f[11, 3, 5, 3, 3])/5 + 
   (4085859*f[11, 5, 3, 3, 3])/5 + (196793718*f[13, 3, 3, 3, 3])/175 - 
   22212*f[3, 3, 3, 3, 3, 3, 7] - 36864*f[3, 3, 3, 3, 3, 5, 5] - 
   22212*f[3, 3, 3, 3, 3, 7, 3] + 27648*f[3, 3, 3, 3, 5, 3, 5] + 
   27648*f[3, 3, 3, 3, 5, 5, 3] - 14856*f[3, 3, 3, 3, 7, 3, 3] + 
   29088*f[3, 3, 3, 5, 3, 3, 5] + 29088*f[3, 3, 3, 5, 3, 5, 3] - 
   33984*f[3, 3, 3, 5, 5, 3, 3] - 144*f[3, 3, 3, 7, 3, 3, 3] + 
   30000*f[3, 3, 5, 3, 3, 3, 5] + 30000*f[3, 3, 5, 3, 3, 5, 3] + 
   38880*f[3, 3, 5, 3, 5, 3, 3] + 56640*f[3, 3, 5, 5, 3, 3, 3] + 
   1824*f[3, 3, 7, 3, 3, 3, 3] + 6432*f[3, 5, 3, 3, 3, 3, 5] + 
   6432*f[3, 5, 3, 3, 3, 5, 3] + 25536*f[3, 5, 3, 3, 5, 3, 3] + 
   63744*f[3, 5, 3, 5, 3, 3, 3] + 34560*f[3, 5, 5, 3, 3, 3, 3] - 
   49152*f[3, 7, 3, 3, 3, 3, 3] + 38592*f[5, 3, 3, 3, 3, 3, 5] + 
   38592*f[5, 3, 3, 3, 3, 5, 3] + 61056*f[5, 3, 3, 3, 5, 3, 3] + 
   105984*f[5, 3, 3, 5, 3, 3, 3] + 161280*f[5, 3, 5, 3, 3, 3, 3] + 
   202752*f[5, 5, 3, 3, 3, 3, 3] - 92160*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.5764083315273624224351319679135071168140053159999999999999999999`45.5534\
4709793294*^6]}, {"100010101001", 
  (55882869847502452516440109059339296029203514257416645242296912381713726422\
3*f[25])/2280257369931427780858181616782840630205490698240000000 + 
   (22626330107419445290799313263*f[3, 3, 19])/238836181199616000 - 
   (11932825714013808383*f[3, 5, 17])/65862720000 + 
   (720807594785*f[3, 7, 15])/44352 - (382716157097*f[3, 9, 13])/268800 - 
   (59544196789*f[3, 11, 11])/1200 - (382716157097*f[3, 13, 9])/268800 + 
   (720807594785*f[3, 15, 7])/44352 - (11932825714013808383*f[3, 17, 5])/
    65862720000 + (22626330107419445290799313263*f[3, 19, 3])/
    238836181199616000 - (101119659615100267*f[5, 3, 17])/348480000 + 
   (117579339443*f[5, 5, 15])/369600 - (16019087101*f[5, 7, 13])/6400 + 
   (865359841*f[5, 9, 11])/5760 + (865359841*f[5, 11, 9])/5760 - 
   (16019087101*f[5, 13, 7])/6400 + (117579339443*f[5, 15, 5])/369600 - 
   (101119659615100267*f[5, 17, 3])/348480000 + (3047302421227*f[7, 3, 15])/
    184800 - (11717044903*f[7, 5, 13])/21504 - (39517419881*f[7, 7, 11])/
    3840 - (51828469*f[7, 9, 9])/64 - (39517419881*f[7, 11, 7])/3840 - 
   (11717044903*f[7, 13, 5])/21504 + (3047302421227*f[7, 15, 3])/184800 - 
   (20209598627*f[9, 3, 13])/33600 + (1741563835*f[9, 5, 11])/384 - 
   (21254681*f[9, 7, 9])/128 - (21254681*f[9, 9, 7])/128 + 
   (1741563835*f[9, 11, 5])/384 - (20209598627*f[9, 13, 3])/33600 - 
   (11011590889*f[11, 3, 11])/2400 + (9983584771*f[11, 5, 9])/5760 - 
   (4025312529*f[11, 7, 7])/1280 + (9983584771*f[11, 9, 5])/5760 - 
   (11011590889*f[11, 11, 3])/2400 - (56462085397*f[13, 3, 9])/268800 + 
   (374890655647*f[13, 5, 7])/179200 + (374890655647*f[13, 7, 5])/179200 - 
   (56462085397*f[13, 9, 3])/268800 + (539874518576363*f[15, 3, 7])/8870400 + 
   (258317884199*f[15, 5, 5])/5775 + (539874518576363*f[15, 7, 3])/8870400 - 
   (7375138210151964089*f[17, 3, 5])/32931360000 - 
   (7375138210151964089*f[17, 5, 3])/32931360000 + 
   (5612297915059260282962530873*f[19, 3, 3])/358254271799424000 + 
   (3063093021*f[3, 3, 3, 3, 13])/2800 - (12845727*f[3, 3, 3, 5, 11])/5 - 
   (908681*f[3, 3, 3, 7, 9])/8 - (908681*f[3, 3, 3, 9, 7])/8 - 
   (12845727*f[3, 3, 3, 11, 5])/5 + (3063093021*f[3, 3, 3, 13, 3])/2800 + 
   (16556533*f[3, 3, 5, 3, 11])/15 + (6092143*f[3, 3, 5, 5, 9])/36 + 
   (1485939*f[3, 3, 5, 7, 7])/4 + (6092143*f[3, 3, 5, 9, 5])/36 + 
   (16556533*f[3, 3, 5, 11, 3])/15 - (488647*f[3, 3, 7, 3, 9])/2 - 
   (56829*f[3, 3, 7, 5, 7])/2 - (56829*f[3, 3, 7, 7, 5])/2 - 
   (488647*f[3, 3, 7, 9, 3])/2 - (2595695*f[3, 3, 9, 3, 7])/8 + 
   (317543*f[3, 3, 9, 5, 5])/2 - (2595695*f[3, 3, 9, 7, 3])/8 - 
   (245649*f[3, 3, 11, 3, 5])/2 - (245649*f[3, 3, 11, 5, 3])/2 + 
   (778249371*f[3, 3, 13, 3, 3])/1400 + (25421326*f[3, 5, 3, 3, 11])/15 + 
   (9781*f[3, 5, 3, 5, 9])/6 + (3621989*f[3, 5, 3, 7, 7])/8 + 
   (9781*f[3, 5, 3, 9, 5])/6 + (25421326*f[3, 5, 3, 11, 3])/15 + 
   (67807*f[3, 5, 5, 3, 9])/72 - (618801*f[3, 5, 5, 5, 7])/16 - 
   (618801*f[3, 5, 5, 7, 5])/16 + (67807*f[3, 5, 5, 9, 3])/72 + 
   (3658267*f[3, 5, 7, 3, 7])/16 - (740937*f[3, 5, 7, 5, 5])/8 + 
   (3658267*f[3, 5, 7, 7, 3])/16 - (1951019*f[3, 5, 9, 3, 5])/24 - 
   (1951019*f[3, 5, 9, 5, 3])/24 - (3370769*f[3, 5, 11, 3, 3])/5 - 
   (4089643*f[3, 7, 3, 3, 9])/16 - (2229361*f[3, 7, 3, 5, 7])/32 - 
   (2229361*f[3, 7, 3, 7, 5])/32 - (4089643*f[3, 7, 3, 9, 3])/16 - 
   (929139*f[3, 7, 5, 3, 7])/32 - (802005*f[3, 7, 5, 5, 5])/4 - 
   (929139*f[3, 7, 5, 7, 3])/32 + (905491*f[3, 7, 7, 3, 5])/8 + 
   (905491*f[3, 7, 7, 5, 3])/8 - (987977*f[3, 7, 9, 3, 3])/8 - 
   (6451729*f[3, 9, 3, 3, 7])/16 - (28295*f[3, 9, 3, 5, 5])/4 - 
   (6451729*f[3, 9, 3, 7, 3])/16 - (1391851*f[3, 9, 5, 3, 5])/8 - 
   (1391851*f[3, 9, 5, 5, 3])/8 - (2270191*f[3, 9, 7, 3, 3])/8 - 
   (681187*f[3, 11, 3, 3, 5])/15 - (681187*f[3, 11, 3, 5, 3])/15 - 
   (46910108*f[3, 11, 5, 3, 3])/15 - (182086227*f[3, 13, 3, 3, 3])/350 + 
   (9875412*f[5, 3, 3, 3, 11])/5 - (392441*f[5, 3, 3, 5, 9])/4 + 
   278824*f[5, 3, 3, 7, 7] - (392441*f[5, 3, 3, 9, 5])/4 + 
   (9875412*f[5, 3, 3, 11, 3])/5 + (1306357*f[5, 3, 5, 3, 9])/72 + 
   (416769*f[5, 3, 5, 5, 7])/16 + (416769*f[5, 3, 5, 7, 5])/16 + 
   (1306357*f[5, 3, 5, 9, 3])/72 - (147735*f[5, 3, 7, 3, 7])/2 + 
   (351333*f[5, 3, 7, 5, 5])/8 - (147735*f[5, 3, 7, 7, 3])/2 - 
   (12887657*f[5, 3, 9, 3, 5])/72 - (12887657*f[5, 3, 9, 5, 3])/72 - 
   (1122049*f[5, 3, 11, 3, 3])/5 + (4655513*f[5, 5, 3, 3, 9])/36 - 
   (174843*f[5, 5, 3, 5, 7])/2 - (174843*f[5, 5, 3, 7, 5])/2 + 
   (4655513*f[5, 5, 3, 9, 3])/36 - (604425*f[5, 5, 5, 3, 7])/4 + 
   22320*f[5, 5, 5, 5, 5] - (604425*f[5, 5, 5, 7, 3])/4 - 
   (743409*f[5, 5, 7, 3, 5])/4 - (743409*f[5, 5, 7, 5, 3])/4 + 
   (3288373*f[5, 5, 9, 3, 3])/18 - 688919*f[5, 7, 3, 3, 7] - 
   (1223559*f[5, 7, 3, 5, 5])/8 - 688919*f[5, 7, 3, 7, 3] - 
   (3243675*f[5, 7, 5, 3, 5])/16 - (3243675*f[5, 7, 5, 5, 3])/16 - 
   951279*f[5, 7, 7, 3, 3] - (7434455*f[5, 9, 3, 3, 5])/36 - 
   (7434455*f[5, 9, 3, 5, 3])/36 - (1904317*f[5, 9, 5, 3, 3])/9 - 
   (23116971*f[5, 11, 3, 3, 3])/5 - (158371*f[7, 3, 3, 3, 9])/16 + 
   (778111*f[7, 3, 3, 5, 7])/32 + (778111*f[7, 3, 3, 7, 5])/32 - 
   (158371*f[7, 3, 3, 9, 3])/16 + (5389285*f[7, 3, 5, 3, 7])/32 - 
   (164805*f[7, 3, 5, 5, 5])/4 + (5389285*f[7, 3, 5, 7, 3])/32 + 
   (3271349*f[7, 3, 7, 3, 5])/8 + (3271349*f[7, 3, 7, 5, 3])/8 - 
   (223617*f[7, 3, 9, 3, 3])/8 - (11912787*f[7, 5, 3, 3, 7])/32 + 
   (85065*f[7, 5, 3, 5, 5])/2 - (11912787*f[7, 5, 3, 7, 3])/32 + 
   (675195*f[7, 5, 5, 3, 5])/8 + (675195*f[7, 5, 5, 5, 3])/8 - 
   (10415645*f[7, 5, 7, 3, 3])/16 + (8237089*f[7, 7, 3, 3, 5])/16 + 
   (8237089*f[7, 7, 3, 5, 3])/16 - (1359767*f[7, 7, 5, 3, 3])/8 - 
   64060*f[7, 9, 3, 3, 3] - (190089*f[9, 3, 3, 3, 7])/2 + 
   248974*f[9, 3, 3, 5, 5] - (190089*f[9, 3, 3, 7, 3])/2 + 
   (228337*f[9, 3, 5, 3, 5])/4 + (228337*f[9, 3, 5, 5, 3])/4 - 
   24507*f[9, 3, 7, 3, 3] + (229529*f[9, 5, 3, 3, 5])/2 + 
   (229529*f[9, 5, 3, 5, 3])/2 + (728669*f[9, 5, 5, 3, 3])/2 + 
   116568*f[9, 7, 3, 3, 3] + (17918139*f[11, 3, 3, 3, 5])/10 + 
   (17918139*f[11, 3, 3, 5, 3])/10 + (5397276*f[11, 3, 5, 3, 3])/5 - 
   (1726311*f[11, 5, 3, 3, 3])/5 + (1297526373*f[13, 3, 3, 3, 3])/350 + 
   81054*f[3, 3, 3, 3, 3, 3, 7] - 90072*f[3, 3, 3, 3, 3, 5, 5] + 
   81054*f[3, 3, 3, 3, 3, 7, 3] + 23004*f[3, 3, 3, 3, 5, 3, 5] + 
   23004*f[3, 3, 3, 3, 5, 5, 3] + 48708*f[3, 3, 3, 3, 7, 3, 3] - 
   37908*f[3, 3, 3, 5, 3, 3, 5] - 37908*f[3, 3, 3, 5, 3, 5, 3] - 
   211896*f[3, 3, 3, 5, 5, 3, 3] - 15984*f[3, 3, 3, 7, 3, 3, 3] - 
   108240*f[3, 3, 5, 3, 3, 3, 5] - 108240*f[3, 3, 5, 3, 3, 5, 3] - 
   56736*f[3, 3, 5, 3, 5, 3, 3] + 46272*f[3, 3, 5, 5, 3, 3, 3] - 
   129168*f[3, 3, 7, 3, 3, 3, 3] - 179028*f[3, 5, 3, 3, 3, 3, 5] - 
   179028*f[3, 5, 3, 3, 3, 5, 3] - 88200*f[3, 5, 3, 3, 5, 3, 3] + 
   93456*f[3, 5, 3, 5, 3, 3, 3] + 210336*f[3, 5, 5, 3, 3, 3, 3] - 
   323136*f[3, 7, 3, 3, 3, 3, 3] - 134388*f[5, 3, 3, 3, 3, 3, 5] - 
   134388*f[5, 3, 3, 3, 3, 5, 3] - 45960*f[5, 3, 3, 3, 5, 3, 3] + 
   130896*f[5, 3, 3, 5, 3, 3, 3] + 256416*f[5, 3, 5, 3, 3, 3, 3] + 
   51072*f[5, 5, 3, 3, 3, 3, 3] - 516672*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.5878343083644904840321812477179744070106208340000000000000000001`45.5548\
3237845663*^6]}, {"101000001010", 
  (-2448283231262627151052624012794521980464374447*f[25])/
    1028107151939436135386820000 - (618993644739109*f[3, 3, 19])/7907 - 
   (24382899978*f[3, 5, 17])/275 - (67036504*f[3, 7, 15])/5 - 
   1006614*f[3, 9, 13] + 29906500*f[3, 11, 11] - 1006614*f[3, 13, 9] - 
   (67036504*f[3, 15, 7])/5 - (24382899978*f[3, 17, 5])/275 - 
   (618993644739109*f[3, 19, 3])/7907 + (38407349977*f[5, 3, 17])/275 + 
   (190647163*f[5, 5, 15])/30 - 197346*f[5, 7, 13] - 
   (4015676*f[5, 9, 11])/3 - (4015676*f[5, 11, 9])/3 - 197346*f[5, 13, 7] + 
   (190647163*f[5, 15, 5])/30 + (38407349977*f[5, 17, 3])/275 - 
   (143630377*f[7, 3, 15])/15 - 84870*f[7, 5, 13] - 1198140*f[7, 7, 11] + 
   284424*f[7, 9, 9] - 1198140*f[7, 11, 7] - 84870*f[7, 13, 5] - 
   (143630377*f[7, 15, 3])/15 - 669186*f[9, 3, 13] + 958108*f[9, 5, 11] + 
   1092*f[9, 7, 9] + 1092*f[9, 9, 7] + 958108*f[9, 11, 5] - 
   669186*f[9, 13, 3] + 16383250*f[11, 3, 11] - (4035080*f[11, 5, 9])/3 - 
   993048*f[11, 7, 7] - (4035080*f[11, 9, 5])/3 + 16383250*f[11, 11, 3] - 
   805548*f[13, 3, 9] - 1934232*f[13, 5, 7] - 1934232*f[13, 7, 5] - 
   805548*f[13, 9, 3] + (93567323*f[15, 3, 7])/3 - (42387061*f[15, 5, 5])/3 + 
   (93567323*f[15, 7, 3])/3 - (67599717833*f[17, 3, 5])/275 - 
   (67599717833*f[17, 5, 3])/275 + (32248017454881922*f[19, 3, 3])/276745 - 
   4621056*f[3, 3, 3, 3, 13] + 2971104*f[3, 3, 3, 5, 11] - 
   64512*f[3, 3, 3, 7, 9] - 64512*f[3, 3, 3, 9, 7] + 
   2971104*f[3, 3, 3, 11, 5] - 4621056*f[3, 3, 3, 13, 3] - 
   52256*f[3, 3, 5, 3, 11] - (264352*f[3, 3, 5, 5, 9])/3 - 
   115584*f[3, 3, 5, 7, 7] - (264352*f[3, 3, 5, 9, 5])/3 - 
   52256*f[3, 3, 5, 11, 3] + 3360*f[3, 3, 7, 3, 9] - 
   126240*f[3, 3, 7, 5, 7] - 126240*f[3, 3, 7, 7, 5] + 
   3360*f[3, 3, 7, 9, 3] - 96480*f[3, 3, 9, 3, 7] + 456128*f[3, 3, 9, 5, 5] - 
   96480*f[3, 3, 9, 7, 3] + 2962464*f[3, 3, 11, 3, 5] + 
   2962464*f[3, 3, 11, 5, 3] - 3131712*f[3, 3, 13, 3, 3] - 
   931376*f[3, 5, 3, 3, 11] - (424352*f[3, 5, 3, 5, 9])/3 - 
   78624*f[3, 5, 3, 7, 7] - (424352*f[3, 5, 3, 9, 5])/3 - 
   931376*f[3, 5, 3, 11, 3] - 75264*f[3, 5, 5, 3, 9] - 
   2880*f[3, 5, 5, 5, 7] - 2880*f[3, 5, 5, 7, 5] - 75264*f[3, 5, 5, 9, 3] + 
   85680*f[3, 5, 7, 3, 7] - 19200*f[3, 5, 7, 5, 5] + 85680*f[3, 5, 7, 7, 3] - 
   (571232*f[3, 5, 9, 3, 5])/3 - (571232*f[3, 5, 9, 5, 3])/3 - 
   1723360*f[3, 5, 11, 3, 3] + 22176*f[3, 7, 3, 3, 9] - 
   1920*f[3, 7, 3, 5, 7] - 1920*f[3, 7, 3, 7, 5] + 22176*f[3, 7, 3, 9, 3] + 
   16560*f[3, 7, 5, 3, 7] - 51840*f[3, 7, 5, 5, 5] + 16560*f[3, 7, 5, 7, 3] - 
   41904*f[3, 7, 7, 3, 5] - 41904*f[3, 7, 7, 5, 3] - 
   153216*f[3, 7, 9, 3, 3] - 303840*f[3, 9, 3, 3, 7] + 
   358208*f[3, 9, 3, 5, 5] - 303840*f[3, 9, 3, 7, 3] + 
   238688*f[3, 9, 5, 3, 5] + 238688*f[3, 9, 5, 5, 3] - 
   352896*f[3, 9, 7, 3, 3] + 2161840*f[3, 11, 3, 3, 5] + 
   2161840*f[3, 11, 3, 5, 3] + 4306080*f[3, 11, 5, 3, 3] - 
   153024*f[3, 13, 3, 3, 3] - 706256*f[5, 3, 3, 3, 11] - 
   268384*f[5, 3, 3, 5, 9] - 102144*f[5, 3, 3, 7, 7] - 
   268384*f[5, 3, 3, 9, 5] - 706256*f[5, 3, 3, 11, 3] - 
   51264*f[5, 3, 5, 3, 9] - 36480*f[5, 3, 5, 5, 7] - 36480*f[5, 3, 5, 7, 5] - 
   51264*f[5, 3, 5, 9, 3] + 23520*f[5, 3, 7, 3, 7] - 28800*f[5, 3, 7, 5, 5] + 
   23520*f[5, 3, 7, 7, 3] - 245344*f[5, 3, 9, 3, 5] - 
   245344*f[5, 3, 9, 5, 3] + 806880*f[5, 3, 11, 3, 3] + 
   51456*f[5, 5, 3, 3, 9] + 32640*f[5, 5, 3, 5, 7] + 32640*f[5, 5, 3, 7, 5] + 
   51456*f[5, 5, 3, 9, 3] + 101280*f[5, 5, 5, 3, 7] - 
   583680*f[5, 5, 5, 5, 5] + 101280*f[5, 5, 5, 7, 3] + 
   132768*f[5, 5, 7, 3, 5] + 132768*f[5, 5, 7, 5, 3] + 
   145920*f[5, 5, 9, 3, 3] + 56448*f[5, 7, 3, 3, 7] + 
   171456*f[5, 7, 3, 5, 5] + 56448*f[5, 7, 3, 7, 3] + 
   171936*f[5, 7, 5, 3, 5] + 171936*f[5, 7, 5, 5, 3] - 
   36288*f[5, 7, 7, 3, 3] - 127840*f[5, 9, 3, 3, 5] - 
   127840*f[5, 9, 3, 5, 3] - 242240*f[5, 9, 5, 3, 3] + 
   3833152*f[5, 11, 3, 3, 3] + 82656*f[7, 3, 3, 3, 9] - 
   27456*f[7, 3, 3, 5, 7] - 27456*f[7, 3, 3, 7, 5] + 82656*f[7, 3, 3, 9, 3] + 
   95184*f[7, 3, 5, 3, 7] + 15360*f[7, 3, 5, 5, 5] + 95184*f[7, 3, 5, 7, 3] + 
   59568*f[7, 3, 7, 3, 5] + 59568*f[7, 3, 7, 5, 3] - 24192*f[7, 3, 9, 3, 3] + 
   119424*f[7, 5, 3, 3, 7] + 73920*f[7, 5, 3, 5, 5] + 
   119424*f[7, 5, 3, 7, 3] + 103200*f[7, 5, 5, 3, 5] + 
   103200*f[7, 5, 5, 5, 3] + 6528*f[7, 5, 7, 3, 3] + 33696*f[7, 7, 3, 3, 5] + 
   33696*f[7, 7, 3, 5, 3] - 64704*f[7, 7, 5, 3, 3] - 
   237888*f[7, 9, 3, 3, 3] - 114912*f[9, 3, 3, 3, 7] + 
   65600*f[9, 3, 3, 5, 5] - 114912*f[9, 3, 3, 7, 3] + 
   32480*f[9, 3, 5, 3, 5] + 32480*f[9, 3, 5, 5, 3] - 
   224448*f[9, 3, 7, 3, 3] + 54560*f[9, 5, 3, 3, 5] + 
   54560*f[9, 5, 3, 5, 3] + 109760*f[9, 5, 5, 3, 3] - 
   443520*f[9, 7, 3, 3, 3] - 1145600*f[11, 3, 3, 3, 5] - 
   1145600*f[11, 3, 3, 5, 3] + 2291200*f[11, 5, 3, 3, 3] - 
   806400*f[3, 3, 3, 3, 3, 3, 7] + 1152000*f[3, 3, 3, 3, 3, 5, 5] - 
   806400*f[3, 3, 3, 3, 3, 7, 3] + 576000*f[3, 3, 3, 3, 5, 3, 5] + 
   576000*f[3, 3, 3, 3, 5, 5, 3] - 645120*f[3, 3, 3, 3, 7, 3, 3] + 
   230400*f[3, 3, 3, 5, 3, 3, 5] + 230400*f[3, 3, 3, 5, 3, 5, 3] + 
   460800*f[3, 3, 3, 5, 5, 3, 3] - 322560*f[3, 3, 3, 7, 3, 3, 3] + 
   108800*f[3, 3, 5, 3, 3, 3, 5] + 108800*f[3, 3, 5, 3, 3, 5, 3] + 
   115200*f[3, 3, 5, 3, 5, 3, 3] + 128000*f[3, 3, 5, 5, 3, 3, 3] + 
   140800*f[3, 5, 3, 3, 3, 3, 5] + 140800*f[3, 5, 3, 3, 3, 5, 3] + 
   76800*f[3, 5, 3, 3, 5, 3, 3] - 51200*f[3, 5, 3, 5, 3, 3, 3] - 
   307200*f[3, 5, 5, 3, 3, 3, 3] + 96000*f[5, 3, 3, 3, 3, 3, 5] + 
   96000*f[5, 3, 3, 3, 3, 5, 3] + 38400*f[5, 3, 3, 3, 5, 3, 3] - 
   76800*f[5, 3, 3, 5, 3, 3, 3] - 153600*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.6155682427305171782297665792357173846812120565300000000000000001`47.5581\
76563121066*^6]}, {"101010000010", 
  (-2448283231262627151052624012794521980464374447*f[25])/
    1028107151939436135386820000 - (618993644739109*f[3, 3, 19])/7907 - 
   (24382899978*f[3, 5, 17])/275 - (67036504*f[3, 7, 15])/5 - 
   1006614*f[3, 9, 13] + 29906500*f[3, 11, 11] - 1006614*f[3, 13, 9] - 
   (67036504*f[3, 15, 7])/5 - (24382899978*f[3, 17, 5])/275 - 
   (618993644739109*f[3, 19, 3])/7907 + (38407349977*f[5, 3, 17])/275 + 
   (190647163*f[5, 5, 15])/30 - 197346*f[5, 7, 13] - 
   (4015676*f[5, 9, 11])/3 - (4015676*f[5, 11, 9])/3 - 197346*f[5, 13, 7] + 
   (190647163*f[5, 15, 5])/30 + (38407349977*f[5, 17, 3])/275 - 
   (143630377*f[7, 3, 15])/15 - 84870*f[7, 5, 13] - 1198140*f[7, 7, 11] + 
   284424*f[7, 9, 9] - 1198140*f[7, 11, 7] - 84870*f[7, 13, 5] - 
   (143630377*f[7, 15, 3])/15 - 669186*f[9, 3, 13] + 958108*f[9, 5, 11] + 
   1092*f[9, 7, 9] + 1092*f[9, 9, 7] + 958108*f[9, 11, 5] - 
   669186*f[9, 13, 3] + 16383250*f[11, 3, 11] - (4035080*f[11, 5, 9])/3 - 
   993048*f[11, 7, 7] - (4035080*f[11, 9, 5])/3 + 16383250*f[11, 11, 3] - 
   805548*f[13, 3, 9] - 1934232*f[13, 5, 7] - 1934232*f[13, 7, 5] - 
   805548*f[13, 9, 3] + (93567323*f[15, 3, 7])/3 - (42387061*f[15, 5, 5])/3 + 
   (93567323*f[15, 7, 3])/3 - (67599717833*f[17, 3, 5])/275 - 
   (67599717833*f[17, 5, 3])/275 + (32248017454881922*f[19, 3, 3])/276745 - 
   4621056*f[3, 3, 3, 3, 13] + 2971104*f[3, 3, 3, 5, 11] - 
   64512*f[3, 3, 3, 7, 9] - 64512*f[3, 3, 3, 9, 7] + 
   2971104*f[3, 3, 3, 11, 5] - 4621056*f[3, 3, 3, 13, 3] - 
   52256*f[3, 3, 5, 3, 11] - (264352*f[3, 3, 5, 5, 9])/3 - 
   115584*f[3, 3, 5, 7, 7] - (264352*f[3, 3, 5, 9, 5])/3 - 
   52256*f[3, 3, 5, 11, 3] + 3360*f[3, 3, 7, 3, 9] - 
   126240*f[3, 3, 7, 5, 7] - 126240*f[3, 3, 7, 7, 5] + 
   3360*f[3, 3, 7, 9, 3] - 96480*f[3, 3, 9, 3, 7] + 456128*f[3, 3, 9, 5, 5] - 
   96480*f[3, 3, 9, 7, 3] + 2962464*f[3, 3, 11, 3, 5] + 
   2962464*f[3, 3, 11, 5, 3] - 3131712*f[3, 3, 13, 3, 3] - 
   931376*f[3, 5, 3, 3, 11] - (424352*f[3, 5, 3, 5, 9])/3 - 
   78624*f[3, 5, 3, 7, 7] - (424352*f[3, 5, 3, 9, 5])/3 - 
   931376*f[3, 5, 3, 11, 3] - 75264*f[3, 5, 5, 3, 9] - 
   2880*f[3, 5, 5, 5, 7] - 2880*f[3, 5, 5, 7, 5] - 75264*f[3, 5, 5, 9, 3] + 
   85680*f[3, 5, 7, 3, 7] - 19200*f[3, 5, 7, 5, 5] + 85680*f[3, 5, 7, 7, 3] - 
   (571232*f[3, 5, 9, 3, 5])/3 - (571232*f[3, 5, 9, 5, 3])/3 - 
   1723360*f[3, 5, 11, 3, 3] + 22176*f[3, 7, 3, 3, 9] - 
   1920*f[3, 7, 3, 5, 7] - 1920*f[3, 7, 3, 7, 5] + 22176*f[3, 7, 3, 9, 3] + 
   16560*f[3, 7, 5, 3, 7] - 51840*f[3, 7, 5, 5, 5] + 16560*f[3, 7, 5, 7, 3] - 
   41904*f[3, 7, 7, 3, 5] - 41904*f[3, 7, 7, 5, 3] - 
   153216*f[3, 7, 9, 3, 3] - 303840*f[3, 9, 3, 3, 7] + 
   358208*f[3, 9, 3, 5, 5] - 303840*f[3, 9, 3, 7, 3] + 
   238688*f[3, 9, 5, 3, 5] + 238688*f[3, 9, 5, 5, 3] - 
   352896*f[3, 9, 7, 3, 3] + 2161840*f[3, 11, 3, 3, 5] + 
   2161840*f[3, 11, 3, 5, 3] + 4306080*f[3, 11, 5, 3, 3] - 
   153024*f[3, 13, 3, 3, 3] - 706256*f[5, 3, 3, 3, 11] - 
   268384*f[5, 3, 3, 5, 9] - 102144*f[5, 3, 3, 7, 7] - 
   268384*f[5, 3, 3, 9, 5] - 706256*f[5, 3, 3, 11, 3] - 
   51264*f[5, 3, 5, 3, 9] - 36480*f[5, 3, 5, 5, 7] - 36480*f[5, 3, 5, 7, 5] - 
   51264*f[5, 3, 5, 9, 3] + 23520*f[5, 3, 7, 3, 7] - 28800*f[5, 3, 7, 5, 5] + 
   23520*f[5, 3, 7, 7, 3] - 245344*f[5, 3, 9, 3, 5] - 
   245344*f[5, 3, 9, 5, 3] + 806880*f[5, 3, 11, 3, 3] + 
   51456*f[5, 5, 3, 3, 9] + 32640*f[5, 5, 3, 5, 7] + 32640*f[5, 5, 3, 7, 5] + 
   51456*f[5, 5, 3, 9, 3] + 101280*f[5, 5, 5, 3, 7] - 
   583680*f[5, 5, 5, 5, 5] + 101280*f[5, 5, 5, 7, 3] + 
   132768*f[5, 5, 7, 3, 5] + 132768*f[5, 5, 7, 5, 3] + 
   145920*f[5, 5, 9, 3, 3] + 56448*f[5, 7, 3, 3, 7] + 
   171456*f[5, 7, 3, 5, 5] + 56448*f[5, 7, 3, 7, 3] + 
   171936*f[5, 7, 5, 3, 5] + 171936*f[5, 7, 5, 5, 3] - 
   36288*f[5, 7, 7, 3, 3] - 127840*f[5, 9, 3, 3, 5] - 
   127840*f[5, 9, 3, 5, 3] - 242240*f[5, 9, 5, 3, 3] + 
   3833152*f[5, 11, 3, 3, 3] + 82656*f[7, 3, 3, 3, 9] - 
   27456*f[7, 3, 3, 5, 7] - 27456*f[7, 3, 3, 7, 5] + 82656*f[7, 3, 3, 9, 3] + 
   95184*f[7, 3, 5, 3, 7] + 15360*f[7, 3, 5, 5, 5] + 95184*f[7, 3, 5, 7, 3] + 
   59568*f[7, 3, 7, 3, 5] + 59568*f[7, 3, 7, 5, 3] - 24192*f[7, 3, 9, 3, 3] + 
   119424*f[7, 5, 3, 3, 7] + 73920*f[7, 5, 3, 5, 5] + 
   119424*f[7, 5, 3, 7, 3] + 103200*f[7, 5, 5, 3, 5] + 
   103200*f[7, 5, 5, 5, 3] + 6528*f[7, 5, 7, 3, 3] + 33696*f[7, 7, 3, 3, 5] + 
   33696*f[7, 7, 3, 5, 3] - 64704*f[7, 7, 5, 3, 3] - 
   237888*f[7, 9, 3, 3, 3] - 114912*f[9, 3, 3, 3, 7] + 
   65600*f[9, 3, 3, 5, 5] - 114912*f[9, 3, 3, 7, 3] + 
   32480*f[9, 3, 5, 3, 5] + 32480*f[9, 3, 5, 5, 3] - 
   224448*f[9, 3, 7, 3, 3] + 54560*f[9, 5, 3, 3, 5] + 
   54560*f[9, 5, 3, 5, 3] + 109760*f[9, 5, 5, 3, 3] - 
   443520*f[9, 7, 3, 3, 3] - 1145600*f[11, 3, 3, 3, 5] - 
   1145600*f[11, 3, 3, 5, 3] + 2291200*f[11, 5, 3, 3, 3] - 
   806400*f[3, 3, 3, 3, 3, 3, 7] + 1152000*f[3, 3, 3, 3, 3, 5, 5] - 
   806400*f[3, 3, 3, 3, 3, 7, 3] + 576000*f[3, 3, 3, 3, 5, 3, 5] + 
   576000*f[3, 3, 3, 3, 5, 5, 3] - 645120*f[3, 3, 3, 3, 7, 3, 3] + 
   230400*f[3, 3, 3, 5, 3, 3, 5] + 230400*f[3, 3, 3, 5, 3, 5, 3] + 
   460800*f[3, 3, 3, 5, 5, 3, 3] - 322560*f[3, 3, 3, 7, 3, 3, 3] + 
   108800*f[3, 3, 5, 3, 3, 3, 5] + 108800*f[3, 3, 5, 3, 3, 5, 3] + 
   115200*f[3, 3, 5, 3, 5, 3, 3] + 128000*f[3, 3, 5, 5, 3, 3, 3] + 
   140800*f[3, 5, 3, 3, 3, 3, 5] + 140800*f[3, 5, 3, 3, 3, 5, 3] + 
   76800*f[3, 5, 3, 3, 5, 3, 3] - 51200*f[3, 5, 3, 5, 3, 3, 3] - 
   307200*f[3, 5, 5, 3, 3, 3, 3] + 96000*f[5, 3, 3, 3, 3, 3, 5] + 
   96000*f[5, 3, 3, 3, 3, 5, 3] + 38400*f[5, 3, 3, 3, 5, 3, 3] - 
   76800*f[5, 3, 3, 5, 3, 3, 3] - 153600*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.6155682427305171782297665792357173846812120565300000000000000001`47.5581\
76563121066*^6]}, {"100100001010", 
  (34581277538036420033765833766225629561531568629*f[25])/
    55517786204729551310888280000 + (25991916475713661*f[3, 3, 19])/1660470 - 
   (11024458436*f[3, 5, 17])/55 + (75404341*f[3, 7, 15])/45 + 
   6484752*f[3, 9, 13] - 8996000*f[3, 11, 11] + 6484752*f[3, 13, 9] + 
   (75404341*f[3, 15, 7])/45 - (11024458436*f[3, 17, 5])/55 + 
   (25991916475713661*f[3, 19, 3])/1660470 + (6951691589*f[5, 3, 17])/165 + 
   (509823325*f[5, 5, 15])/18 - 579684*f[5, 7, 13] + 
   (2715320*f[5, 9, 11])/3 + (2715320*f[5, 11, 9])/3 - 579684*f[5, 13, 7] + 
   (509823325*f[5, 15, 5])/18 + (6951691589*f[5, 17, 3])/165 - 
   (187793896*f[7, 3, 15])/15 - 1594556*f[7, 5, 13] + 1758590*f[7, 7, 11] - 
   537040*f[7, 9, 9] + 1758590*f[7, 11, 7] - 1594556*f[7, 13, 5] - 
   (187793896*f[7, 15, 3])/15 + 3440136*f[9, 3, 13] + 1273440*f[9, 5, 11] - 
   562520*f[9, 7, 9] - 562520*f[9, 9, 7] + 1273440*f[9, 11, 5] + 
   3440136*f[9, 13, 3] - 4498000*f[11, 3, 11] - (18871000*f[11, 5, 9])/3 - 
   2223900*f[11, 7, 7] - (18871000*f[11, 9, 5])/3 - 4498000*f[11, 11, 3] + 
   688920*f[13, 3, 9] + 2031220*f[13, 5, 7] + 2031220*f[13, 7, 5] + 
   688920*f[13, 9, 3] - (702657517*f[15, 3, 7])/45 + 
   (551166479*f[15, 5, 5])/9 - (702657517*f[15, 7, 3])/45 + 
   (133126855639*f[17, 3, 5])/165 + (133126855639*f[17, 5, 3])/165 + 
   (1785680288768603*f[19, 3, 3])/118605 + 2638848*f[3, 3, 3, 3, 13] - 
   189120*f[3, 3, 3, 5, 11] - 189120*f[3, 3, 3, 11, 5] + 
   2638848*f[3, 3, 3, 13, 3] + 237600*f[3, 3, 5, 3, 11] - 
   563200*f[3, 3, 5, 5, 9] + 134400*f[3, 3, 5, 7, 7] - 
   563200*f[3, 3, 5, 9, 5] + 237600*f[3, 3, 5, 11, 3] + 
   30240*f[3, 3, 7, 3, 9] + 147040*f[3, 3, 7, 5, 7] + 
   147040*f[3, 3, 7, 7, 5] + 30240*f[3, 3, 7, 9, 3] + 
   37920*f[3, 3, 9, 3, 7] - 422400*f[3, 3, 9, 5, 5] + 
   37920*f[3, 3, 9, 7, 3] - 908000*f[3, 3, 11, 3, 5] - 
   908000*f[3, 3, 11, 5, 3] + 1759232*f[3, 3, 13, 3, 3] + 
   72160*f[3, 5, 3, 3, 11] - (113600*f[3, 5, 3, 5, 9])/3 + 
   29120*f[3, 5, 3, 7, 7] - (113600*f[3, 5, 3, 9, 5])/3 + 
   72160*f[3, 5, 3, 11, 3] - (121600*f[3, 5, 5, 3, 9])/3 + 
   233600*f[3, 5, 5, 5, 7] + 233600*f[3, 5, 5, 7, 5] - 
   (121600*f[3, 5, 5, 9, 3])/3 - 310240*f[3, 5, 7, 3, 7] + 
   166400*f[3, 5, 7, 5, 5] - 310240*f[3, 5, 7, 7, 3] - 
   (718400*f[3, 5, 9, 3, 5])/3 - (718400*f[3, 5, 9, 5, 3])/3 - 
   2098240*f[3, 5, 11, 3, 3] + 134400*f[3, 7, 3, 3, 9] - 
   240480*f[3, 7, 3, 5, 7] - 240480*f[3, 7, 3, 7, 5] + 
   134400*f[3, 7, 3, 9, 3] - 293120*f[3, 7, 5, 3, 7] + 
   32000*f[3, 7, 5, 5, 5] - 293120*f[3, 7, 5, 7, 3] - 
   288640*f[3, 7, 7, 3, 5] - 288640*f[3, 7, 7, 5, 3] + 
   147840*f[3, 7, 9, 3, 3] + 89280*f[3, 9, 3, 3, 7] - 
   825600*f[3, 9, 3, 5, 5] + 89280*f[3, 9, 3, 7, 3] - 
   297600*f[3, 9, 5, 3, 5] - 297600*f[3, 9, 5, 5, 3] + 
   163200*f[3, 9, 7, 3, 3] - 3797280*f[3, 11, 3, 3, 5] - 
   3797280*f[3, 11, 3, 5, 3] - 4389440*f[3, 11, 5, 3, 3] - 
   425440*f[5, 3, 3, 3, 11] + (171200*f[5, 3, 3, 5, 9])/3 - 
   196000*f[5, 3, 3, 7, 7] + (171200*f[5, 3, 3, 9, 5])/3 - 
   425440*f[5, 3, 3, 11, 3] - (291200*f[5, 3, 5, 3, 9])/3 + 
   102400*f[5, 3, 5, 5, 7] + 102400*f[5, 3, 5, 7, 5] - 
   (291200*f[5, 3, 5, 9, 3])/3 + 63280*f[5, 3, 7, 3, 7] + 
   51200*f[5, 3, 7, 5, 5] + 63280*f[5, 3, 7, 7, 3] - 
   (289600*f[5, 3, 9, 3, 5])/3 - (289600*f[5, 3, 9, 5, 3])/3 + 
   63040*f[5, 3, 11, 3, 3] - 211200*f[5, 5, 3, 3, 9] - 
   32000*f[5, 5, 3, 5, 7] - 32000*f[5, 5, 3, 7, 5] - 
   211200*f[5, 5, 3, 9, 3] - 92000*f[5, 5, 5, 3, 7] - 
   128000*f[5, 5, 5, 5, 5] - 92000*f[5, 5, 5, 7, 3] + 
   29600*f[5, 5, 7, 3, 5] + 29600*f[5, 5, 7, 5, 3] + 
   153600*f[5, 5, 9, 3, 3] + 260400*f[5, 7, 3, 3, 7] + 
   174400*f[5, 7, 3, 5, 5] + 260400*f[5, 7, 3, 7, 3] + 
   100000*f[5, 7, 5, 3, 5] + 100000*f[5, 7, 5, 5, 3] + 
   198240*f[5, 7, 7, 3, 3] + (344000*f[5, 9, 3, 3, 5])/3 + 
   (344000*f[5, 9, 3, 5, 3])/3 + (464000*f[5, 9, 5, 3, 3])/3 + 
   1040000*f[5, 11, 3, 3, 3] + 265440*f[7, 3, 3, 3, 9] - 
   143040*f[7, 3, 3, 5, 7] - 143040*f[7, 3, 3, 7, 5] + 
   265440*f[7, 3, 3, 9, 3] - 15360*f[7, 3, 5, 3, 7] + 
   592000*f[7, 3, 5, 5, 5] - 15360*f[7, 3, 5, 7, 3] - 
   65760*f[7, 3, 7, 3, 5] - 65760*f[7, 3, 7, 5, 3] + 
   114240*f[7, 3, 9, 3, 3] + 214960*f[7, 5, 3, 3, 7] + 
   315200*f[7, 5, 3, 5, 5] + 214960*f[7, 5, 3, 7, 3] + 
   176800*f[7, 5, 5, 3, 5] + 176800*f[7, 5, 5, 5, 3] + 
   112480*f[7, 5, 7, 3, 3] - 90960*f[7, 7, 3, 3, 5] - 
   90960*f[7, 7, 3, 5, 3] + 11680*f[7, 7, 5, 3, 3] - 
   188160*f[7, 9, 3, 3, 3] - 47040*f[9, 3, 3, 3, 7] - 
   403200*f[9, 3, 3, 5, 5] - 47040*f[9, 3, 3, 7, 3] - 
   67200*f[9, 3, 5, 3, 5] - 67200*f[9, 3, 5, 5, 3] - 94080*f[9, 3, 7, 3, 3] + 
   336000*f[9, 5, 3, 3, 5] + 336000*f[9, 5, 3, 5, 3] + 
   403200*f[9, 5, 5, 3, 3] - 188160*f[9, 7, 3, 3, 3] + 
   1820000*f[11, 3, 3, 3, 5] + 1820000*f[11, 3, 3, 5, 3] + 
   1560000*f[11, 3, 5, 3, 3] + 1040000*f[11, 5, 3, 3, 3] - 
   384000*f[3, 3, 3, 3, 3, 5, 5] - 153600*f[3, 3, 3, 3, 5, 3, 5] - 
   153600*f[3, 3, 3, 3, 5, 5, 3] + 38400*f[3, 3, 3, 5, 3, 3, 5] + 
   38400*f[3, 3, 3, 5, 3, 5, 3] + 153600*f[3, 3, 5, 3, 3, 3, 5] + 
   153600*f[3, 3, 5, 3, 3, 5, 3] + 153600*f[3, 3, 5, 3, 5, 3, 3] + 
   153600*f[3, 3, 5, 5, 3, 3, 3] + 25600*f[3, 5, 3, 3, 3, 3, 5] + 
   25600*f[3, 5, 3, 3, 3, 5, 3] + 25600*f[3, 5, 3, 3, 5, 3, 3] + 
   25600*f[3, 5, 3, 5, 3, 3, 3] - 102400*f[3, 5, 5, 3, 3, 3, 3] + 
   32000*f[5, 3, 3, 3, 3, 3, 5] + 32000*f[5, 3, 3, 3, 3, 5, 3] + 
   12800*f[5, 3, 3, 3, 5, 3, 3] - 25600*f[5, 3, 3, 5, 3, 3, 3] - 
   51200*f[5, 3, 5, 3, 3, 3, 3], DecimalForm[
   3.6408869512466637462843188974382421326015153856669999999999999999`48.5612\
0719439345*^6]}, {"101010000100", 
  (34581277538036420033765833766225629561531568629*f[25])/
    55517786204729551310888280000 + (25991916475713661*f[3, 3, 19])/1660470 - 
   (11024458436*f[3, 5, 17])/55 + (75404341*f[3, 7, 15])/45 + 
   6484752*f[3, 9, 13] - 8996000*f[3, 11, 11] + 6484752*f[3, 13, 9] + 
   (75404341*f[3, 15, 7])/45 - (11024458436*f[3, 17, 5])/55 + 
   (25991916475713661*f[3, 19, 3])/1660470 + (6951691589*f[5, 3, 17])/165 + 
   (509823325*f[5, 5, 15])/18 - 579684*f[5, 7, 13] + 
   (2715320*f[5, 9, 11])/3 + (2715320*f[5, 11, 9])/3 - 579684*f[5, 13, 7] + 
   (509823325*f[5, 15, 5])/18 + (6951691589*f[5, 17, 3])/165 - 
   (187793896*f[7, 3, 15])/15 - 1594556*f[7, 5, 13] + 1758590*f[7, 7, 11] - 
   537040*f[7, 9, 9] + 1758590*f[7, 11, 7] - 1594556*f[7, 13, 5] - 
   (187793896*f[7, 15, 3])/15 + 3440136*f[9, 3, 13] + 1273440*f[9, 5, 11] - 
   562520*f[9, 7, 9] - 562520*f[9, 9, 7] + 1273440*f[9, 11, 5] + 
   3440136*f[9, 13, 3] - 4498000*f[11, 3, 11] - (18871000*f[11, 5, 9])/3 - 
   2223900*f[11, 7, 7] - (18871000*f[11, 9, 5])/3 - 4498000*f[11, 11, 3] + 
   688920*f[13, 3, 9] + 2031220*f[13, 5, 7] + 2031220*f[13, 7, 5] + 
   688920*f[13, 9, 3] - (702657517*f[15, 3, 7])/45 + 
   (551166479*f[15, 5, 5])/9 - (702657517*f[15, 7, 3])/45 + 
   (133126855639*f[17, 3, 5])/165 + (133126855639*f[17, 5, 3])/165 + 
   (1785680288768603*f[19, 3, 3])/118605 + 2638848*f[3, 3, 3, 3, 13] - 
   189120*f[3, 3, 3, 5, 11] - 189120*f[3, 3, 3, 11, 5] + 
   2638848*f[3, 3, 3, 13, 3] + 237600*f[3, 3, 5, 3, 11] - 
   563200*f[3, 3, 5, 5, 9] + 134400*f[3, 3, 5, 7, 7] - 
   563200*f[3, 3, 5, 9, 5] + 237600*f[3, 3, 5, 11, 3] + 
   30240*f[3, 3, 7, 3, 9] + 147040*f[3, 3, 7, 5, 7] + 
   147040*f[3, 3, 7, 7, 5] + 30240*f[3, 3, 7, 9, 3] + 
   37920*f[3, 3, 9, 3, 7] - 422400*f[3, 3, 9, 5, 5] + 
   37920*f[3, 3, 9, 7, 3] - 908000*f[3, 3, 11, 3, 5] - 
   908000*f[3, 3, 11, 5, 3] + 1759232*f[3, 3, 13, 3, 3] + 
   72160*f[3, 5, 3, 3, 11] - (113600*f[3, 5, 3, 5, 9])/3 + 
   29120*f[3, 5, 3, 7, 7] - (113600*f[3, 5, 3, 9, 5])/3 + 
   72160*f[3, 5, 3, 11, 3] - (121600*f[3, 5, 5, 3, 9])/3 + 
   233600*f[3, 5, 5, 5, 7] + 233600*f[3, 5, 5, 7, 5] - 
   (121600*f[3, 5, 5, 9, 3])/3 - 310240*f[3, 5, 7, 3, 7] + 
   166400*f[3, 5, 7, 5, 5] - 310240*f[3, 5, 7, 7, 3] - 
   (718400*f[3, 5, 9, 3, 5])/3 - (718400*f[3, 5, 9, 5, 3])/3 - 
   2098240*f[3, 5, 11, 3, 3] + 134400*f[3, 7, 3, 3, 9] - 
   240480*f[3, 7, 3, 5, 7] - 240480*f[3, 7, 3, 7, 5] + 
   134400*f[3, 7, 3, 9, 3] - 293120*f[3, 7, 5, 3, 7] + 
   32000*f[3, 7, 5, 5, 5] - 293120*f[3, 7, 5, 7, 3] - 
   288640*f[3, 7, 7, 3, 5] - 288640*f[3, 7, 7, 5, 3] + 
   147840*f[3, 7, 9, 3, 3] + 89280*f[3, 9, 3, 3, 7] - 
   825600*f[3, 9, 3, 5, 5] + 89280*f[3, 9, 3, 7, 3] - 
   297600*f[3, 9, 5, 3, 5] - 297600*f[3, 9, 5, 5, 3] + 
   163200*f[3, 9, 7, 3, 3] - 3797280*f[3, 11, 3, 3, 5] - 
   3797280*f[3, 11, 3, 5, 3] - 4389440*f[3, 11, 5, 3, 3] - 
   425440*f[5, 3, 3, 3, 11] + (171200*f[5, 3, 3, 5, 9])/3 - 
   196000*f[5, 3, 3, 7, 7] + (171200*f[5, 3, 3, 9, 5])/3 - 
   425440*f[5, 3, 3, 11, 3] - (291200*f[5, 3, 5, 3, 9])/3 + 
   102400*f[5, 3, 5, 5, 7] + 102400*f[5, 3, 5, 7, 5] - 
   (291200*f[5, 3, 5, 9, 3])/3 + 63280*f[5, 3, 7, 3, 7] + 
   51200*f[5, 3, 7, 5, 5] + 63280*f[5, 3, 7, 7, 3] - 
   (289600*f[5, 3, 9, 3, 5])/3 - (289600*f[5, 3, 9, 5, 3])/3 + 
   63040*f[5, 3, 11, 3, 3] - 211200*f[5, 5, 3, 3, 9] - 
   32000*f[5, 5, 3, 5, 7] - 32000*f[5, 5, 3, 7, 5] - 
   211200*f[5, 5, 3, 9, 3] - 92000*f[5, 5, 5, 3, 7] - 
   128000*f[5, 5, 5, 5, 5] - 92000*f[5, 5, 5, 7, 3] + 
   29600*f[5, 5, 7, 3, 5] + 29600*f[5, 5, 7, 5, 3] + 
   153600*f[5, 5, 9, 3, 3] + 260400*f[5, 7, 3, 3, 7] + 
   174400*f[5, 7, 3, 5, 5] + 260400*f[5, 7, 3, 7, 3] + 
   100000*f[5, 7, 5, 3, 5] + 100000*f[5, 7, 5, 5, 3] + 
   198240*f[5, 7, 7, 3, 3] + (344000*f[5, 9, 3, 3, 5])/3 + 
   (344000*f[5, 9, 3, 5, 3])/3 + (464000*f[5, 9, 5, 3, 3])/3 + 
   1040000*f[5, 11, 3, 3, 3] + 265440*f[7, 3, 3, 3, 9] - 
   143040*f[7, 3, 3, 5, 7] - 143040*f[7, 3, 3, 7, 5] + 
   265440*f[7, 3, 3, 9, 3] - 15360*f[7, 3, 5, 3, 7] + 
   592000*f[7, 3, 5, 5, 5] - 15360*f[7, 3, 5, 7, 3] - 
   65760*f[7, 3, 7, 3, 5] - 65760*f[7, 3, 7, 5, 3] + 
   114240*f[7, 3, 9, 3, 3] + 214960*f[7, 5, 3, 3, 7] + 
   315200*f[7, 5, 3, 5, 5] + 214960*f[7, 5, 3, 7, 3] + 
   176800*f[7, 5, 5, 3, 5] + 176800*f[7, 5, 5, 5, 3] + 
   112480*f[7, 5, 7, 3, 3] - 90960*f[7, 7, 3, 3, 5] - 
   90960*f[7, 7, 3, 5, 3] + 11680*f[7, 7, 5, 3, 3] - 
   188160*f[7, 9, 3, 3, 3] - 47040*f[9, 3, 3, 3, 7] - 
   403200*f[9, 3, 3, 5, 5] - 47040*f[9, 3, 3, 7, 3] - 
   67200*f[9, 3, 5, 3, 5] - 67200*f[9, 3, 5, 5, 3] - 94080*f[9, 3, 7, 3, 3] + 
   336000*f[9, 5, 3, 3, 5] + 336000*f[9, 5, 3, 5, 3] + 
   403200*f[9, 5, 5, 3, 3] - 188160*f[9, 7, 3, 3, 3] + 
   1820000*f[11, 3, 3, 3, 5] + 1820000*f[11, 3, 3, 5, 3] + 
   1560000*f[11, 3, 5, 3, 3] + 1040000*f[11, 5, 3, 3, 3] - 
   384000*f[3, 3, 3, 3, 3, 5, 5] - 153600*f[3, 3, 3, 3, 5, 3, 5] - 
   153600*f[3, 3, 3, 3, 5, 5, 3] + 38400*f[3, 3, 3, 5, 3, 3, 5] + 
   38400*f[3, 3, 3, 5, 3, 5, 3] + 153600*f[3, 3, 5, 3, 3, 3, 5] + 
   153600*f[3, 3, 5, 3, 3, 5, 3] + 153600*f[3, 3, 5, 3, 5, 3, 3] + 
   153600*f[3, 3, 5, 5, 3, 3, 3] + 25600*f[3, 5, 3, 3, 3, 3, 5] + 
   25600*f[3, 5, 3, 3, 3, 5, 3] + 25600*f[3, 5, 3, 3, 5, 3, 3] + 
   25600*f[3, 5, 3, 5, 3, 3, 3] - 102400*f[3, 5, 5, 3, 3, 3, 3] + 
   32000*f[5, 3, 3, 3, 3, 3, 5] + 32000*f[5, 3, 3, 3, 3, 5, 3] + 
   12800*f[5, 3, 3, 3, 5, 3, 3] - 25600*f[5, 3, 3, 5, 3, 3, 3] - 
   51200*f[5, 3, 5, 3, 3, 3, 3], DecimalForm[
   3.6408869512466637462843188974382421326015153856669999999999999999`48.5612\
0719439345*^6]}, {"100101000010", 
  (214510838735224848109534275201782668461116098853*f[25])/
    15862224629922728945968080000 + (150832792396765333*f[3, 3, 19])/
    1660470 - (5828398342*f[3, 5, 17])/33 + (468758*f[3, 7, 15])/5 + 
   2861850*f[3, 9, 13] - 82369320*f[3, 11, 11] + 2861850*f[3, 13, 9] + 
   (468758*f[3, 15, 7])/5 - (5828398342*f[3, 17, 5])/33 + 
   (150832792396765333*f[3, 19, 3])/1660470 + (78647787686*f[5, 3, 17])/165 + 
   (86847004*f[5, 5, 15])/9 - 218036*f[5, 7, 13] + (12366700*f[5, 9, 11])/3 + 
   (12366700*f[5, 11, 9])/3 - 218036*f[5, 13, 7] + (86847004*f[5, 15, 5])/9 + 
   (78647787686*f[5, 17, 3])/165 - (305461339*f[7, 3, 15])/45 - 
   450010*f[7, 5, 13] + 1759360*f[7, 7, 11] - 105840*f[7, 9, 9] + 
   1759360*f[7, 11, 7] - 450010*f[7, 13, 5] - (305461339*f[7, 15, 3])/45 + 
   2165928*f[9, 3, 13] - (1956800*f[9, 5, 11])/3 - 52920*f[9, 7, 9] - 
   52920*f[9, 9, 7] - (1956800*f[9, 11, 5])/3 + 2165928*f[9, 13, 3] - 
   5972660*f[11, 3, 11] - (11787500*f[11, 5, 9])/3 - 6188000*f[11, 7, 7] - 
   (11787500*f[11, 9, 5])/3 - 5972660*f[11, 11, 3] - 527970*f[13, 3, 9] + 
   144510*f[13, 5, 7] + 144510*f[13, 7, 5] - 527970*f[13, 9, 3] + 
   (179140733*f[15, 3, 7])/15 - (211877890*f[15, 5, 5])/9 + 
   (179140733*f[15, 7, 3])/15 + (51427497218*f[17, 3, 5])/165 + 
   (51427497218*f[17, 5, 3])/165 + (53009481248994976*f[19, 3, 3])/276745 + 
   14530176*f[3, 3, 3, 3, 13] - 12427520*f[3, 3, 3, 5, 11] + 
   272160*f[3, 3, 3, 7, 9] + 272160*f[3, 3, 3, 9, 7] - 
   12427520*f[3, 3, 3, 11, 5] + 14530176*f[3, 3, 3, 13, 3] - 
   5179520*f[3, 3, 5, 3, 11] - 495200*f[3, 3, 5, 5, 9] + 
   197120*f[3, 3, 5, 7, 7] - 495200*f[3, 3, 5, 9, 5] - 
   5179520*f[3, 3, 5, 11, 3] + 100800*f[3, 3, 7, 3, 9] + 
   139200*f[3, 3, 7, 5, 7] + 139200*f[3, 3, 7, 7, 5] + 
   100800*f[3, 3, 7, 9, 3] + 98400*f[3, 3, 9, 3, 7] + 
   (910400*f[3, 3, 9, 5, 5])/3 + 98400*f[3, 3, 9, 7, 3] - 
   7760800*f[3, 3, 11, 3, 5] - 7760800*f[3, 3, 11, 5, 3] + 
   11758720*f[3, 3, 13, 3, 3] - 3864480*f[3, 5, 3, 3, 11] + 
   (16000*f[3, 5, 3, 5, 9])/3 + 609280*f[3, 5, 3, 7, 7] + 
   (16000*f[3, 5, 3, 9, 5])/3 - 3864480*f[3, 5, 3, 11, 3] + 
   (516800*f[3, 5, 5, 3, 9])/3 - 585600*f[3, 5, 5, 5, 7] - 
   585600*f[3, 5, 5, 7, 5] + (516800*f[3, 5, 5, 9, 3])/3 + 
   435680*f[3, 5, 7, 3, 7] - 624000*f[3, 5, 7, 5, 5] + 
   435680*f[3, 5, 7, 7, 3] - (329600*f[3, 5, 9, 3, 5])/3 - 
   (329600*f[3, 5, 9, 5, 3])/3 - 5492800*f[3, 5, 11, 3, 3] - 
   211680*f[3, 7, 3, 3, 9] + 181760*f[3, 7, 3, 5, 7] + 
   181760*f[3, 7, 3, 7, 5] - 211680*f[3, 7, 3, 9, 3] + 
   387840*f[3, 7, 5, 3, 7] - 700800*f[3, 7, 5, 5, 5] + 
   387840*f[3, 7, 5, 7, 3] + 397920*f[3, 7, 7, 3, 5] + 
   397920*f[3, 7, 7, 5, 3] - 181440*f[3, 7, 9, 3, 3] - 
   45120*f[3, 9, 3, 3, 7] + (219200*f[3, 9, 3, 5, 5])/3 - 
   45120*f[3, 9, 3, 7, 3] + (1220000*f[3, 9, 5, 3, 5])/3 + 
   (1220000*f[3, 9, 5, 5, 3])/3 - 186240*f[3, 9, 7, 3, 3] - 
   4722400*f[3, 11, 3, 3, 5] - 4722400*f[3, 11, 3, 5, 3] - 
   10655360*f[3, 11, 5, 3, 3] + 6215808*f[3, 13, 3, 3, 3] - 
   3339200*f[5, 3, 3, 3, 11] + (634400*f[5, 3, 3, 5, 9])/3 + 
   564480*f[5, 3, 3, 7, 7] + (634400*f[5, 3, 3, 9, 5])/3 - 
   3339200*f[5, 3, 3, 11, 3] - (159200*f[5, 3, 5, 3, 9])/3 - 
   383200*f[5, 3, 5, 5, 7] - 383200*f[5, 3, 5, 7, 5] - 
   (159200*f[5, 3, 5, 9, 3])/3 + 274400*f[5, 3, 7, 3, 7] - 
   532800*f[5, 3, 7, 5, 5] + 274400*f[5, 3, 7, 7, 3] - 
   (712000*f[5, 3, 9, 3, 5])/3 - (712000*f[5, 3, 9, 5, 3])/3 + 
   1883520*f[5, 3, 11, 3, 3] - 57600*f[5, 5, 3, 3, 9] - 
   180800*f[5, 5, 3, 5, 7] - 180800*f[5, 5, 3, 7, 5] - 
   57600*f[5, 5, 3, 9, 3] + 150400*f[5, 5, 5, 3, 7] + 
   150400*f[5, 5, 5, 7, 3] + 211200*f[5, 5, 7, 3, 5] + 
   211200*f[5, 5, 7, 5, 3] + 124800*f[5, 5, 9, 3, 3] + 
   337120*f[5, 7, 3, 3, 7] + 251200*f[5, 7, 3, 5, 5] + 
   337120*f[5, 7, 3, 7, 3] + 122400*f[5, 7, 5, 3, 5] + 
   122400*f[5, 7, 5, 5, 3] + 689920*f[5, 7, 7, 3, 3] - 
   (1511200*f[5, 9, 3, 3, 5])/3 - (1511200*f[5, 9, 3, 5, 3])/3 - 
   (731200*f[5, 9, 5, 3, 3])/3 + 12328960*f[5, 11, 3, 3, 3] - 
   100800*f[7, 3, 3, 3, 9] + 117920*f[7, 3, 3, 5, 7] + 
   117920*f[7, 3, 3, 7, 5] - 100800*f[7, 3, 3, 9, 3] + 
   149840*f[7, 3, 5, 3, 7] + 419200*f[7, 3, 5, 5, 5] + 
   149840*f[7, 3, 5, 7, 3] + 118480*f[7, 3, 7, 3, 5] + 
   118480*f[7, 3, 7, 5, 3] - 194880*f[7, 3, 9, 3, 3] + 
   325280*f[7, 5, 3, 3, 7] + 94400*f[7, 5, 3, 5, 5] + 
   325280*f[7, 5, 3, 7, 3] - 68000*f[7, 5, 5, 3, 5] - 
   68000*f[7, 5, 5, 5, 3] + 671360*f[7, 5, 7, 3, 3] + 
   465120*f[7, 7, 3, 3, 5] + 465120*f[7, 7, 3, 5, 3] + 
   608640*f[7, 7, 5, 3, 3] - 383040*f[7, 9, 3, 3, 3] - 
   80640*f[9, 3, 3, 3, 7] - (1192000*f[9, 3, 3, 5, 5])/3 - 
   80640*f[9, 3, 3, 7, 3] - (493600*f[9, 3, 5, 3, 5])/3 - 
   (493600*f[9, 3, 5, 5, 3])/3 - 241920*f[9, 3, 7, 3, 3] + 
   (120800*f[9, 5, 3, 3, 5])/3 + (120800*f[9, 5, 3, 5, 3])/3 + 
   (36800*f[9, 5, 5, 3, 3])/3 - 564480*f[9, 7, 3, 3, 3] + 
   1462720*f[11, 3, 3, 3, 5] + 1462720*f[11, 3, 3, 5, 3] + 
   1560000*f[11, 3, 5, 3, 3] + 1754560*f[11, 5, 3, 3, 3] - 
   806400*f[3, 3, 3, 3, 3, 3, 7] - 793600*f[3, 3, 3, 3, 3, 5, 5] - 
   806400*f[3, 3, 3, 3, 3, 7, 3] + 396800*f[3, 3, 3, 3, 5, 3, 5] + 
   396800*f[3, 3, 3, 3, 5, 5, 3] - 645120*f[3, 3, 3, 3, 7, 3, 3] + 
   819200*f[3, 3, 3, 5, 3, 3, 5] + 819200*f[3, 3, 3, 5, 3, 5, 3] + 
   51200*f[3, 3, 3, 5, 5, 3, 3] - 322560*f[3, 3, 3, 7, 3, 3, 3] + 
   787200*f[3, 3, 5, 3, 3, 3, 5] + 787200*f[3, 3, 5, 3, 3, 5, 3] + 
   499200*f[3, 3, 5, 3, 5, 3, 3] - 76800*f[3, 3, 5, 5, 3, 3, 3] + 
   486400*f[3, 5, 3, 3, 3, 3, 5] + 486400*f[3, 5, 3, 3, 3, 5, 3] + 
   256000*f[3, 5, 3, 3, 5, 3, 3] - 204800*f[3, 5, 3, 5, 3, 3, 3] - 
   1024000*f[3, 5, 5, 3, 3, 3, 3] + 320000*f[5, 3, 3, 3, 3, 3, 5] + 
   320000*f[5, 3, 3, 3, 3, 5, 3] + 128000*f[5, 3, 3, 3, 5, 3, 3] - 
   256000*f[5, 3, 3, 5, 3, 3, 3] - 512000*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.6568242135666237431977026380536340569224693936`46.56310408396045*^6]}, 
 {"101000010100", (214510838735224848109534275201782668461116098853*f[25])/
    15862224629922728945968080000 + (150832792396765333*f[3, 3, 19])/
    1660470 - (5828398342*f[3, 5, 17])/33 + (468758*f[3, 7, 15])/5 + 
   2861850*f[3, 9, 13] - 82369320*f[3, 11, 11] + 2861850*f[3, 13, 9] + 
   (468758*f[3, 15, 7])/5 - (5828398342*f[3, 17, 5])/33 + 
   (150832792396765333*f[3, 19, 3])/1660470 + (78647787686*f[5, 3, 17])/165 + 
   (86847004*f[5, 5, 15])/9 - 218036*f[5, 7, 13] + (12366700*f[5, 9, 11])/3 + 
   (12366700*f[5, 11, 9])/3 - 218036*f[5, 13, 7] + (86847004*f[5, 15, 5])/9 + 
   (78647787686*f[5, 17, 3])/165 - (305461339*f[7, 3, 15])/45 - 
   450010*f[7, 5, 13] + 1759360*f[7, 7, 11] - 105840*f[7, 9, 9] + 
   1759360*f[7, 11, 7] - 450010*f[7, 13, 5] - (305461339*f[7, 15, 3])/45 + 
   2165928*f[9, 3, 13] - (1956800*f[9, 5, 11])/3 - 52920*f[9, 7, 9] - 
   52920*f[9, 9, 7] - (1956800*f[9, 11, 5])/3 + 2165928*f[9, 13, 3] - 
   5972660*f[11, 3, 11] - (11787500*f[11, 5, 9])/3 - 6188000*f[11, 7, 7] - 
   (11787500*f[11, 9, 5])/3 - 5972660*f[11, 11, 3] - 527970*f[13, 3, 9] + 
   144510*f[13, 5, 7] + 144510*f[13, 7, 5] - 527970*f[13, 9, 3] + 
   (179140733*f[15, 3, 7])/15 - (211877890*f[15, 5, 5])/9 + 
   (179140733*f[15, 7, 3])/15 + (51427497218*f[17, 3, 5])/165 + 
   (51427497218*f[17, 5, 3])/165 + (53009481248994976*f[19, 3, 3])/276745 + 
   14530176*f[3, 3, 3, 3, 13] - 12427520*f[3, 3, 3, 5, 11] + 
   272160*f[3, 3, 3, 7, 9] + 272160*f[3, 3, 3, 9, 7] - 
   12427520*f[3, 3, 3, 11, 5] + 14530176*f[3, 3, 3, 13, 3] - 
   5179520*f[3, 3, 5, 3, 11] - 495200*f[3, 3, 5, 5, 9] + 
   197120*f[3, 3, 5, 7, 7] - 495200*f[3, 3, 5, 9, 5] - 
   5179520*f[3, 3, 5, 11, 3] + 100800*f[3, 3, 7, 3, 9] + 
   139200*f[3, 3, 7, 5, 7] + 139200*f[3, 3, 7, 7, 5] + 
   100800*f[3, 3, 7, 9, 3] + 98400*f[3, 3, 9, 3, 7] + 
   (910400*f[3, 3, 9, 5, 5])/3 + 98400*f[3, 3, 9, 7, 3] - 
   7760800*f[3, 3, 11, 3, 5] - 7760800*f[3, 3, 11, 5, 3] + 
   11758720*f[3, 3, 13, 3, 3] - 3864480*f[3, 5, 3, 3, 11] + 
   (16000*f[3, 5, 3, 5, 9])/3 + 609280*f[3, 5, 3, 7, 7] + 
   (16000*f[3, 5, 3, 9, 5])/3 - 3864480*f[3, 5, 3, 11, 3] + 
   (516800*f[3, 5, 5, 3, 9])/3 - 585600*f[3, 5, 5, 5, 7] - 
   585600*f[3, 5, 5, 7, 5] + (516800*f[3, 5, 5, 9, 3])/3 + 
   435680*f[3, 5, 7, 3, 7] - 624000*f[3, 5, 7, 5, 5] + 
   435680*f[3, 5, 7, 7, 3] - (329600*f[3, 5, 9, 3, 5])/3 - 
   (329600*f[3, 5, 9, 5, 3])/3 - 5492800*f[3, 5, 11, 3, 3] - 
   211680*f[3, 7, 3, 3, 9] + 181760*f[3, 7, 3, 5, 7] + 
   181760*f[3, 7, 3, 7, 5] - 211680*f[3, 7, 3, 9, 3] + 
   387840*f[3, 7, 5, 3, 7] - 700800*f[3, 7, 5, 5, 5] + 
   387840*f[3, 7, 5, 7, 3] + 397920*f[3, 7, 7, 3, 5] + 
   397920*f[3, 7, 7, 5, 3] - 181440*f[3, 7, 9, 3, 3] - 
   45120*f[3, 9, 3, 3, 7] + (219200*f[3, 9, 3, 5, 5])/3 - 
   45120*f[3, 9, 3, 7, 3] + (1220000*f[3, 9, 5, 3, 5])/3 + 
   (1220000*f[3, 9, 5, 5, 3])/3 - 186240*f[3, 9, 7, 3, 3] - 
   4722400*f[3, 11, 3, 3, 5] - 4722400*f[3, 11, 3, 5, 3] - 
   10655360*f[3, 11, 5, 3, 3] + 6215808*f[3, 13, 3, 3, 3] - 
   3339200*f[5, 3, 3, 3, 11] + (634400*f[5, 3, 3, 5, 9])/3 + 
   564480*f[5, 3, 3, 7, 7] + (634400*f[5, 3, 3, 9, 5])/3 - 
   3339200*f[5, 3, 3, 11, 3] - (159200*f[5, 3, 5, 3, 9])/3 - 
   383200*f[5, 3, 5, 5, 7] - 383200*f[5, 3, 5, 7, 5] - 
   (159200*f[5, 3, 5, 9, 3])/3 + 274400*f[5, 3, 7, 3, 7] - 
   532800*f[5, 3, 7, 5, 5] + 274400*f[5, 3, 7, 7, 3] - 
   (712000*f[5, 3, 9, 3, 5])/3 - (712000*f[5, 3, 9, 5, 3])/3 + 
   1883520*f[5, 3, 11, 3, 3] - 57600*f[5, 5, 3, 3, 9] - 
   180800*f[5, 5, 3, 5, 7] - 180800*f[5, 5, 3, 7, 5] - 
   57600*f[5, 5, 3, 9, 3] + 150400*f[5, 5, 5, 3, 7] + 
   150400*f[5, 5, 5, 7, 3] + 211200*f[5, 5, 7, 3, 5] + 
   211200*f[5, 5, 7, 5, 3] + 124800*f[5, 5, 9, 3, 3] + 
   337120*f[5, 7, 3, 3, 7] + 251200*f[5, 7, 3, 5, 5] + 
   337120*f[5, 7, 3, 7, 3] + 122400*f[5, 7, 5, 3, 5] + 
   122400*f[5, 7, 5, 5, 3] + 689920*f[5, 7, 7, 3, 3] - 
   (1511200*f[5, 9, 3, 3, 5])/3 - (1511200*f[5, 9, 3, 5, 3])/3 - 
   (731200*f[5, 9, 5, 3, 3])/3 + 12328960*f[5, 11, 3, 3, 3] - 
   100800*f[7, 3, 3, 3, 9] + 117920*f[7, 3, 3, 5, 7] + 
   117920*f[7, 3, 3, 7, 5] - 100800*f[7, 3, 3, 9, 3] + 
   149840*f[7, 3, 5, 3, 7] + 419200*f[7, 3, 5, 5, 5] + 
   149840*f[7, 3, 5, 7, 3] + 118480*f[7, 3, 7, 3, 5] + 
   118480*f[7, 3, 7, 5, 3] - 194880*f[7, 3, 9, 3, 3] + 
   325280*f[7, 5, 3, 3, 7] + 94400*f[7, 5, 3, 5, 5] + 
   325280*f[7, 5, 3, 7, 3] - 68000*f[7, 5, 5, 3, 5] - 
   68000*f[7, 5, 5, 5, 3] + 671360*f[7, 5, 7, 3, 3] + 
   465120*f[7, 7, 3, 3, 5] + 465120*f[7, 7, 3, 5, 3] + 
   608640*f[7, 7, 5, 3, 3] - 383040*f[7, 9, 3, 3, 3] - 
   80640*f[9, 3, 3, 3, 7] - (1192000*f[9, 3, 3, 5, 5])/3 - 
   80640*f[9, 3, 3, 7, 3] - (493600*f[9, 3, 5, 3, 5])/3 - 
   (493600*f[9, 3, 5, 5, 3])/3 - 241920*f[9, 3, 7, 3, 3] + 
   (120800*f[9, 5, 3, 3, 5])/3 + (120800*f[9, 5, 3, 5, 3])/3 + 
   (36800*f[9, 5, 5, 3, 3])/3 - 564480*f[9, 7, 3, 3, 3] + 
   1462720*f[11, 3, 3, 3, 5] + 1462720*f[11, 3, 3, 5, 3] + 
   1560000*f[11, 3, 5, 3, 3] + 1754560*f[11, 5, 3, 3, 3] - 
   806400*f[3, 3, 3, 3, 3, 3, 7] - 793600*f[3, 3, 3, 3, 3, 5, 5] - 
   806400*f[3, 3, 3, 3, 3, 7, 3] + 396800*f[3, 3, 3, 3, 5, 3, 5] + 
   396800*f[3, 3, 3, 3, 5, 5, 3] - 645120*f[3, 3, 3, 3, 7, 3, 3] + 
   819200*f[3, 3, 3, 5, 3, 3, 5] + 819200*f[3, 3, 3, 5, 3, 5, 3] + 
   51200*f[3, 3, 3, 5, 5, 3, 3] - 322560*f[3, 3, 3, 7, 3, 3, 3] + 
   787200*f[3, 3, 5, 3, 3, 3, 5] + 787200*f[3, 3, 5, 3, 3, 5, 3] + 
   499200*f[3, 3, 5, 3, 5, 3, 3] - 76800*f[3, 3, 5, 5, 3, 3, 3] + 
   486400*f[3, 5, 3, 3, 3, 3, 5] + 486400*f[3, 5, 3, 3, 3, 5, 3] + 
   256000*f[3, 5, 3, 3, 5, 3, 3] - 204800*f[3, 5, 3, 5, 3, 3, 3] - 
   1024000*f[3, 5, 5, 3, 3, 3, 3] + 320000*f[5, 3, 3, 3, 3, 3, 5] + 
   320000*f[5, 3, 3, 3, 3, 5, 3] + 128000*f[5, 3, 3, 3, 5, 3, 3] - 
   256000*f[5, 3, 3, 5, 3, 3, 3] - 512000*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.6568242135666237431977026380536340569224693936`46.56310408396045*^6]}, 
 {"100100100100", (492477231485621139206486212471258694737188371*f[25])/
    33046301312339018637433500 - 392724288*f[3, 5, 17] - 
   71910400*f[3, 11, 11] - 392724288*f[3, 17, 5] + 293225376*f[5, 3, 17] + 
   1092000*f[5, 5, 15] + (27510080*f[5, 9, 11])/3 + 
   (27510080*f[5, 11, 9])/3 + 1092000*f[5, 15, 5] + 293225376*f[5, 17, 3] - 
   (43178560*f[9, 5, 11])/3 - (43178560*f[9, 11, 5])/3 + 
   63459136*f[11, 3, 11] + (27510080*f[11, 5, 9])/3 + 
   (27510080*f[11, 9, 5])/3 + 63459136*f[11, 11, 3] - 2620800*f[15, 5, 5] + 
   293225376*f[17, 3, 5] + 293225376*f[17, 5, 3] + 
   2312960*f[3, 3, 3, 5, 11] + 2312960*f[3, 3, 3, 11, 5] + 
   2312960*f[3, 3, 5, 3, 11] + (1625600*f[3, 3, 5, 5, 9])/3 + 
   (1625600*f[3, 3, 5, 9, 5])/3 + 2312960*f[3, 3, 5, 11, 3] + 
   (1625600*f[3, 3, 9, 5, 5])/3 + 2312960*f[3, 3, 11, 3, 5] + 
   2312960*f[3, 3, 11, 5, 3] - 1757440*f[3, 5, 3, 3, 11] - 
   (800000*f[3, 5, 3, 5, 9])/3 - (800000*f[3, 5, 3, 9, 5])/3 - 
   1757440*f[3, 5, 3, 11, 3] - 1075200*f[3, 5, 5, 3, 9] - 
   1075200*f[3, 5, 5, 9, 3] - (800000*f[3, 5, 9, 3, 5])/3 - 
   (800000*f[3, 5, 9, 5, 3])/3 - 6228480*f[3, 5, 11, 3, 3] + 
   (1625600*f[3, 9, 3, 5, 5])/3 + (1625600*f[3, 9, 5, 3, 5])/3 + 
   (1625600*f[3, 9, 5, 5, 3])/3 - 2158080*f[3, 11, 3, 3, 5] - 
   2158080*f[3, 11, 3, 5, 3] - 6228480*f[3, 11, 5, 3, 3] - 
   2112640*f[5, 3, 3, 3, 11] - 540800*f[5, 3, 3, 5, 9] - 
   540800*f[5, 3, 3, 9, 5] - 2112640*f[5, 3, 3, 11, 3] - 
   540800*f[5, 3, 9, 3, 5] - 540800*f[5, 3, 9, 5, 3] + 
   1201920*f[5, 3, 11, 3, 3] + 1075200*f[5, 5, 3, 3, 9] + 
   1075200*f[5, 5, 3, 9, 3] + 1075200*f[5, 5, 9, 3, 3] - 
   540800*f[5, 9, 3, 3, 5] - 540800*f[5, 9, 3, 5, 3] - 
   6400*f[5, 9, 5, 3, 3] + 7831040*f[5, 11, 3, 3, 3] + 
   (1625600*f[9, 3, 3, 5, 5])/3 + (1625600*f[9, 3, 5, 3, 5])/3 + 
   (1625600*f[9, 3, 5, 5, 3])/3 - (819200*f[9, 5, 3, 3, 5])/3 - 
   (819200*f[9, 5, 3, 5, 3])/3 - 1088000*f[9, 5, 5, 3, 3] - 
   3314560*f[11, 3, 3, 3, 5] - 3314560*f[11, 3, 3, 5, 3] + 
   400640*f[11, 3, 5, 3, 3] + 7831040*f[11, 5, 3, 3, 3] - 
   256000*f[3, 3, 3, 3, 3, 5, 5] - 256000*f[3, 3, 3, 3, 5, 3, 5] - 
   256000*f[3, 3, 3, 3, 5, 5, 3] - 128000*f[3, 3, 3, 5, 3, 3, 5] - 
   128000*f[3, 3, 3, 5, 3, 5, 3] + 128000*f[3, 3, 5, 3, 3, 3, 5] + 
   128000*f[3, 3, 5, 3, 3, 5, 3] + 256000*f[3, 3, 5, 3, 5, 3, 3] + 
   512000*f[3, 3, 5, 5, 3, 3, 3] + 256000*f[3, 5, 3, 3, 3, 3, 5] + 
   256000*f[3, 5, 3, 3, 3, 5, 3] + 153600*f[3, 5, 3, 3, 5, 3, 3] - 
   51200*f[3, 5, 3, 5, 3, 3, 3] - 614400*f[3, 5, 5, 3, 3, 3, 3] + 
   192000*f[5, 3, 3, 3, 3, 3, 5] + 192000*f[5, 3, 3, 3, 3, 5, 3] + 
   76800*f[5, 3, 3, 3, 5, 3, 3] - 153600*f[5, 3, 3, 5, 3, 3, 3] - 
   307200*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.6571340678281202399383235993324455930361169061999999999999999999`46.5631\
4088154415*^6]}, {"100010010010", 
  (-51747700837449589856395441827458522971864937*f[25])/
    257026787984859033846705000 - (373299689896820*f[3, 3, 19])/55349 + 
   (77557888*f[3, 5, 17])/55 + (36092752*f[3, 7, 15])/15 + 
   885072*f[3, 9, 13] + 3796064*f[3, 11, 11] + 885072*f[3, 13, 9] + 
   (36092752*f[3, 15, 7])/15 + (77557888*f[3, 17, 5])/55 - 
   (373299689896820*f[3, 19, 3])/55349 + 2890680*f[5, 3, 17] - 
   (19950640*f[5, 5, 15])/3 - 309360*f[5, 7, 13] - 628280*f[5, 9, 11] - 
   628280*f[5, 11, 9] - 309360*f[5, 13, 7] - (19950640*f[5, 15, 5])/3 + 
   2890680*f[5, 17, 3] + (48705352*f[7, 3, 15])/15 - 240480*f[7, 5, 13] + 
   919248*f[7, 7, 11] + 426720*f[7, 9, 9] + 919248*f[7, 11, 7] - 
   240480*f[7, 13, 5] + (48705352*f[7, 15, 3])/15 + 1091712*f[9, 3, 13] - 
   (56920*f[9, 5, 11])/3 - (6456800*f[9, 7, 9])/9 - (6456800*f[9, 9, 7])/9 - 
   (56920*f[9, 11, 5])/3 + 1091712*f[9, 13, 3] + 1898032*f[11, 3, 11] - 
   (8742400*f[11, 5, 9])/3 + 210336*f[11, 7, 7] - (8742400*f[11, 9, 5])/3 + 
   1898032*f[11, 11, 3] + 2805264*f[13, 3, 9] + 68880*f[13, 5, 7] + 
   68880*f[13, 7, 5] + 2805264*f[13, 9, 3] + (111193112*f[15, 3, 7])/15 - 
   (32694080*f[15, 5, 5])/3 + (111193112*f[15, 7, 3])/15 - 
   (81429512*f[17, 3, 5])/55 - (81429512*f[17, 5, 3])/55 + 
   (1232920766827504*f[19, 3, 3])/276745 - 547008*f[3, 3, 3, 3, 13] + 
   284480*f[3, 3, 3, 5, 11] + (844480*f[3, 3, 3, 7, 9])/3 + 
   (844480*f[3, 3, 3, 9, 7])/3 + 284480*f[3, 3, 3, 11, 5] - 
   547008*f[3, 3, 3, 13, 3] + 20960*f[3, 3, 5, 3, 11] - 
   (408800*f[3, 3, 5, 5, 9])/3 - 13440*f[3, 3, 5, 7, 7] - 
   (408800*f[3, 3, 5, 9, 5])/3 + 20960*f[3, 3, 5, 11, 3] + 
   168000*f[3, 3, 7, 3, 9] - 35520*f[3, 3, 7, 5, 7] - 
   35520*f[3, 3, 7, 7, 5] + 168000*f[3, 3, 7, 9, 3] + 
   (645760*f[3, 3, 9, 3, 7])/3 - (1249600*f[3, 3, 9, 5, 5])/3 + 
   (645760*f[3, 3, 9, 7, 3])/3 + 263520*f[3, 3, 11, 3, 5] + 
   263520*f[3, 3, 11, 5, 3] - 555904*f[3, 3, 13, 3, 3] - 
   21120*f[3, 5, 3, 3, 11] - 38400*f[3, 5, 3, 5, 9] - 
   13440*f[3, 5, 3, 7, 7] - 38400*f[3, 5, 3, 9, 5] - 
   21120*f[3, 5, 3, 11, 3] - 105600*f[3, 5, 5, 3, 9] + 
   14400*f[3, 5, 5, 5, 7] + 14400*f[3, 5, 5, 7, 5] - 
   105600*f[3, 5, 5, 9, 3] - 20160*f[3, 5, 7, 3, 7] + 
   28800*f[3, 5, 7, 5, 5] - 20160*f[3, 5, 7, 7, 3] + 4800*f[3, 5, 9, 3, 5] + 
   4800*f[3, 5, 9, 5, 3] - 42240*f[3, 5, 11, 3, 3] - 40320*f[3, 7, 3, 3, 9] - 
   28800*f[3, 7, 3, 5, 7] - 28800*f[3, 7, 3, 7, 5] - 40320*f[3, 7, 3, 9, 3] - 
   28800*f[3, 7, 5, 3, 7] + 57600*f[3, 7, 5, 5, 5] - 28800*f[3, 7, 5, 7, 3] - 
   15360*f[3, 7, 7, 3, 5] - 15360*f[3, 7, 7, 5, 3] + 
   (568000*f[3, 9, 3, 3, 7])/3 - (990400*f[3, 9, 3, 5, 5])/3 + 
   (568000*f[3, 9, 3, 7, 3])/3 - (495200*f[3, 9, 5, 3, 5])/3 - 
   (495200*f[3, 9, 5, 5, 3])/3 + (283520*f[3, 9, 7, 3, 3])/3 + 
   221440*f[3, 11, 3, 3, 5] + 221440*f[3, 11, 3, 5, 3] + 
   442880*f[3, 11, 5, 3, 3] - 573696*f[3, 13, 3, 3, 3] + 
   58080*f[5, 3, 3, 3, 11] - 98400*f[5, 3, 3, 5, 9] - 
   98400*f[5, 3, 3, 9, 5] + 58080*f[5, 3, 3, 11, 3] + 
   36000*f[5, 3, 5, 3, 9] + 12000*f[5, 3, 5, 5, 7] + 12000*f[5, 3, 5, 7, 5] + 
   36000*f[5, 3, 5, 9, 3] + 24000*f[5, 3, 7, 5, 5] - 62400*f[5, 3, 9, 3, 5] - 
   62400*f[5, 3, 9, 5, 3] + 116160*f[5, 3, 11, 3, 3] + 
   72000*f[5, 5, 3, 3, 9] + 72000*f[5, 5, 3, 9, 3] + 24000*f[5, 5, 5, 3, 7] + 
   24000*f[5, 5, 5, 7, 3] + 24000*f[5, 7, 3, 5, 5] - 12000*f[5, 7, 5, 3, 5] - 
   12000*f[5, 7, 5, 5, 3] - 98400*f[5, 9, 3, 3, 5] - 98400*f[5, 9, 3, 5, 3] - 
   196800*f[5, 9, 5, 3, 3] + 232320*f[5, 11, 3, 3, 3] - 
   40320*f[7, 3, 3, 3, 9] - 28800*f[7, 3, 3, 5, 7] - 28800*f[7, 3, 3, 7, 5] - 
   40320*f[7, 3, 3, 9, 3] - 28800*f[7, 3, 5, 3, 7] + 57600*f[7, 3, 5, 5, 5] - 
   28800*f[7, 3, 5, 7, 3] - 15360*f[7, 3, 7, 3, 5] - 15360*f[7, 3, 7, 5, 3] + 
   24000*f[7, 5, 3, 3, 7] + 4800*f[7, 5, 3, 5, 5] + 24000*f[7, 5, 3, 7, 3] - 
   21600*f[7, 5, 5, 3, 5] - 21600*f[7, 5, 5, 5, 3] + 17280*f[7, 5, 7, 3, 3] - 
   8640*f[7, 7, 3, 3, 5] - 8640*f[7, 7, 3, 5, 3] + 44160*f[7, 7, 5, 3, 3] + 
   80640*f[7, 9, 3, 3, 3] + (784000*f[9, 3, 3, 3, 7])/3 - 
   (1163200*f[9, 3, 3, 5, 5])/3 + (784000*f[9, 3, 3, 7, 3])/3 - 
   (581600*f[9, 3, 5, 3, 5])/3 - (581600*f[9, 3, 5, 5, 3])/3 + 
   (439040*f[9, 3, 7, 3, 3])/3 - (178400*f[9, 5, 3, 3, 5])/3 - 
   (178400*f[9, 5, 3, 5, 3])/3 - (356800*f[9, 5, 5, 3, 3])/3 - 
   (250880*f[9, 7, 3, 3, 3])/3 + 100160*f[11, 3, 3, 3, 5] + 
   100160*f[11, 3, 3, 5, 3] + 200320*f[11, 3, 5, 3, 3] + 
   400640*f[11, 5, 3, 3, 3] - 89600*f[3, 3, 3, 3, 3, 3, 7] + 
   128000*f[3, 3, 3, 3, 3, 5, 5] - 89600*f[3, 3, 3, 3, 3, 7, 3] + 
   64000*f[3, 3, 3, 3, 5, 3, 5] + 64000*f[3, 3, 3, 3, 5, 5, 3] - 
   71680*f[3, 3, 3, 3, 7, 3, 3] + 25600*f[3, 3, 3, 5, 3, 3, 5] + 
   25600*f[3, 3, 3, 5, 3, 5, 3] + 51200*f[3, 3, 3, 5, 5, 3, 3] - 
   35840*f[3, 3, 3, 7, 3, 3, 3] + 6400*f[3, 3, 5, 3, 3, 3, 5] + 
   6400*f[3, 3, 5, 3, 3, 5, 3] + 12800*f[3, 3, 5, 3, 5, 3, 3] + 
   25600*f[3, 3, 5, 5, 3, 3, 3], DecimalForm[
   3.694885958042876104195127489915329948739310182188`48.56760103852056*^6]}, 
 {"101001001000", (-51747700837449589856395441827458522971864937*f[25])/
    257026787984859033846705000 - (373299689896820*f[3, 3, 19])/55349 + 
   (77557888*f[3, 5, 17])/55 + (36092752*f[3, 7, 15])/15 + 
   885072*f[3, 9, 13] + 3796064*f[3, 11, 11] + 885072*f[3, 13, 9] + 
   (36092752*f[3, 15, 7])/15 + (77557888*f[3, 17, 5])/55 - 
   (373299689896820*f[3, 19, 3])/55349 + 2890680*f[5, 3, 17] - 
   (19950640*f[5, 5, 15])/3 - 309360*f[5, 7, 13] - 628280*f[5, 9, 11] - 
   628280*f[5, 11, 9] - 309360*f[5, 13, 7] - (19950640*f[5, 15, 5])/3 + 
   2890680*f[5, 17, 3] + (48705352*f[7, 3, 15])/15 - 240480*f[7, 5, 13] + 
   919248*f[7, 7, 11] + 426720*f[7, 9, 9] + 919248*f[7, 11, 7] - 
   240480*f[7, 13, 5] + (48705352*f[7, 15, 3])/15 + 1091712*f[9, 3, 13] - 
   (56920*f[9, 5, 11])/3 - (6456800*f[9, 7, 9])/9 - (6456800*f[9, 9, 7])/9 - 
   (56920*f[9, 11, 5])/3 + 1091712*f[9, 13, 3] + 1898032*f[11, 3, 11] - 
   (8742400*f[11, 5, 9])/3 + 210336*f[11, 7, 7] - (8742400*f[11, 9, 5])/3 + 
   1898032*f[11, 11, 3] + 2805264*f[13, 3, 9] + 68880*f[13, 5, 7] + 
   68880*f[13, 7, 5] + 2805264*f[13, 9, 3] + (111193112*f[15, 3, 7])/15 - 
   (32694080*f[15, 5, 5])/3 + (111193112*f[15, 7, 3])/15 - 
   (81429512*f[17, 3, 5])/55 - (81429512*f[17, 5, 3])/55 + 
   (1232920766827504*f[19, 3, 3])/276745 - 547008*f[3, 3, 3, 3, 13] + 
   284480*f[3, 3, 3, 5, 11] + (844480*f[3, 3, 3, 7, 9])/3 + 
   (844480*f[3, 3, 3, 9, 7])/3 + 284480*f[3, 3, 3, 11, 5] - 
   547008*f[3, 3, 3, 13, 3] + 20960*f[3, 3, 5, 3, 11] - 
   (408800*f[3, 3, 5, 5, 9])/3 - 13440*f[3, 3, 5, 7, 7] - 
   (408800*f[3, 3, 5, 9, 5])/3 + 20960*f[3, 3, 5, 11, 3] + 
   168000*f[3, 3, 7, 3, 9] - 35520*f[3, 3, 7, 5, 7] - 
   35520*f[3, 3, 7, 7, 5] + 168000*f[3, 3, 7, 9, 3] + 
   (645760*f[3, 3, 9, 3, 7])/3 - (1249600*f[3, 3, 9, 5, 5])/3 + 
   (645760*f[3, 3, 9, 7, 3])/3 + 263520*f[3, 3, 11, 3, 5] + 
   263520*f[3, 3, 11, 5, 3] - 555904*f[3, 3, 13, 3, 3] - 
   21120*f[3, 5, 3, 3, 11] - 38400*f[3, 5, 3, 5, 9] - 
   13440*f[3, 5, 3, 7, 7] - 38400*f[3, 5, 3, 9, 5] - 
   21120*f[3, 5, 3, 11, 3] - 105600*f[3, 5, 5, 3, 9] + 
   14400*f[3, 5, 5, 5, 7] + 14400*f[3, 5, 5, 7, 5] - 
   105600*f[3, 5, 5, 9, 3] - 20160*f[3, 5, 7, 3, 7] + 
   28800*f[3, 5, 7, 5, 5] - 20160*f[3, 5, 7, 7, 3] + 4800*f[3, 5, 9, 3, 5] + 
   4800*f[3, 5, 9, 5, 3] - 42240*f[3, 5, 11, 3, 3] - 40320*f[3, 7, 3, 3, 9] - 
   28800*f[3, 7, 3, 5, 7] - 28800*f[3, 7, 3, 7, 5] - 40320*f[3, 7, 3, 9, 3] - 
   28800*f[3, 7, 5, 3, 7] + 57600*f[3, 7, 5, 5, 5] - 28800*f[3, 7, 5, 7, 3] - 
   15360*f[3, 7, 7, 3, 5] - 15360*f[3, 7, 7, 5, 3] + 
   (568000*f[3, 9, 3, 3, 7])/3 - (990400*f[3, 9, 3, 5, 5])/3 + 
   (568000*f[3, 9, 3, 7, 3])/3 - (495200*f[3, 9, 5, 3, 5])/3 - 
   (495200*f[3, 9, 5, 5, 3])/3 + (283520*f[3, 9, 7, 3, 3])/3 + 
   221440*f[3, 11, 3, 3, 5] + 221440*f[3, 11, 3, 5, 3] + 
   442880*f[3, 11, 5, 3, 3] - 573696*f[3, 13, 3, 3, 3] + 
   58080*f[5, 3, 3, 3, 11] - 98400*f[5, 3, 3, 5, 9] - 
   98400*f[5, 3, 3, 9, 5] + 58080*f[5, 3, 3, 11, 3] + 
   36000*f[5, 3, 5, 3, 9] + 12000*f[5, 3, 5, 5, 7] + 12000*f[5, 3, 5, 7, 5] + 
   36000*f[5, 3, 5, 9, 3] + 24000*f[5, 3, 7, 5, 5] - 62400*f[5, 3, 9, 3, 5] - 
   62400*f[5, 3, 9, 5, 3] + 116160*f[5, 3, 11, 3, 3] + 
   72000*f[5, 5, 3, 3, 9] + 72000*f[5, 5, 3, 9, 3] + 24000*f[5, 5, 5, 3, 7] + 
   24000*f[5, 5, 5, 7, 3] + 24000*f[5, 7, 3, 5, 5] - 12000*f[5, 7, 5, 3, 5] - 
   12000*f[5, 7, 5, 5, 3] - 98400*f[5, 9, 3, 3, 5] - 98400*f[5, 9, 3, 5, 3] - 
   196800*f[5, 9, 5, 3, 3] + 232320*f[5, 11, 3, 3, 3] - 
   40320*f[7, 3, 3, 3, 9] - 28800*f[7, 3, 3, 5, 7] - 28800*f[7, 3, 3, 7, 5] - 
   40320*f[7, 3, 3, 9, 3] - 28800*f[7, 3, 5, 3, 7] + 57600*f[7, 3, 5, 5, 5] - 
   28800*f[7, 3, 5, 7, 3] - 15360*f[7, 3, 7, 3, 5] - 15360*f[7, 3, 7, 5, 3] + 
   24000*f[7, 5, 3, 3, 7] + 4800*f[7, 5, 3, 5, 5] + 24000*f[7, 5, 3, 7, 3] - 
   21600*f[7, 5, 5, 3, 5] - 21600*f[7, 5, 5, 5, 3] + 17280*f[7, 5, 7, 3, 3] - 
   8640*f[7, 7, 3, 3, 5] - 8640*f[7, 7, 3, 5, 3] + 44160*f[7, 7, 5, 3, 3] + 
   80640*f[7, 9, 3, 3, 3] + (784000*f[9, 3, 3, 3, 7])/3 - 
   (1163200*f[9, 3, 3, 5, 5])/3 + (784000*f[9, 3, 3, 7, 3])/3 - 
   (581600*f[9, 3, 5, 3, 5])/3 - (581600*f[9, 3, 5, 5, 3])/3 + 
   (439040*f[9, 3, 7, 3, 3])/3 - (178400*f[9, 5, 3, 3, 5])/3 - 
   (178400*f[9, 5, 3, 5, 3])/3 - (356800*f[9, 5, 5, 3, 3])/3 - 
   (250880*f[9, 7, 3, 3, 3])/3 + 100160*f[11, 3, 3, 3, 5] + 
   100160*f[11, 3, 3, 5, 3] + 200320*f[11, 3, 5, 3, 3] + 
   400640*f[11, 5, 3, 3, 3] - 89600*f[3, 3, 3, 3, 3, 3, 7] + 
   128000*f[3, 3, 3, 3, 3, 5, 5] - 89600*f[3, 3, 3, 3, 3, 7, 3] + 
   64000*f[3, 3, 3, 3, 5, 3, 5] + 64000*f[3, 3, 3, 3, 5, 5, 3] - 
   71680*f[3, 3, 3, 3, 7, 3, 3] + 25600*f[3, 3, 3, 5, 3, 3, 5] + 
   25600*f[3, 3, 3, 5, 3, 5, 3] + 51200*f[3, 3, 3, 5, 5, 3, 3] - 
   35840*f[3, 3, 3, 7, 3, 3, 3] + 6400*f[3, 3, 5, 3, 3, 3, 5] + 
   6400*f[3, 3, 5, 3, 3, 5, 3] + 12800*f[3, 3, 5, 3, 5, 3, 3] + 
   25600*f[3, 3, 5, 5, 3, 3, 3], DecimalForm[
   3.694885958042876104195127489915329948739310182188`48.56760103852056*^6]}, 
 {"100100010100", (-9147009850801351843532139452274567476151587701*f[25])/
    693972327559119391386103500 - (3400626681831064*f[3, 3, 19])/39535 - 
   (64139200384*f[3, 5, 17])/165 - (544238816*f[3, 7, 15])/45 + 
   3434880*f[3, 9, 13] + 126336960*f[3, 11, 11] + 3434880*f[3, 13, 9] - 
   (544238816*f[3, 15, 7])/45 - (64139200384*f[3, 17, 5])/165 - 
   (3400626681831064*f[3, 19, 3])/39535 + 282924736*f[5, 3, 17] + 
   (282052976*f[5, 5, 15])/9 - 1795776*f[5, 7, 13] - 
   (6301600*f[5, 9, 11])/3 - (6301600*f[5, 11, 9])/3 - 1795776*f[5, 13, 7] + 
   (282052976*f[5, 15, 5])/9 + 282924736*f[5, 17, 3] - 
   (248645056*f[7, 3, 15])/45 - 998080*f[7, 5, 13] - 5577088*f[7, 7, 11] + 
   35840*f[7, 9, 9] - 5577088*f[7, 11, 7] - 998080*f[7, 13, 5] - 
   (248645056*f[7, 15, 3])/45 + 5827968*f[9, 3, 13] - 
   (10702400*f[9, 5, 11])/3 + 53760*f[9, 7, 9] + 53760*f[9, 9, 7] - 
   (10702400*f[9, 11, 5])/3 + 5827968*f[9, 13, 3] + 19456224*f[11, 3, 11] + 
   (3067040*f[11, 5, 9])/3 - 14090496*f[11, 7, 7] + (3067040*f[11, 9, 5])/3 + 
   19456224*f[11, 11, 3] + 4711680*f[13, 3, 9] + 3118720*f[13, 5, 7] + 
   3118720*f[13, 7, 5] + 4711680*f[13, 9, 3] + (8629792*f[15, 3, 7])/3 + 
   (117209056*f[15, 5, 5])/9 + (8629792*f[15, 7, 3])/3 + 
   (517443136192*f[17, 3, 5])/165 + (517443136192*f[17, 5, 3])/165 + 
   (10388752314635376*f[19, 3, 3])/276745 + 2638848*f[3, 3, 3, 3, 13] + 
   8688640*f[3, 3, 3, 5, 11] - 53760*f[3, 3, 3, 7, 9] - 
   53760*f[3, 3, 3, 9, 7] + 8688640*f[3, 3, 3, 11, 5] + 
   2638848*f[3, 3, 3, 13, 3] - 351360*f[3, 3, 5, 3, 11] + 
   (1481600*f[3, 3, 5, 5, 9])/3 - 53760*f[3, 3, 5, 7, 7] + 
   (1481600*f[3, 3, 5, 9, 5])/3 - 351360*f[3, 3, 5, 11, 3] - 
   26880*f[3, 3, 7, 3, 9] - 42240*f[3, 3, 7, 5, 7] - 42240*f[3, 3, 7, 7, 5] - 
   26880*f[3, 3, 7, 9, 3] - 19200*f[3, 3, 9, 3, 7] + 
   (4832000*f[3, 3, 9, 5, 5])/3 - 19200*f[3, 3, 9, 7, 3] - 
   1496960*f[3, 3, 11, 3, 5] - 1496960*f[3, 3, 11, 5, 3] + 
   1759232*f[3, 3, 13, 3, 3] - 1757440*f[3, 5, 3, 3, 11] + 
   (179200*f[3, 5, 3, 5, 9])/3 + 555520*f[3, 5, 3, 7, 7] + 
   (179200*f[3, 5, 3, 9, 5])/3 - 1757440*f[3, 5, 3, 11, 3] - 
   652800*f[3, 5, 5, 3, 9] + 256000*f[3, 5, 5, 5, 7] + 
   256000*f[3, 5, 5, 7, 5] - 652800*f[3, 5, 5, 9, 3] - 
   188160*f[3, 5, 7, 3, 7] + 64000*f[3, 5, 7, 5, 5] - 
   188160*f[3, 5, 7, 7, 3] - (1548800*f[3, 5, 9, 3, 5])/3 - 
   (1548800*f[3, 5, 9, 5, 3])/3 - 5890560*f[3, 5, 11, 3, 3] + 
   107520*f[3, 7, 3, 3, 9] - 517120*f[3, 7, 3, 5, 7] - 
   517120*f[3, 7, 3, 7, 5] + 107520*f[3, 7, 3, 9, 3] - 
   212480*f[3, 7, 5, 3, 7] - 320000*f[3, 7, 5, 5, 5] - 
   212480*f[3, 7, 5, 7, 3] - 248320*f[3, 7, 7, 3, 5] - 
   248320*f[3, 7, 7, 5, 3] - 92160*f[3, 9, 3, 3, 7] + 
   (1376000*f[3, 9, 3, 5, 5])/3 - 92160*f[3, 9, 3, 7, 3] + 
   (2211200*f[3, 9, 5, 3, 5])/3 + (2211200*f[3, 9, 5, 5, 3])/3 + 
   15360*f[3, 9, 7, 3, 3] - 15815680*f[3, 11, 3, 3, 5] - 
   15815680*f[3, 11, 3, 5, 3] - 8181760*f[3, 11, 5, 3, 3] - 
   1964800*f[5, 3, 3, 3, 11] - 300800*f[5, 3, 3, 5, 9] + 
   232960*f[5, 3, 3, 7, 7] - 300800*f[5, 3, 3, 9, 5] - 
   1964800*f[5, 3, 3, 11, 3] - 192000*f[5, 3, 5, 3, 9] + 
   192000*f[5, 3, 5, 5, 7] + 192000*f[5, 3, 5, 7, 5] - 
   192000*f[5, 3, 5, 9, 3] + 367360*f[5, 3, 7, 3, 7] + 
   217600*f[5, 3, 7, 5, 5] + 367360*f[5, 3, 7, 7, 3] - 
   224000*f[5, 3, 9, 3, 5] - 224000*f[5, 3, 9, 5, 3] + 
   990720*f[5, 3, 11, 3, 3] - 220800*f[5, 5, 3, 3, 9] - 
   67200*f[5, 5, 3, 5, 7] - 67200*f[5, 5, 3, 7, 5] - 
   220800*f[5, 5, 3, 9, 3] - 198400*f[5, 5, 5, 3, 7] - 
   384000*f[5, 5, 5, 5, 5] - 198400*f[5, 5, 5, 7, 3] - 
   67200*f[5, 5, 7, 3, 5] - 67200*f[5, 5, 7, 5, 3] + 
   172800*f[5, 5, 9, 3, 3] + 403200*f[5, 7, 3, 3, 7] + 
   217600*f[5, 7, 3, 5, 5] + 403200*f[5, 7, 3, 7, 3] + 
   89600*f[5, 7, 5, 3, 5] + 89600*f[5, 7, 5, 5, 3] + 
   304640*f[5, 7, 7, 3, 3] + 246400*f[5, 9, 3, 3, 5] + 
   246400*f[5, 9, 3, 5, 3] + 108800*f[5, 9, 5, 3, 3] + 
   6901760*f[5, 11, 3, 3, 3] + 134400*f[7, 3, 3, 3, 9] - 
   759040*f[7, 3, 3, 5, 7] - 759040*f[7, 3, 3, 7, 5] + 
   134400*f[7, 3, 3, 9, 3] + 2560*f[7, 3, 5, 3, 7] + 38400*f[7, 3, 5, 5, 5] + 
   2560*f[7, 3, 5, 7, 3] + 11520*f[7, 3, 7, 3, 5] + 11520*f[7, 3, 7, 5, 3] + 
   161280*f[7, 3, 9, 3, 3] + 398080*f[7, 5, 3, 3, 7] - 
   96000*f[7, 5, 3, 5, 5] + 398080*f[7, 5, 3, 7, 3] - 
   163200*f[7, 5, 5, 3, 5] - 163200*f[7, 5, 5, 5, 3] + 
   299520*f[7, 5, 7, 3, 3] + 683520*f[7, 7, 3, 3, 5] + 
   683520*f[7, 7, 3, 5, 3] + 317440*f[7, 7, 5, 3, 3] + 
   215040*f[7, 9, 3, 3, 3] - 107520*f[9, 3, 3, 3, 7] - 
   (1446400*f[9, 3, 3, 5, 5])/3 - 107520*f[9, 3, 3, 7, 3] - 
   (64000*f[9, 3, 5, 3, 5])/3 - (64000*f[9, 3, 5, 5, 3])/3 + 
   (620800*f[9, 5, 3, 3, 5])/3 + (620800*f[9, 5, 3, 5, 3])/3 - 
   25600*f[9, 5, 5, 3, 3] + 215040*f[9, 7, 3, 3, 3] + 
   3812480*f[11, 3, 3, 3, 5] + 3812480*f[11, 3, 3, 5, 3] + 
   4842240*f[11, 3, 5, 3, 3] + 6901760*f[11, 5, 3, 3, 3] - 
   1024000*f[3, 3, 3, 3, 3, 5, 5] - 793600*f[3, 3, 3, 3, 5, 3, 5] - 
   793600*f[3, 3, 3, 3, 5, 5, 3] - 51200*f[3, 3, 3, 5, 3, 3, 5] - 
   51200*f[3, 3, 3, 5, 3, 5, 3] + 460800*f[3, 3, 3, 5, 5, 3, 3] + 
   588800*f[3, 3, 5, 3, 3, 3, 5] + 588800*f[3, 3, 5, 3, 3, 5, 3] + 
   563200*f[3, 3, 5, 3, 5, 3, 3] + 512000*f[3, 3, 5, 5, 3, 3, 3] + 
   256000*f[3, 5, 3, 3, 3, 3, 5] + 256000*f[3, 5, 3, 3, 3, 5, 3] + 
   153600*f[3, 5, 3, 3, 5, 3, 3] - 51200*f[3, 5, 3, 5, 3, 3, 3] - 
   614400*f[3, 5, 5, 3, 3, 3, 3] + 192000*f[5, 3, 3, 3, 3, 3, 5] + 
   192000*f[5, 3, 3, 3, 3, 5, 3] + 76800*f[5, 3, 3, 3, 5, 3, 3] - 
   153600*f[5, 3, 3, 5, 3, 3, 3] - 307200*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.7134703991660038015490830536339410816536325985000000000000000001`46.5697\
79966415055*^6]}, {"100101000100", 
  (-9147009850801351843532139452274567476151587701*f[25])/
    693972327559119391386103500 - (3400626681831064*f[3, 3, 19])/39535 - 
   (64139200384*f[3, 5, 17])/165 - (544238816*f[3, 7, 15])/45 + 
   3434880*f[3, 9, 13] + 126336960*f[3, 11, 11] + 3434880*f[3, 13, 9] - 
   (544238816*f[3, 15, 7])/45 - (64139200384*f[3, 17, 5])/165 - 
   (3400626681831064*f[3, 19, 3])/39535 + 282924736*f[5, 3, 17] + 
   (282052976*f[5, 5, 15])/9 - 1795776*f[5, 7, 13] - 
   (6301600*f[5, 9, 11])/3 - (6301600*f[5, 11, 9])/3 - 1795776*f[5, 13, 7] + 
   (282052976*f[5, 15, 5])/9 + 282924736*f[5, 17, 3] - 
   (248645056*f[7, 3, 15])/45 - 998080*f[7, 5, 13] - 5577088*f[7, 7, 11] + 
   35840*f[7, 9, 9] - 5577088*f[7, 11, 7] - 998080*f[7, 13, 5] - 
   (248645056*f[7, 15, 3])/45 + 5827968*f[9, 3, 13] - 
   (10702400*f[9, 5, 11])/3 + 53760*f[9, 7, 9] + 53760*f[9, 9, 7] - 
   (10702400*f[9, 11, 5])/3 + 5827968*f[9, 13, 3] + 19456224*f[11, 3, 11] + 
   (3067040*f[11, 5, 9])/3 - 14090496*f[11, 7, 7] + (3067040*f[11, 9, 5])/3 + 
   19456224*f[11, 11, 3] + 4711680*f[13, 3, 9] + 3118720*f[13, 5, 7] + 
   3118720*f[13, 7, 5] + 4711680*f[13, 9, 3] + (8629792*f[15, 3, 7])/3 + 
   (117209056*f[15, 5, 5])/9 + (8629792*f[15, 7, 3])/3 + 
   (517443136192*f[17, 3, 5])/165 + (517443136192*f[17, 5, 3])/165 + 
   (10388752314635376*f[19, 3, 3])/276745 + 2638848*f[3, 3, 3, 3, 13] + 
   8688640*f[3, 3, 3, 5, 11] - 53760*f[3, 3, 3, 7, 9] - 
   53760*f[3, 3, 3, 9, 7] + 8688640*f[3, 3, 3, 11, 5] + 
   2638848*f[3, 3, 3, 13, 3] - 351360*f[3, 3, 5, 3, 11] + 
   (1481600*f[3, 3, 5, 5, 9])/3 - 53760*f[3, 3, 5, 7, 7] + 
   (1481600*f[3, 3, 5, 9, 5])/3 - 351360*f[3, 3, 5, 11, 3] - 
   26880*f[3, 3, 7, 3, 9] - 42240*f[3, 3, 7, 5, 7] - 42240*f[3, 3, 7, 7, 5] - 
   26880*f[3, 3, 7, 9, 3] - 19200*f[3, 3, 9, 3, 7] + 
   (4832000*f[3, 3, 9, 5, 5])/3 - 19200*f[3, 3, 9, 7, 3] - 
   1496960*f[3, 3, 11, 3, 5] - 1496960*f[3, 3, 11, 5, 3] + 
   1759232*f[3, 3, 13, 3, 3] - 1757440*f[3, 5, 3, 3, 11] + 
   (179200*f[3, 5, 3, 5, 9])/3 + 555520*f[3, 5, 3, 7, 7] + 
   (179200*f[3, 5, 3, 9, 5])/3 - 1757440*f[3, 5, 3, 11, 3] - 
   652800*f[3, 5, 5, 3, 9] + 256000*f[3, 5, 5, 5, 7] + 
   256000*f[3, 5, 5, 7, 5] - 652800*f[3, 5, 5, 9, 3] - 
   188160*f[3, 5, 7, 3, 7] + 64000*f[3, 5, 7, 5, 5] - 
   188160*f[3, 5, 7, 7, 3] - (1548800*f[3, 5, 9, 3, 5])/3 - 
   (1548800*f[3, 5, 9, 5, 3])/3 - 5890560*f[3, 5, 11, 3, 3] + 
   107520*f[3, 7, 3, 3, 9] - 517120*f[3, 7, 3, 5, 7] - 
   517120*f[3, 7, 3, 7, 5] + 107520*f[3, 7, 3, 9, 3] - 
   212480*f[3, 7, 5, 3, 7] - 320000*f[3, 7, 5, 5, 5] - 
   212480*f[3, 7, 5, 7, 3] - 248320*f[3, 7, 7, 3, 5] - 
   248320*f[3, 7, 7, 5, 3] - 92160*f[3, 9, 3, 3, 7] + 
   (1376000*f[3, 9, 3, 5, 5])/3 - 92160*f[3, 9, 3, 7, 3] + 
   (2211200*f[3, 9, 5, 3, 5])/3 + (2211200*f[3, 9, 5, 5, 3])/3 + 
   15360*f[3, 9, 7, 3, 3] - 15815680*f[3, 11, 3, 3, 5] - 
   15815680*f[3, 11, 3, 5, 3] - 8181760*f[3, 11, 5, 3, 3] - 
   1964800*f[5, 3, 3, 3, 11] - 300800*f[5, 3, 3, 5, 9] + 
   232960*f[5, 3, 3, 7, 7] - 300800*f[5, 3, 3, 9, 5] - 
   1964800*f[5, 3, 3, 11, 3] - 192000*f[5, 3, 5, 3, 9] + 
   192000*f[5, 3, 5, 5, 7] + 192000*f[5, 3, 5, 7, 5] - 
   192000*f[5, 3, 5, 9, 3] + 367360*f[5, 3, 7, 3, 7] + 
   217600*f[5, 3, 7, 5, 5] + 367360*f[5, 3, 7, 7, 3] - 
   224000*f[5, 3, 9, 3, 5] - 224000*f[5, 3, 9, 5, 3] + 
   990720*f[5, 3, 11, 3, 3] - 220800*f[5, 5, 3, 3, 9] - 
   67200*f[5, 5, 3, 5, 7] - 67200*f[5, 5, 3, 7, 5] - 
   220800*f[5, 5, 3, 9, 3] - 198400*f[5, 5, 5, 3, 7] - 
   384000*f[5, 5, 5, 5, 5] - 198400*f[5, 5, 5, 7, 3] - 
   67200*f[5, 5, 7, 3, 5] - 67200*f[5, 5, 7, 5, 3] + 
   172800*f[5, 5, 9, 3, 3] + 403200*f[5, 7, 3, 3, 7] + 
   217600*f[5, 7, 3, 5, 5] + 403200*f[5, 7, 3, 7, 3] + 
   89600*f[5, 7, 5, 3, 5] + 89600*f[5, 7, 5, 5, 3] + 
   304640*f[5, 7, 7, 3, 3] + 246400*f[5, 9, 3, 3, 5] + 
   246400*f[5, 9, 3, 5, 3] + 108800*f[5, 9, 5, 3, 3] + 
   6901760*f[5, 11, 3, 3, 3] + 134400*f[7, 3, 3, 3, 9] - 
   759040*f[7, 3, 3, 5, 7] - 759040*f[7, 3, 3, 7, 5] + 
   134400*f[7, 3, 3, 9, 3] + 2560*f[7, 3, 5, 3, 7] + 38400*f[7, 3, 5, 5, 5] + 
   2560*f[7, 3, 5, 7, 3] + 11520*f[7, 3, 7, 3, 5] + 11520*f[7, 3, 7, 5, 3] + 
   161280*f[7, 3, 9, 3, 3] + 398080*f[7, 5, 3, 3, 7] - 
   96000*f[7, 5, 3, 5, 5] + 398080*f[7, 5, 3, 7, 3] - 
   163200*f[7, 5, 5, 3, 5] - 163200*f[7, 5, 5, 5, 3] + 
   299520*f[7, 5, 7, 3, 3] + 683520*f[7, 7, 3, 3, 5] + 
   683520*f[7, 7, 3, 5, 3] + 317440*f[7, 7, 5, 3, 3] + 
   215040*f[7, 9, 3, 3, 3] - 107520*f[9, 3, 3, 3, 7] - 
   (1446400*f[9, 3, 3, 5, 5])/3 - 107520*f[9, 3, 3, 7, 3] - 
   (64000*f[9, 3, 5, 3, 5])/3 - (64000*f[9, 3, 5, 5, 3])/3 + 
   (620800*f[9, 5, 3, 3, 5])/3 + (620800*f[9, 5, 3, 5, 3])/3 - 
   25600*f[9, 5, 5, 3, 3] + 215040*f[9, 7, 3, 3, 3] + 
   3812480*f[11, 3, 3, 3, 5] + 3812480*f[11, 3, 3, 5, 3] + 
   4842240*f[11, 3, 5, 3, 3] + 6901760*f[11, 5, 3, 3, 3] - 
   1024000*f[3, 3, 3, 3, 3, 5, 5] - 793600*f[3, 3, 3, 3, 5, 3, 5] - 
   793600*f[3, 3, 3, 3, 5, 5, 3] - 51200*f[3, 3, 3, 5, 3, 3, 5] - 
   51200*f[3, 3, 3, 5, 3, 5, 3] + 460800*f[3, 3, 3, 5, 5, 3, 3] + 
   588800*f[3, 3, 5, 3, 3, 3, 5] + 588800*f[3, 3, 5, 3, 3, 5, 3] + 
   563200*f[3, 3, 5, 3, 5, 3, 3] + 512000*f[3, 3, 5, 5, 3, 3, 3] + 
   256000*f[3, 5, 3, 3, 3, 3, 5] + 256000*f[3, 5, 3, 3, 3, 5, 3] + 
   153600*f[3, 5, 3, 3, 5, 3, 3] - 51200*f[3, 5, 3, 5, 3, 3, 3] - 
   614400*f[3, 5, 5, 3, 3, 3, 3] + 192000*f[5, 3, 3, 3, 3, 3, 5] + 
   192000*f[5, 3, 3, 3, 3, 5, 3] + 76800*f[5, 3, 3, 3, 5, 3, 3] - 
   153600*f[5, 3, 3, 5, 3, 3, 3] - 307200*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.7134703991660038015490830536339410816536325985000000000000000001`46.5697\
79966415055*^6]}, {"101000010001", 
  (-7282745943103999938884887993142742644682653196225562954967369028943275892\
7*f[25])/146587973781306071626597389650325469084638687744000000 + 
   (672983639390181264016787*f[3, 3, 19])/12794795421408 + 
   (49149040098671*f[3, 5, 17])/147015 + (13706274435841*f[3, 7, 15])/
    665280 - (97836944*f[3, 9, 13])/63 + (58740395*f[3, 11, 11])/18 - 
   (97836944*f[3, 13, 9])/63 + (13706274435841*f[3, 15, 7])/665280 + 
   (49149040098671*f[3, 17, 5])/147015 + 
   (672983639390181264016787*f[3, 19, 3])/12794795421408 + 
   (4412229073406267*f[5, 3, 17])/32931360 - (62912223041*f[5, 5, 15])/8316 - 
   (183448217*f[5, 7, 13])/192 + (74382115*f[5, 9, 11])/27 + 
   (74382115*f[5, 11, 9])/27 - (183448217*f[5, 13, 7])/192 - 
   (62912223041*f[5, 15, 5])/8316 + (4412229073406267*f[5, 17, 3])/32931360 + 
   (52660417583*f[7, 3, 15])/4928 - (1343826479*f[7, 5, 13])/1344 + 
   (3595273*f[7, 7, 11])/192 + (1589995*f[7, 9, 9])/4 + 
   (3595273*f[7, 11, 7])/192 - (1343826479*f[7, 13, 5])/1344 + 
   (52660417583*f[7, 15, 3])/4928 - (103541332*f[9, 3, 13])/63 + 
   (734663645*f[9, 5, 11])/144 - 235360*f[9, 7, 9] - 235360*f[9, 9, 7] + 
   (734663645*f[9, 11, 5])/144 - (103541332*f[9, 13, 3])/63 - 
   (7215409141*f[11, 3, 11])/576 - (930365645*f[11, 5, 9])/432 - 
   (225920079*f[11, 7, 7])/32 - (930365645*f[11, 9, 5])/432 - 
   (7215409141*f[11, 11, 3])/576 - (17840309*f[13, 3, 9])/63 + 
   (3890345*f[13, 5, 7])/7 + (3890345*f[13, 7, 5])/7 - 
   (17840309*f[13, 9, 3])/63 + (23193498037*f[15, 3, 7])/2376 - 
   (62912223041*f[15, 5, 5])/4158 + (23193498037*f[15, 7, 3])/2376 - 
   (4573218486301*f[17, 3, 5])/1568160 - (4573218486301*f[17, 5, 3])/
    1568160 + (241684535071227176148533*f[19, 3, 3])/10662329517840 + 
   1186128*f[3, 3, 3, 3, 13] + 22115*f[3, 3, 3, 5, 11] + 
   (1837930*f[3, 3, 3, 7, 9])/3 + (1837930*f[3, 3, 3, 9, 7])/3 + 
   22115*f[3, 3, 3, 11, 5] + 1186128*f[3, 3, 3, 13, 3] + 
   (4957805*f[3, 3, 5, 3, 11])/12 - (3855800*f[3, 3, 5, 5, 9])/9 + 
   (66325*f[3, 3, 5, 7, 7])/2 - (3855800*f[3, 3, 5, 9, 5])/9 + 
   (4957805*f[3, 3, 5, 11, 3])/12 + (1478045*f[3, 3, 7, 3, 9])/3 - 
   (549835*f[3, 3, 7, 5, 7])/4 - (549835*f[3, 3, 7, 7, 5])/4 + 
   (1478045*f[3, 3, 7, 9, 3])/3 + 393015*f[3, 3, 9, 3, 7] - 
   (6373400*f[3, 3, 9, 5, 5])/9 + 393015*f[3, 3, 9, 7, 3] - 
   (24147635*f[3, 3, 11, 3, 5])/12 - (24147635*f[3, 3, 11, 5, 3])/12 + 
   397104*f[3, 3, 13, 3, 3] + 1174690*f[3, 5, 3, 3, 11] - 
   (1859750*f[3, 5, 3, 5, 9])/9 + 128940*f[3, 5, 3, 7, 7] - 
   (1859750*f[3, 5, 3, 9, 5])/9 + 1174690*f[3, 5, 3, 11, 3] - 
   (281800*f[3, 5, 5, 3, 9])/9 - 52400*f[3, 5, 5, 5, 7] - 
   52400*f[3, 5, 5, 7, 5] - (281800*f[3, 5, 5, 9, 3])/9 - 
   48650*f[3, 5, 7, 3, 7] - 60600*f[3, 5, 7, 5, 5] - 48650*f[3, 5, 7, 7, 3] - 
   (1044650*f[3, 5, 9, 3, 5])/9 - (1044650*f[3, 5, 9, 5, 3])/9 + 
   3867600*f[3, 5, 11, 3, 3] + (151280*f[3, 7, 3, 3, 9])/3 - 
   (339255*f[3, 7, 3, 5, 7])/4 - (339255*f[3, 7, 3, 7, 5])/4 + 
   (151280*f[3, 7, 3, 9, 3])/3 - 36925*f[3, 7, 5, 3, 7] - 
   77000*f[3, 7, 5, 5, 5] - 36925*f[3, 7, 5, 7, 3] + 
   (581685*f[3, 7, 7, 3, 5])/4 + (581685*f[3, 7, 7, 5, 3])/4 + 
   (1634560*f[3, 7, 9, 3, 3])/9 + (2741200*f[3, 9, 3, 3, 7])/9 - 
   (4743200*f[3, 9, 3, 5, 5])/9 + (2741200*f[3, 9, 3, 7, 3])/9 - 
   (1441700*f[3, 9, 5, 3, 5])/3 - (1441700*f[3, 9, 5, 5, 3])/3 - 
   (159440*f[3, 9, 7, 3, 3])/9 - (8122865*f[3, 11, 3, 3, 5])/6 - 
   (8122865*f[3, 11, 3, 5, 3])/6 - (2949920*f[3, 11, 5, 3, 3])/3 - 
   1180944*f[3, 13, 3, 3, 3] + (7166585*f[5, 3, 3, 3, 11])/6 - 
   (447050*f[5, 3, 3, 5, 9])/3 - 347375*f[5, 3, 3, 7, 7] - 
   (447050*f[5, 3, 3, 9, 5])/3 + (7166585*f[5, 3, 3, 11, 3])/6 - 
   (1046950*f[5, 3, 5, 3, 9])/9 + 5500*f[5, 3, 5, 5, 7] + 
   5500*f[5, 3, 5, 7, 5] - (1046950*f[5, 3, 5, 9, 3])/9 - 
   (176815*f[5, 3, 7, 3, 7])/2 - 48000*f[5, 3, 7, 5, 5] - 
   (176815*f[5, 3, 7, 7, 3])/2 - 21600*f[5, 3, 9, 3, 5] - 
   21600*f[5, 3, 9, 5, 3] + (2379385*f[5, 3, 11, 3, 3])/3 + 
   (276250*f[5, 5, 3, 3, 9])/3 + 23350*f[5, 5, 3, 5, 7] + 
   23350*f[5, 5, 3, 7, 5] + (276250*f[5, 5, 3, 9, 3])/3 + 
   14000*f[5, 5, 5, 3, 7] + 14000*f[5, 5, 5, 7, 3] - 8650*f[5, 5, 7, 3, 5] - 
   8650*f[5, 5, 7, 5, 3] - (266500*f[5, 5, 9, 3, 3])/9 - 
   (6255*f[5, 7, 3, 3, 7])/2 - 112000*f[5, 7, 3, 5, 5] - 
   (6255*f[5, 7, 3, 7, 3])/2 - 84800*f[5, 7, 5, 3, 5] - 
   84800*f[5, 7, 5, 5, 3] - 176815*f[5, 7, 7, 3, 3] - 
   (142900*f[5, 9, 3, 3, 5])/9 - (142900*f[5, 9, 3, 5, 3])/9 + 
   (1438600*f[5, 9, 5, 3, 3])/9 - (28430*f[5, 11, 3, 3, 3])/3 + 
   238005*f[7, 3, 3, 3, 9] + (9485*f[7, 3, 3, 5, 7])/4 + 
   (9485*f[7, 3, 3, 7, 5])/4 + 238005*f[7, 3, 3, 9, 3] + 
   18115*f[7, 3, 5, 3, 7] - 205000*f[7, 3, 5, 5, 5] + 
   18115*f[7, 3, 5, 7, 3] + (661625*f[7, 3, 7, 3, 5])/4 + 
   (661625*f[7, 3, 7, 5, 3])/4 + 226410*f[7, 3, 9, 3, 3] + 
   (81705*f[7, 5, 3, 3, 7])/2 - 173700*f[7, 5, 3, 5, 5] + 
   (81705*f[7, 5, 3, 7, 3])/2 - 158050*f[7, 5, 5, 3, 5] - 
   158050*f[7, 5, 5, 5, 3] - 127975*f[7, 5, 7, 3, 3] + 
   (638455*f[7, 7, 3, 3, 5])/4 + (638455*f[7, 7, 3, 5, 3])/4 + 
   (333215*f[7, 7, 5, 3, 3])/2 + 203220*f[7, 9, 3, 3, 3] + 
   (1051580*f[9, 3, 3, 3, 7])/3 - (5303500*f[9, 3, 3, 5, 5])/9 + 
   (1051580*f[9, 3, 3, 7, 3])/3 - (5750050*f[9, 3, 5, 3, 5])/9 - 
   (5750050*f[9, 3, 5, 5, 3])/9 + (1159240*f[9, 3, 7, 3, 3])/9 - 
   (2926250*f[9, 5, 3, 3, 5])/9 - (2926250*f[9, 5, 3, 5, 3])/9 + 
   (114700*f[9, 5, 5, 3, 3])/3 - 314640*f[9, 7, 3, 3, 3] + 
   (5641705*f[11, 3, 3, 3, 5])/12 + (5641705*f[11, 3, 3, 5, 3])/12 - 
   (863775*f[11, 3, 5, 3, 3])/2 - (6707840*f[11, 5, 3, 3, 3])/3 - 
   408192*f[13, 3, 3, 3, 3] + 1733760*f[3, 3, 3, 3, 3, 3, 7] - 
   1209600*f[3, 3, 3, 3, 3, 5, 5] + 1733760*f[3, 3, 3, 3, 3, 7, 3] - 
   912000*f[3, 3, 3, 3, 5, 3, 5] - 912000*f[3, 3, 3, 3, 5, 5, 3] + 
   1451520*f[3, 3, 3, 3, 7, 3, 3] - 619200*f[3, 3, 3, 5, 3, 3, 5] - 
   619200*f[3, 3, 3, 5, 3, 5, 3] - 624000*f[3, 3, 3, 5, 5, 3, 3] + 
   887040*f[3, 3, 3, 7, 3, 3, 3] - 464800*f[3, 3, 5, 3, 3, 3, 5] - 
   464800*f[3, 3, 5, 3, 3, 5, 3] - 446400*f[3, 3, 5, 3, 5, 3, 3] - 
   409600*f[3, 3, 5, 5, 3, 3, 3] + 215040*f[3, 3, 7, 3, 3, 3, 3] - 
   401600*f[3, 5, 3, 3, 3, 3, 5] - 401600*f[3, 5, 3, 3, 3, 5, 3] - 
   326400*f[3, 5, 3, 3, 5, 3, 3] - 176000*f[3, 5, 3, 5, 3, 3, 3] + 
   230400*f[3, 5, 5, 3, 3, 3, 3] - 215040*f[3, 7, 3, 3, 3, 3, 3] - 
   316800*f[5, 3, 3, 3, 3, 3, 5] - 316800*f[5, 3, 3, 3, 3, 5, 3] - 
   240000*f[5, 3, 3, 3, 5, 3, 3] - 86400*f[5, 3, 3, 5, 3, 3, 3] + 
   115200*f[5, 3, 5, 3, 3, 3, 3] + 307200*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.715260469354838721586927107745027757147965966`45.569989266666745*^6]}, 
 {"101000100001", 
  (-3823472453099220381179455039246116999902179048686889695673224314997766487*
     f[25])/10660943547731350663752537429114579569791904563200000 - 
   (594201600428588244289009*f[3, 3, 19])/47980482830280 - 
   (68130084636481*f[3, 5, 17])/4276800 + (762128939921*f[3, 7, 15])/60480 + 
   (19142978*f[3, 9, 13])/21 + (71493347*f[3, 11, 11])/9 + 
   (19142978*f[3, 13, 9])/21 + (762128939921*f[3, 15, 7])/60480 - 
   (68130084636481*f[3, 17, 5])/4276800 - 
   (594201600428588244289009*f[3, 19, 3])/47980482830280 + 
   (2643733668955679*f[5, 3, 17])/29937600 - (44402407141*f[5, 5, 15])/
    11088 - (169631895*f[5, 7, 13])/128 + (185185165*f[5, 9, 11])/216 + 
   (185185165*f[5, 11, 9])/216 - (169631895*f[5, 13, 7])/128 - 
   (44402407141*f[5, 15, 5])/11088 + (2643733668955679*f[5, 17, 3])/
    29937600 + (1018975810889*f[7, 3, 15])/221760 - 
   (4494777251*f[7, 5, 13])/2688 + (368169243*f[7, 7, 11])/64 + 
   (578705*f[7, 9, 9])/12 + (368169243*f[7, 11, 7])/64 - 
   (4494777251*f[7, 13, 5])/2688 + (1018975810889*f[7, 15, 3])/221760 - 
   (5425331*f[9, 3, 13])/42 - (243998005*f[9, 5, 11])/144 - 
   (834925*f[9, 7, 9])/6 - (834925*f[9, 9, 7])/6 - 
   (243998005*f[9, 11, 5])/144 - (5425331*f[9, 13, 3])/42 - 
   (16795780949*f[11, 3, 11])/576 + (810704915*f[11, 5, 9])/432 + 
   (697040155*f[11, 7, 7])/96 + (810704915*f[11, 9, 5])/432 - 
   (16795780949*f[11, 11, 3])/576 + (112754459*f[13, 3, 9])/42 + 
   (9161335*f[13, 5, 7])/42 + (9161335*f[13, 7, 5])/42 + 
   (112754459*f[13, 9, 3])/42 + (19671839699*f[15, 3, 7])/2970 + 
   (99388610693*f[15, 5, 5])/16632 + (19671839699*f[15, 7, 3])/2970 - 
   (1928532103688147*f[17, 3, 5])/11761200 - (1928532103688147*f[17, 5, 3])/
    11761200 + (1383116143781272805140627*f[19, 3, 3])/11995120707570 - 
   5277696*f[3, 3, 3, 3, 13] - (2178740*f[3, 3, 3, 5, 11])/3 + 
   (234200*f[3, 3, 3, 7, 9])/3 + (234200*f[3, 3, 3, 9, 7])/3 - 
   (2178740*f[3, 3, 3, 11, 5])/3 - 5277696*f[3, 3, 3, 13, 3] - 
   382875*f[3, 3, 5, 3, 11] + (1230200*f[3, 3, 5, 5, 9])/9 - 
   202650*f[3, 3, 5, 7, 7] + (1230200*f[3, 3, 5, 9, 5])/9 - 
   382875*f[3, 3, 5, 11, 3] + (163780*f[3, 3, 7, 3, 9])/9 - 
   203085*f[3, 3, 7, 5, 7] - 203085*f[3, 3, 7, 7, 5] + 
   (163780*f[3, 3, 7, 9, 3])/9 + (1005260*f[3, 3, 9, 3, 7])/9 + 
   (10000*f[3, 3, 9, 5, 5])/3 + (1005260*f[3, 3, 9, 7, 3])/9 + 
   (5972915*f[3, 3, 11, 3, 5])/3 + (5972915*f[3, 3, 11, 5, 3])/3 - 
   3518464*f[3, 3, 13, 3, 3] + (3240785*f[3, 5, 3, 3, 11])/4 + 
   (1139200*f[3, 5, 3, 5, 9])/9 - (415765*f[3, 5, 3, 7, 7])/2 + 
   (1139200*f[3, 5, 3, 9, 5])/9 + (3240785*f[3, 5, 3, 11, 3])/4 + 
   (80750*f[3, 5, 5, 3, 9])/3 + 109950*f[3, 5, 5, 5, 7] + 
   109950*f[3, 5, 5, 7, 5] + (80750*f[3, 5, 5, 9, 3])/3 - 
   (733845*f[3, 5, 7, 3, 7])/4 + 3900*f[3, 5, 7, 5, 5] - 
   (733845*f[3, 5, 7, 7, 3])/4 - (411250*f[3, 5, 9, 3, 5])/9 - 
   (411250*f[3, 5, 9, 5, 3])/9 - (1478585*f[3, 5, 11, 3, 3])/6 - 
   (483010*f[3, 7, 3, 3, 9])/9 - (182105*f[3, 7, 3, 5, 7])/2 - 
   (182105*f[3, 7, 3, 7, 5])/2 - (483010*f[3, 7, 3, 9, 3])/9 - 
   (374675*f[3, 7, 5, 3, 7])/4 - 208200*f[3, 7, 5, 5, 5] - 
   (374675*f[3, 7, 5, 7, 3])/4 - (13765*f[3, 7, 7, 3, 5])/4 - 
   (13765*f[3, 7, 7, 5, 3])/4 + (489940*f[3, 7, 9, 3, 3])/9 + 
   253430*f[3, 9, 3, 3, 7] - (3070900*f[3, 9, 3, 5, 5])/9 + 
   253430*f[3, 9, 3, 7, 3] - (2264950*f[3, 9, 5, 3, 5])/9 - 
   (2264950*f[3, 9, 5, 5, 3])/9 + (724300*f[3, 9, 7, 3, 3])/3 + 
   (43818755*f[3, 11, 3, 3, 5])/12 + (43818755*f[3, 11, 3, 5, 3])/12 + 
   (9002525*f[3, 11, 5, 3, 3])/2 + (2067485*f[5, 3, 3, 3, 11])/12 + 
   235700*f[5, 3, 3, 5, 9] + (320005*f[5, 3, 3, 7, 7])/2 + 
   235700*f[5, 3, 3, 9, 5] + (2067485*f[5, 3, 3, 11, 3])/12 + 
   (152900*f[5, 3, 5, 3, 9])/3 - 6200*f[5, 3, 5, 5, 7] - 
   6200*f[5, 3, 5, 7, 5] + (152900*f[5, 3, 5, 9, 3])/3 + 
   (293765*f[5, 3, 7, 3, 7])/4 - 166800*f[5, 3, 7, 5, 5] + 
   (293765*f[5, 3, 7, 7, 3])/4 - (3700*f[5, 3, 9, 3, 5])/9 - 
   (3700*f[5, 3, 9, 5, 3])/9 - (724205*f[5, 3, 11, 3, 3])/2 - 
   70900*f[5, 5, 3, 3, 9] - 102100*f[5, 5, 3, 5, 7] - 
   102100*f[5, 5, 3, 7, 5] - 70900*f[5, 5, 3, 9, 3] - 
   60600*f[5, 5, 5, 3, 7] + 720000*f[5, 5, 5, 5, 5] - 
   60600*f[5, 5, 5, 7, 3] - 69700*f[5, 5, 7, 3, 5] - 69700*f[5, 5, 7, 5, 3] - 
   (1160200*f[5, 5, 9, 3, 3])/9 + (234065*f[5, 7, 3, 3, 7])/4 - 
   102000*f[5, 7, 3, 5, 5] + (234065*f[5, 7, 3, 7, 3])/4 - 
   239400*f[5, 7, 5, 3, 5] - 239400*f[5, 7, 5, 5, 3] + 
   (260305*f[5, 7, 7, 3, 3])/2 - (883600*f[5, 9, 3, 3, 5])/3 - 
   (883600*f[5, 9, 3, 5, 3])/3 - (695000*f[5, 9, 5, 3, 3])/3 - 
   (4292665*f[5, 11, 3, 3, 3])/3 + 53820*f[7, 3, 3, 3, 9] + 
   83080*f[7, 3, 3, 5, 7] + 83080*f[7, 3, 3, 7, 5] + 53820*f[7, 3, 3, 9, 3] - 
   (283245*f[7, 3, 5, 3, 7])/4 + 13800*f[7, 3, 5, 5, 5] - 
   (283245*f[7, 3, 5, 7, 3])/4 + (27635*f[7, 3, 7, 3, 5])/4 + 
   (27635*f[7, 3, 7, 5, 3])/4 - 3240*f[7, 3, 9, 3, 3] + 
   (601505*f[7, 5, 3, 3, 7])/4 - 221500*f[7, 5, 3, 5, 5] + 
   (601505*f[7, 5, 3, 7, 3])/4 - 339150*f[7, 5, 5, 3, 5] - 
   339150*f[7, 5, 5, 5, 3] + (308385*f[7, 5, 7, 3, 3])/2 - 
   (261785*f[7, 7, 3, 3, 5])/4 - (261785*f[7, 7, 3, 5, 3])/4 + 
   (619265*f[7, 7, 5, 3, 3])/2 - 117360*f[7, 9, 3, 3, 3] + 
   529010*f[9, 3, 3, 3, 7] - (6297400*f[9, 3, 3, 5, 5])/9 + 
   529010*f[9, 3, 3, 7, 3] - (4958200*f[9, 3, 5, 3, 5])/9 - 
   (4958200*f[9, 3, 5, 5, 3])/9 + (940660*f[9, 3, 7, 3, 3])/3 - 
   (4409800*f[9, 5, 3, 3, 5])/9 - (4409800*f[9, 5, 3, 5, 3])/9 - 
   (5200600*f[9, 5, 5, 3, 3])/9 - 117360*f[9, 7, 3, 3, 3] + 
   (30256675*f[11, 3, 3, 3, 5])/6 + (30256675*f[11, 3, 3, 5, 3])/6 + 
   2884890*f[11, 3, 5, 3, 3] - (4292665*f[11, 5, 3, 3, 3])/3 + 
   1177600*f[3, 3, 3, 3, 3, 5, 5] + 716800*f[3, 3, 3, 3, 5, 3, 5] + 
   716800*f[3, 3, 3, 3, 5, 5, 3] + 198400*f[3, 3, 3, 5, 3, 3, 5] + 
   198400*f[3, 3, 3, 5, 3, 5, 3] + 140800*f[3, 3, 3, 5, 5, 3, 3] - 
   198400*f[3, 3, 5, 3, 3, 3, 5] - 198400*f[3, 3, 5, 3, 3, 5, 3] - 
   230400*f[3, 3, 5, 3, 5, 3, 3] - 294400*f[3, 3, 5, 5, 3, 3, 3] - 
   363200*f[3, 5, 3, 3, 3, 3, 5] - 363200*f[3, 5, 3, 3, 3, 5, 3] - 
   297600*f[3, 5, 3, 3, 5, 3, 3] - 166400*f[3, 5, 3, 5, 3, 3, 3] - 
   38400*f[3, 5, 5, 3, 3, 3, 3] - 213600*f[5, 3, 3, 3, 3, 3, 5] - 
   213600*f[5, 3, 3, 3, 3, 5, 3] - 187200*f[5, 3, 3, 3, 5, 3, 3] - 
   134400*f[5, 3, 3, 5, 3, 3, 3] - 96000*f[5, 3, 5, 3, 3, 3, 3] - 
   153600*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.732200305096204313661040878658394322491501879`45.57196494404112*^6]}, 
 {"100010001010", (-22353386791451094995854023790172134039395641771*f[25])/
    111035572409459102621776560000 - (7665422009548169*f[3, 3, 19])/1106980 - 
   (70465493*f[3, 5, 17])/55 + (18346057*f[3, 7, 15])/5 + 
   786960*f[3, 9, 13] + 652088*f[3, 11, 11] + 786960*f[3, 13, 9] + 
   (18346057*f[3, 15, 7])/5 - (70465493*f[3, 17, 5])/55 - 
   (7665422009548169*f[3, 19, 3])/1106980 - (40965583*f[5, 3, 17])/165 + 
   (10902551*f[5, 5, 15])/6 + 574160*f[5, 7, 13] - 125220*f[5, 9, 11] - 
   125220*f[5, 11, 9] + 574160*f[5, 13, 7] + (10902551*f[5, 15, 5])/6 - 
   (40965583*f[5, 17, 3])/165 + (153278032*f[7, 3, 15])/9 + 
   145360*f[7, 5, 13] - 5411720*f[7, 7, 11] - 235200*f[7, 9, 9] - 
   5411720*f[7, 11, 7] + 145360*f[7, 13, 5] + (153278032*f[7, 15, 3])/9 - 
   499440*f[9, 3, 13] - (375880*f[9, 5, 11])/3 - (1658720*f[9, 7, 9])/9 - 
   (1658720*f[9, 9, 7])/9 - (375880*f[9, 11, 5])/3 - 499440*f[9, 13, 3] + 
   1696204*f[11, 3, 11] - (783220*f[11, 5, 9])/3 + 18764144*f[11, 7, 7] - 
   (783220*f[11, 9, 5])/3 + 1696204*f[11, 11, 3] + 2880*f[13, 3, 9] - 
   196960*f[13, 5, 7] - 196960*f[13, 7, 5] + 2880*f[13, 9, 3] + 
   (26278999*f[15, 3, 7])/5 + (9039653*f[15, 5, 5])/3 + 
   (26278999*f[15, 7, 3])/5 - (170430896*f[17, 3, 5])/165 - 
   (170430896*f[17, 5, 3])/165 + (2266413322043239*f[19, 3, 3])/553490 - 
   547008*f[3, 3, 3, 3, 13] + 189440*f[3, 3, 3, 5, 11] + 
   (2064160*f[3, 3, 3, 7, 9])/3 + (2064160*f[3, 3, 3, 9, 7])/3 + 
   189440*f[3, 3, 3, 11, 5] - 547008*f[3, 3, 3, 13, 3] - 
   5440*f[3, 3, 5, 3, 11] + (325600*f[3, 3, 5, 5, 9])/3 + 
   47040*f[3, 3, 5, 7, 7] + (325600*f[3, 3, 5, 9, 5])/3 - 
   5440*f[3, 3, 5, 11, 3] + 258720*f[3, 3, 7, 3, 9] - 
   72480*f[3, 3, 7, 5, 7] - 72480*f[3, 3, 7, 7, 5] + 
   258720*f[3, 3, 7, 9, 3] + (988480*f[3, 3, 9, 3, 7])/3 - 
   (875200*f[3, 3, 9, 5, 5])/3 + (988480*f[3, 3, 9, 7, 3])/3 + 
   274080*f[3, 3, 11, 3, 5] + 274080*f[3, 3, 11, 5, 3] - 
   555904*f[3, 3, 13, 3, 3] - 87120*f[3, 5, 3, 3, 11] + 
   60000*f[3, 5, 3, 5, 9] - 582400*f[3, 5, 3, 7, 7] + 
   60000*f[3, 5, 3, 9, 5] - 87120*f[3, 5, 3, 11, 3] + 
   313600*f[3, 5, 5, 5, 7] + 313600*f[3, 5, 5, 7, 5] - 
   340480*f[3, 5, 7, 3, 7] + 358400*f[3, 5, 7, 5, 5] - 
   340480*f[3, 5, 7, 7, 3] + 194400*f[3, 5, 9, 3, 5] + 
   194400*f[3, 5, 9, 5, 3] - 174240*f[3, 5, 11, 3, 3] - 
   97440*f[3, 7, 3, 3, 9] - 141920*f[3, 7, 3, 5, 7] - 
   141920*f[3, 7, 3, 7, 5] - 97440*f[3, 7, 3, 9, 3] - 
   456640*f[3, 7, 5, 3, 7] + 448000*f[3, 7, 5, 5, 5] - 
   456640*f[3, 7, 5, 7, 3] - 453280*f[3, 7, 7, 3, 5] - 
   453280*f[3, 7, 7, 5, 3] - 87360*f[3, 7, 9, 3, 3] - 
   (56960*f[3, 9, 3, 3, 7])/3 - (68800*f[3, 9, 3, 5, 5])/3 - 
   (56960*f[3, 9, 3, 7, 3])/3 - (34400*f[3, 9, 5, 3, 5])/3 - 
   (34400*f[3, 9, 5, 5, 3])/3 + (162560*f[3, 9, 7, 3, 3])/3 + 
   271600*f[3, 11, 3, 3, 5] + 271600*f[3, 11, 3, 5, 3] + 
   384800*f[3, 11, 5, 3, 3] - 573696*f[3, 13, 3, 3, 3] - 
   7920*f[5, 3, 3, 3, 11] + 58240*f[5, 3, 3, 7, 7] - 7920*f[5, 3, 3, 11, 3] + 
   7200*f[5, 3, 5, 3, 9] + 154400*f[5, 3, 5, 5, 7] + 
   154400*f[5, 3, 5, 7, 5] + 7200*f[5, 3, 5, 9, 3] - 6720*f[5, 3, 7, 3, 7] + 
   152000*f[5, 3, 7, 5, 5] - 6720*f[5, 3, 7, 7, 3] - 7200*f[5, 3, 9, 3, 5] - 
   7200*f[5, 3, 9, 5, 3] - 15840*f[5, 3, 11, 3, 3] + 7200*f[5, 5, 3, 3, 9] + 
   64800*f[5, 5, 3, 5, 7] + 64800*f[5, 5, 3, 7, 5] + 7200*f[5, 5, 3, 9, 3] - 
   55200*f[5, 5, 5, 3, 7] - 55200*f[5, 5, 5, 7, 3] - 52800*f[5, 5, 7, 3, 5] - 
   52800*f[5, 5, 7, 5, 3] + 14400*f[5, 5, 9, 3, 3] - 42560*f[5, 7, 3, 3, 7] - 
   83200*f[5, 7, 3, 5, 5] - 42560*f[5, 7, 3, 7, 3] - 52800*f[5, 7, 5, 3, 5] - 
   52800*f[5, 7, 5, 5, 3] - 13440*f[5, 7, 7, 3, 3] - 7200*f[5, 9, 3, 3, 5] - 
   7200*f[5, 9, 3, 5, 3] - 14400*f[5, 9, 5, 3, 3] - 31680*f[5, 11, 3, 3, 3] - 
   433440*f[7, 3, 3, 3, 9] - 92640*f[7, 3, 3, 5, 7] - 
   92640*f[7, 3, 3, 7, 5] - 433440*f[7, 3, 3, 9, 3] + 
   80960*f[7, 3, 5, 3, 7] + 44800*f[7, 3, 5, 5, 5] + 80960*f[7, 3, 5, 7, 3] + 
   160480*f[7, 3, 7, 3, 5] + 160480*f[7, 3, 7, 5, 3] - 
   194880*f[7, 3, 9, 3, 3] - 112640*f[7, 5, 3, 3, 7] + 
   11200*f[7, 5, 3, 5, 5] - 112640*f[7, 5, 3, 7, 3] - 5600*f[7, 5, 5, 3, 5] - 
   5600*f[7, 5, 5, 5, 3] - 58880*f[7, 5, 7, 3, 3] + 467360*f[7, 7, 3, 3, 5] + 
   467360*f[7, 7, 3, 5, 3] + 100160*f[7, 7, 5, 3, 3] + 
   282240*f[7, 9, 3, 3, 3] - (687680*f[9, 3, 3, 3, 7])/3 + 
   (780800*f[9, 3, 3, 5, 5])/3 - (687680*f[9, 3, 3, 7, 3])/3 + 
   (390400*f[9, 3, 5, 3, 5])/3 + (390400*f[9, 3, 5, 5, 3])/3 - 
   (246400*f[9, 3, 7, 3, 3])/3 - (12800*f[9, 5, 3, 3, 5])/3 - 
   (12800*f[9, 5, 3, 5, 3])/3 - (25600*f[9, 5, 5, 3, 3])/3 + 
   (636160*f[9, 7, 3, 3, 3])/3 + 189920*f[11, 3, 3, 3, 5] + 
   189920*f[11, 3, 3, 5, 3] + 221440*f[11, 3, 5, 3, 3] + 
   284480*f[11, 5, 3, 3, 3] - 89600*f[3, 3, 3, 3, 3, 3, 7] + 
   128000*f[3, 3, 3, 3, 3, 5, 5] - 89600*f[3, 3, 3, 3, 3, 7, 3] + 
   64000*f[3, 3, 3, 3, 5, 3, 5] + 64000*f[3, 3, 3, 3, 5, 5, 3] - 
   71680*f[3, 3, 3, 3, 7, 3, 3] + 25600*f[3, 3, 3, 5, 3, 3, 5] + 
   25600*f[3, 3, 3, 5, 3, 5, 3] + 51200*f[3, 3, 3, 5, 5, 3, 3] - 
   35840*f[3, 3, 3, 7, 3, 3, 3] + 6400*f[3, 3, 5, 3, 3, 3, 5] + 
   6400*f[3, 3, 5, 3, 3, 5, 3] + 12800*f[3, 3, 5, 3, 5, 3, 3] + 
   25600*f[3, 3, 5, 5, 3, 3, 3], DecimalForm[
   3.7462271574232671667207825413925112837737813481639999999999999999`48.5735\
941078562*^6]}, {"101010001000", 
  (-22353386791451094995854023790172134039395641771*f[25])/
    111035572409459102621776560000 - (7665422009548169*f[3, 3, 19])/1106980 - 
   (70465493*f[3, 5, 17])/55 + (18346057*f[3, 7, 15])/5 + 
   786960*f[3, 9, 13] + 652088*f[3, 11, 11] + 786960*f[3, 13, 9] + 
   (18346057*f[3, 15, 7])/5 - (70465493*f[3, 17, 5])/55 - 
   (7665422009548169*f[3, 19, 3])/1106980 - (40965583*f[5, 3, 17])/165 + 
   (10902551*f[5, 5, 15])/6 + 574160*f[5, 7, 13] - 125220*f[5, 9, 11] - 
   125220*f[5, 11, 9] + 574160*f[5, 13, 7] + (10902551*f[5, 15, 5])/6 - 
   (40965583*f[5, 17, 3])/165 + (153278032*f[7, 3, 15])/9 + 
   145360*f[7, 5, 13] - 5411720*f[7, 7, 11] - 235200*f[7, 9, 9] - 
   5411720*f[7, 11, 7] + 145360*f[7, 13, 5] + (153278032*f[7, 15, 3])/9 - 
   499440*f[9, 3, 13] - (375880*f[9, 5, 11])/3 - (1658720*f[9, 7, 9])/9 - 
   (1658720*f[9, 9, 7])/9 - (375880*f[9, 11, 5])/3 - 499440*f[9, 13, 3] + 
   1696204*f[11, 3, 11] - (783220*f[11, 5, 9])/3 + 18764144*f[11, 7, 7] - 
   (783220*f[11, 9, 5])/3 + 1696204*f[11, 11, 3] + 2880*f[13, 3, 9] - 
   196960*f[13, 5, 7] - 196960*f[13, 7, 5] + 2880*f[13, 9, 3] + 
   (26278999*f[15, 3, 7])/5 + (9039653*f[15, 5, 5])/3 + 
   (26278999*f[15, 7, 3])/5 - (170430896*f[17, 3, 5])/165 - 
   (170430896*f[17, 5, 3])/165 + (2266413322043239*f[19, 3, 3])/553490 - 
   547008*f[3, 3, 3, 3, 13] + 189440*f[3, 3, 3, 5, 11] + 
   (2064160*f[3, 3, 3, 7, 9])/3 + (2064160*f[3, 3, 3, 9, 7])/3 + 
   189440*f[3, 3, 3, 11, 5] - 547008*f[3, 3, 3, 13, 3] - 
   5440*f[3, 3, 5, 3, 11] + (325600*f[3, 3, 5, 5, 9])/3 + 
   47040*f[3, 3, 5, 7, 7] + (325600*f[3, 3, 5, 9, 5])/3 - 
   5440*f[3, 3, 5, 11, 3] + 258720*f[3, 3, 7, 3, 9] - 
   72480*f[3, 3, 7, 5, 7] - 72480*f[3, 3, 7, 7, 5] + 
   258720*f[3, 3, 7, 9, 3] + (988480*f[3, 3, 9, 3, 7])/3 - 
   (875200*f[3, 3, 9, 5, 5])/3 + (988480*f[3, 3, 9, 7, 3])/3 + 
   274080*f[3, 3, 11, 3, 5] + 274080*f[3, 3, 11, 5, 3] - 
   555904*f[3, 3, 13, 3, 3] - 87120*f[3, 5, 3, 3, 11] + 
   60000*f[3, 5, 3, 5, 9] - 582400*f[3, 5, 3, 7, 7] + 
   60000*f[3, 5, 3, 9, 5] - 87120*f[3, 5, 3, 11, 3] + 
   313600*f[3, 5, 5, 5, 7] + 313600*f[3, 5, 5, 7, 5] - 
   340480*f[3, 5, 7, 3, 7] + 358400*f[3, 5, 7, 5, 5] - 
   340480*f[3, 5, 7, 7, 3] + 194400*f[3, 5, 9, 3, 5] + 
   194400*f[3, 5, 9, 5, 3] - 174240*f[3, 5, 11, 3, 3] - 
   97440*f[3, 7, 3, 3, 9] - 141920*f[3, 7, 3, 5, 7] - 
   141920*f[3, 7, 3, 7, 5] - 97440*f[3, 7, 3, 9, 3] - 
   456640*f[3, 7, 5, 3, 7] + 448000*f[3, 7, 5, 5, 5] - 
   456640*f[3, 7, 5, 7, 3] - 453280*f[3, 7, 7, 3, 5] - 
   453280*f[3, 7, 7, 5, 3] - 87360*f[3, 7, 9, 3, 3] - 
   (56960*f[3, 9, 3, 3, 7])/3 - (68800*f[3, 9, 3, 5, 5])/3 - 
   (56960*f[3, 9, 3, 7, 3])/3 - (34400*f[3, 9, 5, 3, 5])/3 - 
   (34400*f[3, 9, 5, 5, 3])/3 + (162560*f[3, 9, 7, 3, 3])/3 + 
   271600*f[3, 11, 3, 3, 5] + 271600*f[3, 11, 3, 5, 3] + 
   384800*f[3, 11, 5, 3, 3] - 573696*f[3, 13, 3, 3, 3] - 
   7920*f[5, 3, 3, 3, 11] + 58240*f[5, 3, 3, 7, 7] - 7920*f[5, 3, 3, 11, 3] + 
   7200*f[5, 3, 5, 3, 9] + 154400*f[5, 3, 5, 5, 7] + 
   154400*f[5, 3, 5, 7, 5] + 7200*f[5, 3, 5, 9, 3] - 6720*f[5, 3, 7, 3, 7] + 
   152000*f[5, 3, 7, 5, 5] - 6720*f[5, 3, 7, 7, 3] - 7200*f[5, 3, 9, 3, 5] - 
   7200*f[5, 3, 9, 5, 3] - 15840*f[5, 3, 11, 3, 3] + 7200*f[5, 5, 3, 3, 9] + 
   64800*f[5, 5, 3, 5, 7] + 64800*f[5, 5, 3, 7, 5] + 7200*f[5, 5, 3, 9, 3] - 
   55200*f[5, 5, 5, 3, 7] - 55200*f[5, 5, 5, 7, 3] - 52800*f[5, 5, 7, 3, 5] - 
   52800*f[5, 5, 7, 5, 3] + 14400*f[5, 5, 9, 3, 3] - 42560*f[5, 7, 3, 3, 7] - 
   83200*f[5, 7, 3, 5, 5] - 42560*f[5, 7, 3, 7, 3] - 52800*f[5, 7, 5, 3, 5] - 
   52800*f[5, 7, 5, 5, 3] - 13440*f[5, 7, 7, 3, 3] - 7200*f[5, 9, 3, 3, 5] - 
   7200*f[5, 9, 3, 5, 3] - 14400*f[5, 9, 5, 3, 3] - 31680*f[5, 11, 3, 3, 3] - 
   433440*f[7, 3, 3, 3, 9] - 92640*f[7, 3, 3, 5, 7] - 
   92640*f[7, 3, 3, 7, 5] - 433440*f[7, 3, 3, 9, 3] + 
   80960*f[7, 3, 5, 3, 7] + 44800*f[7, 3, 5, 5, 5] + 80960*f[7, 3, 5, 7, 3] + 
   160480*f[7, 3, 7, 3, 5] + 160480*f[7, 3, 7, 5, 3] - 
   194880*f[7, 3, 9, 3, 3] - 112640*f[7, 5, 3, 3, 7] + 
   11200*f[7, 5, 3, 5, 5] - 112640*f[7, 5, 3, 7, 3] - 5600*f[7, 5, 5, 3, 5] - 
   5600*f[7, 5, 5, 5, 3] - 58880*f[7, 5, 7, 3, 3] + 467360*f[7, 7, 3, 3, 5] + 
   467360*f[7, 7, 3, 5, 3] + 100160*f[7, 7, 5, 3, 3] + 
   282240*f[7, 9, 3, 3, 3] - (687680*f[9, 3, 3, 3, 7])/3 + 
   (780800*f[9, 3, 3, 5, 5])/3 - (687680*f[9, 3, 3, 7, 3])/3 + 
   (390400*f[9, 3, 5, 3, 5])/3 + (390400*f[9, 3, 5, 5, 3])/3 - 
   (246400*f[9, 3, 7, 3, 3])/3 - (12800*f[9, 5, 3, 3, 5])/3 - 
   (12800*f[9, 5, 3, 5, 3])/3 - (25600*f[9, 5, 5, 3, 3])/3 + 
   (636160*f[9, 7, 3, 3, 3])/3 + 189920*f[11, 3, 3, 3, 5] + 
   189920*f[11, 3, 3, 5, 3] + 221440*f[11, 3, 5, 3, 3] + 
   284480*f[11, 5, 3, 3, 3] - 89600*f[3, 3, 3, 3, 3, 3, 7] + 
   128000*f[3, 3, 3, 3, 3, 5, 5] - 89600*f[3, 3, 3, 3, 3, 7, 3] + 
   64000*f[3, 3, 3, 3, 5, 3, 5] + 64000*f[3, 3, 3, 3, 5, 5, 3] - 
   71680*f[3, 3, 3, 3, 7, 3, 3] + 25600*f[3, 3, 3, 5, 3, 3, 5] + 
   25600*f[3, 3, 3, 5, 3, 5, 3] + 51200*f[3, 3, 3, 5, 5, 3, 3] - 
   35840*f[3, 3, 3, 7, 3, 3, 3] + 6400*f[3, 3, 5, 3, 3, 3, 5] + 
   6400*f[3, 3, 5, 3, 3, 5, 3] + 12800*f[3, 3, 5, 3, 5, 3, 3] + 
   25600*f[3, 3, 5, 5, 3, 3, 3], DecimalForm[
   3.7462271574232671667207825413925112837737813481639999999999999999`48.5735\
941078562*^6]}, {"101000001001", 
  (-5550060746924161982875849114396516514939504123706115356557342584850377*
     f[25])/11828288048197052499523714165280841530270208000000 + 
   (1552303524336888904572023*f[3, 3, 19])/29617581994000 - 
   (6891355442459209*f[3, 5, 17])/54885600 + (924254286241*f[3, 7, 15])/
    50400 - (59875891*f[3, 9, 13])/420 + (220859923*f[3, 11, 11])/1600 - 
   (59875891*f[3, 13, 9])/420 + (924254286241*f[3, 15, 7])/50400 - 
   (6891355442459209*f[3, 17, 5])/54885600 + 
   (1552303524336888904572023*f[3, 19, 3])/29617581994000 + 
   (34810566536500897*f[5, 3, 17])/68607000 + (41481311159*f[5, 5, 15])/
    13860 + (301004919*f[5, 7, 13])/160 + (13810625*f[5, 9, 11])/4 + 
   (13810625*f[5, 11, 9])/4 + (301004919*f[5, 13, 7])/160 + 
   (41481311159*f[5, 15, 5])/13860 + (34810566536500897*f[5, 17, 3])/
    68607000 + (405043757446*f[7, 3, 15])/17325 + 
   (27075609*f[7, 5, 13])/1120 - (2384723037*f[7, 7, 11])/640 + 
   (36216305*f[7, 9, 9])/72 - (2384723037*f[7, 11, 7])/640 + 
   (27075609*f[7, 13, 5])/1120 + (405043757446*f[7, 15, 3])/17325 - 
   (61002761*f[9, 3, 13])/140 + (123911057*f[9, 5, 11])/32 - 
   (13778185*f[9, 7, 9])/144 - (13778185*f[9, 9, 7])/144 + 
   (123911057*f[9, 11, 5])/32 - (61002761*f[9, 13, 3])/140 - 
   (418663083*f[11, 3, 11])/640 - (17859023*f[11, 5, 9])/96 - 
   (241654539*f[11, 7, 7])/320 - (17859023*f[11, 9, 5])/96 - 
   (418663083*f[11, 11, 3])/640 - (14324637*f[13, 3, 9])/10 - 
   (274625301*f[13, 5, 7])/140 - (274625301*f[13, 7, 5])/140 - 
   (14324637*f[13, 9, 3])/10 + (1161036717173*f[15, 3, 7])/26400 - 
   (274561175957*f[15, 5, 5])/9240 + (1161036717173*f[15, 7, 3])/26400 + 
   (11127147637909159*f[17, 3, 5])/91476000 + (11127147637909159*f[17, 5, 3])/
    91476000 + (466581590525833216764193*f[19, 3, 3])/7269770125800 + 
   (416592*f[3, 3, 3, 3, 13])/25 + (575565*f[3, 3, 3, 5, 11])/2 + 
   977489*f[3, 3, 3, 7, 9] + 977489*f[3, 3, 3, 9, 7] + 
   (575565*f[3, 3, 3, 11, 5])/2 + (416592*f[3, 3, 3, 13, 3])/25 + 
   (1391009*f[3, 3, 5, 3, 11])/10 + (87398*f[3, 3, 5, 5, 9])/3 - 
   596211*f[3, 3, 5, 7, 7] + (87398*f[3, 3, 5, 9, 5])/3 + 
   (1391009*f[3, 3, 5, 11, 3])/10 + 563565*f[3, 3, 7, 3, 9] - 
   (2186715*f[3, 3, 7, 5, 7])/2 - (2186715*f[3, 3, 7, 7, 5])/2 + 
   563565*f[3, 3, 7, 9, 3] + 388150*f[3, 3, 9, 3, 7] - 
   329492*f[3, 3, 9, 5, 5] + 388150*f[3, 3, 9, 7, 3] - 
   679790*f[3, 3, 11, 3, 5] - 679790*f[3, 3, 11, 5, 3] - 
   (10164992*f[3, 3, 13, 3, 3])/25 + (307019*f[3, 5, 3, 3, 11])/10 + 
   40926*f[3, 5, 3, 5, 9] - 315399*f[3, 5, 3, 7, 7] + 
   40926*f[3, 5, 3, 9, 5] + (307019*f[3, 5, 3, 11, 3])/10 + 
   (287378*f[3, 5, 5, 3, 9])/3 - 394740*f[3, 5, 5, 5, 7] - 
   394740*f[3, 5, 5, 7, 5] + (287378*f[3, 5, 5, 9, 3])/3 + 
   (60225*f[3, 5, 7, 3, 7])/2 - 189120*f[3, 5, 7, 5, 5] + 
   (60225*f[3, 5, 7, 7, 3])/2 + (411698*f[3, 5, 9, 3, 5])/3 + 
   (411698*f[3, 5, 9, 5, 3])/3 + 2048787*f[3, 5, 11, 3, 3] + 
   (609523*f[3, 7, 3, 3, 9])/3 - (736527*f[3, 7, 3, 5, 7])/2 - 
   (736527*f[3, 7, 3, 7, 5])/2 + (609523*f[3, 7, 3, 9, 3])/3 - 
   (455715*f[3, 7, 5, 3, 7])/2 + 222120*f[3, 7, 5, 5, 5] - 
   (455715*f[3, 7, 5, 7, 3])/2 + 11319*f[3, 7, 7, 3, 5] + 
   11319*f[3, 7, 7, 5, 3] + (713642*f[3, 7, 9, 3, 3])/3 - 
   (499448*f[3, 9, 3, 3, 7])/3 - (410636*f[3, 9, 3, 5, 5])/3 - 
   (499448*f[3, 9, 3, 7, 3])/3 - 179952*f[3, 9, 5, 3, 5] - 
   179952*f[3, 9, 5, 5, 3] - (338848*f[3, 9, 7, 3, 3])/3 + 
   (1853613*f[3, 11, 3, 3, 5])/5 + (1853613*f[3, 11, 3, 5, 3])/5 + 
   (2055026*f[3, 11, 5, 3, 3])/5 - (6265632*f[3, 13, 3, 3, 3])/5 - 
   (421748*f[5, 3, 3, 3, 11])/5 + (145528*f[5, 3, 3, 5, 9])/3 - 
   102186*f[5, 3, 3, 7, 7] + (145528*f[5, 3, 3, 9, 5])/3 - 
   (421748*f[5, 3, 3, 11, 3])/5 + (173398*f[5, 3, 5, 3, 9])/3 - 
   194280*f[5, 3, 5, 5, 7] - 194280*f[5, 3, 5, 7, 5] + 
   (173398*f[5, 3, 5, 9, 3])/3 - 227058*f[5, 3, 7, 3, 7] - 
   367680*f[5, 3, 7, 5, 5] - 227058*f[5, 3, 7, 7, 3] + 
   196276*f[5, 3, 9, 3, 5] + 196276*f[5, 3, 9, 5, 3] + 
   966326*f[5, 3, 11, 3, 3] + 273496*f[5, 5, 3, 3, 9] + 
   30780*f[5, 5, 3, 5, 7] + 30780*f[5, 5, 3, 7, 5] + 
   273496*f[5, 5, 3, 9, 3] + 1140*f[5, 5, 5, 3, 7] + 69120*f[5, 5, 5, 5, 5] + 
   1140*f[5, 5, 5, 7, 3] + 180348*f[5, 5, 7, 3, 5] + 
   180348*f[5, 5, 7, 5, 3] + (139240*f[5, 5, 9, 3, 3])/3 - 
   437001*f[5, 7, 3, 3, 7] - 68544*f[5, 7, 3, 5, 5] - 
   437001*f[5, 7, 3, 7, 3] + 186156*f[5, 7, 5, 3, 5] + 
   186156*f[5, 7, 5, 5, 3] - 522072*f[5, 7, 7, 3, 3] + 
   116960*f[5, 9, 3, 3, 5] + 116960*f[5, 9, 3, 5, 3] + 
   (970100*f[5, 9, 5, 3, 3])/3 + (15338386*f[5, 11, 3, 3, 3])/5 + 
   (274859*f[7, 3, 3, 3, 9])/3 + (142593*f[7, 3, 3, 5, 7])/2 + 
   (142593*f[7, 3, 3, 7, 5])/2 + (274859*f[7, 3, 3, 9, 3])/3 - 
   (154503*f[7, 3, 5, 3, 7])/2 + 254520*f[7, 3, 5, 5, 5] - 
   (154503*f[7, 3, 5, 7, 3])/2 + 137433*f[7, 3, 7, 3, 5] + 
   137433*f[7, 3, 7, 5, 3] + 188286*f[7, 3, 9, 3, 3] - 
   497523*f[7, 5, 3, 3, 7] + 123480*f[7, 5, 3, 5, 5] - 
   497523*f[7, 5, 3, 7, 3] + 57960*f[7, 5, 5, 3, 5] + 
   57960*f[7, 5, 5, 5, 3] - 381012*f[7, 5, 7, 3, 3] + 
   (640161*f[7, 7, 3, 3, 5])/2 + (640161*f[7, 7, 3, 5, 3])/2 + 
   48357*f[7, 7, 5, 3, 3] + (1144856*f[7, 9, 3, 3, 3])/3 - 
   (357292*f[9, 3, 3, 3, 7])/3 - (644860*f[9, 3, 3, 5, 5])/3 - 
   (357292*f[9, 3, 3, 7, 3])/3 - (712400*f[9, 3, 5, 3, 5])/3 - 
   (712400*f[9, 3, 5, 5, 3])/3 - 147672*f[9, 3, 7, 3, 3] - 
   (31810*f[9, 5, 3, 3, 5])/3 - (31810*f[9, 5, 3, 5, 3])/3 + 
   (716320*f[9, 5, 5, 3, 3])/3 - (614464*f[9, 7, 3, 3, 3])/3 + 
   (564377*f[11, 3, 3, 3, 5])/10 + (564377*f[11, 3, 3, 5, 3])/10 + 
   (37341*f[11, 3, 5, 3, 3])/5 - (452354*f[11, 5, 3, 3, 3])/5 - 
   2011392*f[13, 3, 3, 3, 3] - 241920*f[3, 3, 3, 3, 3, 3, 7] - 
   69120*f[3, 3, 3, 3, 3, 5, 5] - 241920*f[3, 3, 3, 3, 3, 7, 3] - 
   26496*f[3, 3, 3, 3, 5, 3, 5] - 26496*f[3, 3, 3, 3, 5, 5, 3] - 
   209664*f[3, 3, 3, 3, 7, 3, 3] + 10368*f[3, 3, 3, 5, 3, 3, 5] + 
   10368*f[3, 3, 3, 5, 3, 5, 3] + 4608*f[3, 3, 3, 5, 5, 3, 3] - 
   145152*f[3, 3, 3, 7, 3, 3, 3] - 3328*f[3, 3, 5, 3, 3, 3, 5] - 
   3328*f[3, 3, 5, 3, 3, 5, 3] - 11520*f[3, 3, 5, 3, 5, 3, 3] - 
   27904*f[3, 3, 5, 5, 3, 3, 3] - 64512*f[3, 3, 7, 3, 3, 3, 3] + 
   12928*f[3, 5, 3, 3, 3, 3, 5] + 12928*f[3, 5, 3, 3, 3, 5, 3] + 
   7296*f[3, 5, 3, 3, 5, 3, 3] - 3968*f[3, 5, 3, 5, 3, 3, 3] + 
   104448*f[3, 5, 5, 3, 3, 3, 3] + 43968*f[5, 3, 3, 3, 3, 3, 5] + 
   43968*f[5, 3, 3, 3, 3, 5, 3] + 39936*f[5, 3, 3, 3, 5, 3, 3] + 
   31872*f[5, 3, 3, 5, 3, 3, 3] + 89088*f[5, 3, 5, 3, 3, 3, 3] + 
   350208*f[5, 5, 3, 3, 3, 3, 3] + 258048*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.752091650142568866820506941110933063115166619`45.57427343809324*^6]}, 
 {"100010100010", (13170121628186114330134363434988518894372821507*f[25])/
    2775889310236477565544414000 + (1317443017119496*f[3, 3, 19])/23721 + 
   (125293189214*f[3, 5, 17])/165 + (244989206*f[3, 7, 15])/15 + 
   (15627868*f[3, 9, 13])/3 + 5364352*f[3, 11, 11] + 
   (15627868*f[3, 13, 9])/3 + (244989206*f[3, 15, 7])/15 + 
   (125293189214*f[3, 17, 5])/165 + (1317443017119496*f[3, 19, 3])/23721 + 
   (1763673932*f[5, 3, 17])/33 + (14799298*f[5, 5, 15])/9 + 
   3909900*f[5, 7, 13] + (8994320*f[5, 9, 11])/3 + (8994320*f[5, 11, 9])/3 + 
   3909900*f[5, 13, 7] + (14799298*f[5, 15, 5])/9 + 
   (1763673932*f[5, 17, 3])/33 + (133948304*f[7, 3, 15])/9 + 
   2380160*f[7, 5, 13] + 808640*f[7, 7, 11] + 44800*f[7, 9, 9] + 
   808640*f[7, 11, 7] + 2380160*f[7, 13, 5] + (133948304*f[7, 15, 3])/9 + 
   (1860208*f[9, 3, 13])/3 + 3874000*f[9, 5, 11] + (730240*f[9, 7, 9])/9 + 
   (730240*f[9, 9, 7])/9 + 3874000*f[9, 11, 5] + (1860208*f[9, 13, 3])/3 + 
   37518016*f[11, 3, 11] - (17834720*f[11, 5, 9])/3 + 2804480*f[11, 7, 7] - 
   (17834720*f[11, 9, 5])/3 + 37518016*f[11, 11, 3] - 409980*f[13, 3, 9] + 
   30220*f[13, 5, 7] + 30220*f[13, 7, 5] - 409980*f[13, 9, 3] - 
   (501746462*f[15, 3, 7])/45 + (29598596*f[15, 5, 5])/9 - 
   (501746462*f[15, 7, 3])/45 + (33786227158*f[17, 3, 5])/55 + 
   (33786227158*f[17, 5, 3])/55 - (24706119699265639*f[19, 3, 3])/118605 + 
   9668992*f[3, 3, 3, 3, 13] - 3770880*f[3, 3, 3, 5, 11] + 
   (1355200*f[3, 3, 3, 7, 9])/3 + (1355200*f[3, 3, 3, 9, 7])/3 - 
   3770880*f[3, 3, 3, 11, 5] + 9668992*f[3, 3, 3, 13, 3] - 
   3252160*f[3, 3, 5, 3, 11] + (1620800*f[3, 3, 5, 5, 9])/3 - 
   17920*f[3, 3, 5, 7, 7] + (1620800*f[3, 3, 5, 9, 5])/3 - 
   3252160*f[3, 3, 5, 11, 3] - 20160*f[3, 3, 7, 3, 9] - 
   94080*f[3, 3, 7, 5, 7] - 94080*f[3, 3, 7, 7, 5] - 20160*f[3, 3, 7, 9, 3] + 
   (669760*f[3, 3, 9, 3, 7])/3 + (448000*f[3, 3, 9, 5, 5])/3 + 
   (669760*f[3, 3, 9, 7, 3])/3 - 9064000*f[3, 3, 11, 3, 5] - 
   9064000*f[3, 3, 11, 5, 3] + 4630272*f[3, 3, 13, 3, 3] - 
   3036320*f[3, 5, 3, 3, 11] + 645600*f[3, 5, 3, 5, 9] + 
   69440*f[3, 5, 3, 7, 7] + 645600*f[3, 5, 3, 9, 5] - 
   3036320*f[3, 5, 3, 11, 3] + (1095200*f[3, 5, 5, 3, 9])/3 - 
   431200*f[3, 5, 5, 5, 7] - 431200*f[3, 5, 5, 7, 5] + 
   (1095200*f[3, 5, 5, 9, 3])/3 + 303520*f[3, 5, 7, 3, 7] - 
   478400*f[3, 5, 7, 5, 5] + 303520*f[3, 5, 7, 7, 3] + 
   504000*f[3, 5, 9, 3, 5] + 504000*f[3, 5, 9, 5, 3] + 
   5041600*f[3, 5, 11, 3, 3] - 235200*f[3, 7, 3, 3, 9] + 
   257600*f[3, 7, 3, 5, 7] + 257600*f[3, 7, 3, 7, 5] - 
   235200*f[3, 7, 3, 9, 3] + 301280*f[3, 7, 5, 3, 7] - 
   572800*f[3, 7, 5, 5, 5] + 301280*f[3, 7, 5, 7, 3] + 
   375200*f[3, 7, 7, 3, 5] + 375200*f[3, 7, 7, 5, 3] - 
   13440*f[3, 7, 9, 3, 3] + (649600*f[3, 9, 3, 3, 7])/3 - 
   (401600*f[3, 9, 3, 5, 5])/3 + (649600*f[3, 9, 3, 7, 3])/3 + 
   252000*f[3, 9, 5, 3, 5] + 252000*f[3, 9, 5, 5, 3] + 
   (1420160*f[3, 9, 7, 3, 3])/3 - 6279200*f[3, 11, 3, 3, 5] - 
   6279200*f[3, 11, 3, 5, 3] - 6582080*f[3, 11, 5, 3, 3] - 
   5447168*f[3, 13, 3, 3, 3] - 626080*f[5, 3, 3, 3, 11] + 
   (1056800*f[5, 3, 3, 5, 9])/3 + 336000*f[5, 3, 3, 7, 7] + 
   (1056800*f[5, 3, 3, 9, 5])/3 - 626080*f[5, 3, 3, 11, 3] + 
   (119200*f[5, 3, 5, 3, 9])/3 - 184800*f[5, 3, 5, 5, 7] - 
   184800*f[5, 3, 5, 7, 5] + (119200*f[5, 3, 5, 9, 3])/3 + 
   11200*f[5, 3, 7, 3, 7] - 257600*f[5, 3, 7, 5, 5] + 
   11200*f[5, 3, 7, 7, 3] + (401600*f[5, 3, 9, 3, 5])/3 + 
   (401600*f[5, 3, 9, 5, 3])/3 + 20800*f[5, 3, 11, 3, 3] - 
   50400*f[5, 5, 3, 3, 9] + 61600*f[5, 5, 3, 5, 7] + 61600*f[5, 5, 3, 7, 5] - 
   50400*f[5, 5, 3, 9, 3] + 28000*f[5, 5, 5, 3, 7] + 28000*f[5, 5, 5, 7, 3] + 
   33600*f[5, 5, 7, 3, 5] + 33600*f[5, 5, 7, 5, 3] - 33600*f[5, 5, 9, 3, 3] + 
   11200*f[5, 7, 3, 3, 7] - 313600*f[5, 7, 3, 5, 5] + 
   11200*f[5, 7, 3, 7, 3] - 33600*f[5, 7, 5, 3, 5] - 33600*f[5, 7, 5, 5, 3] + 
   336000*f[5, 7, 7, 3, 3] - (203200*f[5, 9, 3, 3, 5])/3 - 
   (203200*f[5, 9, 3, 5, 3])/3 + (464000*f[5, 9, 5, 3, 3])/3 + 
   1314560*f[5, 11, 3, 3, 3] - 134400*f[7, 3, 3, 3, 9] + 
   620480*f[7, 3, 3, 5, 7] + 620480*f[7, 3, 3, 7, 5] - 
   134400*f[7, 3, 3, 9, 3] + 262080*f[7, 3, 5, 3, 7] - 
   684800*f[7, 3, 5, 5, 5] + 262080*f[7, 3, 5, 7, 3] + 
   306880*f[7, 3, 7, 3, 5] + 306880*f[7, 3, 7, 5, 3] - 
   40320*f[7, 5, 3, 3, 7] - 396800*f[7, 5, 3, 5, 5] - 
   40320*f[7, 5, 3, 7, 3] - 252800*f[7, 5, 5, 3, 5] - 
   252800*f[7, 5, 5, 5, 3] + 228480*f[7, 5, 7, 3, 3] + 
   262080*f[7, 7, 3, 3, 5] + 262080*f[7, 7, 3, 5, 3] + 
   318080*f[7, 7, 5, 3, 3] + 268800*f[7, 9, 3, 3, 3] + 
   (185920*f[9, 3, 3, 3, 7])/3 - (1150400*f[9, 3, 3, 5, 5])/3 + 
   (185920*f[9, 3, 3, 7, 3])/3 - 405600*f[9, 3, 5, 3, 5] - 
   405600*f[9, 3, 5, 5, 3] + (452480*f[9, 3, 7, 3, 3])/3 - 
   167200*f[9, 5, 3, 3, 5] - 167200*f[9, 5, 3, 5, 3] + 
   (280000*f[9, 5, 5, 3, 3])/3 + (985600*f[9, 7, 3, 3, 3])/3 + 
   3111040*f[11, 3, 3, 3, 5] + 3111040*f[11, 3, 3, 5, 3] + 
   4620800*f[11, 3, 5, 3, 3] + 7640320*f[11, 5, 3, 3, 3] - 
   358400*f[3, 3, 3, 3, 3, 3, 7] - 896000*f[3, 3, 3, 3, 3, 5, 5] - 
   358400*f[3, 3, 3, 3, 3, 7, 3] - 76800*f[3, 3, 3, 3, 5, 3, 5] - 
   76800*f[3, 3, 3, 3, 5, 5, 3] - 286720*f[3, 3, 3, 3, 7, 3, 3] + 
   499200*f[3, 3, 3, 5, 3, 3, 5] + 499200*f[3, 3, 3, 5, 3, 5, 3] + 
   256000*f[3, 3, 3, 5, 5, 3, 3] - 143360*f[3, 3, 3, 7, 3, 3, 3] + 
   512000*f[3, 3, 5, 3, 3, 3, 5] + 512000*f[3, 3, 5, 3, 3, 5, 3] + 
   358400*f[3, 3, 5, 3, 5, 3, 3] + 51200*f[3, 3, 5, 5, 3, 3, 3] + 
   153600*f[3, 5, 3, 3, 3, 3, 5] + 153600*f[3, 5, 3, 3, 3, 5, 3] + 
   25600*f[3, 5, 3, 3, 5, 3, 3] - 230400*f[3, 5, 3, 5, 3, 3, 3] - 
   102400*f[3, 5, 5, 3, 3, 3, 3] + 32000*f[5, 3, 3, 3, 3, 3, 5] + 
   32000*f[5, 3, 3, 3, 3, 5, 3] + 12800*f[5, 3, 3, 3, 5, 3, 3] - 
   25600*f[5, 3, 3, 5, 3, 3, 3] - 51200*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.76246521700889248799963812020227190419250418747`47.575472493683385*^6]}, 
 {"101000101000", (13170121628186114330134363434988518894372821507*f[25])/
    2775889310236477565544414000 + (1317443017119496*f[3, 3, 19])/23721 + 
   (125293189214*f[3, 5, 17])/165 + (244989206*f[3, 7, 15])/15 + 
   (15627868*f[3, 9, 13])/3 + 5364352*f[3, 11, 11] + 
   (15627868*f[3, 13, 9])/3 + (244989206*f[3, 15, 7])/15 + 
   (125293189214*f[3, 17, 5])/165 + (1317443017119496*f[3, 19, 3])/23721 + 
   (1763673932*f[5, 3, 17])/33 + (14799298*f[5, 5, 15])/9 + 
   3909900*f[5, 7, 13] + (8994320*f[5, 9, 11])/3 + (8994320*f[5, 11, 9])/3 + 
   3909900*f[5, 13, 7] + (14799298*f[5, 15, 5])/9 + 
   (1763673932*f[5, 17, 3])/33 + (133948304*f[7, 3, 15])/9 + 
   2380160*f[7, 5, 13] + 808640*f[7, 7, 11] + 44800*f[7, 9, 9] + 
   808640*f[7, 11, 7] + 2380160*f[7, 13, 5] + (133948304*f[7, 15, 3])/9 + 
   (1860208*f[9, 3, 13])/3 + 3874000*f[9, 5, 11] + (730240*f[9, 7, 9])/9 + 
   (730240*f[9, 9, 7])/9 + 3874000*f[9, 11, 5] + (1860208*f[9, 13, 3])/3 + 
   37518016*f[11, 3, 11] - (17834720*f[11, 5, 9])/3 + 2804480*f[11, 7, 7] - 
   (17834720*f[11, 9, 5])/3 + 37518016*f[11, 11, 3] - 409980*f[13, 3, 9] + 
   30220*f[13, 5, 7] + 30220*f[13, 7, 5] - 409980*f[13, 9, 3] - 
   (501746462*f[15, 3, 7])/45 + (29598596*f[15, 5, 5])/9 - 
   (501746462*f[15, 7, 3])/45 + (33786227158*f[17, 3, 5])/55 + 
   (33786227158*f[17, 5, 3])/55 - (24706119699265639*f[19, 3, 3])/118605 + 
   9668992*f[3, 3, 3, 3, 13] - 3770880*f[3, 3, 3, 5, 11] + 
   (1355200*f[3, 3, 3, 7, 9])/3 + (1355200*f[3, 3, 3, 9, 7])/3 - 
   3770880*f[3, 3, 3, 11, 5] + 9668992*f[3, 3, 3, 13, 3] - 
   3252160*f[3, 3, 5, 3, 11] + (1620800*f[3, 3, 5, 5, 9])/3 - 
   17920*f[3, 3, 5, 7, 7] + (1620800*f[3, 3, 5, 9, 5])/3 - 
   3252160*f[3, 3, 5, 11, 3] - 20160*f[3, 3, 7, 3, 9] - 
   94080*f[3, 3, 7, 5, 7] - 94080*f[3, 3, 7, 7, 5] - 20160*f[3, 3, 7, 9, 3] + 
   (669760*f[3, 3, 9, 3, 7])/3 + (448000*f[3, 3, 9, 5, 5])/3 + 
   (669760*f[3, 3, 9, 7, 3])/3 - 9064000*f[3, 3, 11, 3, 5] - 
   9064000*f[3, 3, 11, 5, 3] + 4630272*f[3, 3, 13, 3, 3] - 
   3036320*f[3, 5, 3, 3, 11] + 645600*f[3, 5, 3, 5, 9] + 
   69440*f[3, 5, 3, 7, 7] + 645600*f[3, 5, 3, 9, 5] - 
   3036320*f[3, 5, 3, 11, 3] + (1095200*f[3, 5, 5, 3, 9])/3 - 
   431200*f[3, 5, 5, 5, 7] - 431200*f[3, 5, 5, 7, 5] + 
   (1095200*f[3, 5, 5, 9, 3])/3 + 303520*f[3, 5, 7, 3, 7] - 
   478400*f[3, 5, 7, 5, 5] + 303520*f[3, 5, 7, 7, 3] + 
   504000*f[3, 5, 9, 3, 5] + 504000*f[3, 5, 9, 5, 3] + 
   5041600*f[3, 5, 11, 3, 3] - 235200*f[3, 7, 3, 3, 9] + 
   257600*f[3, 7, 3, 5, 7] + 257600*f[3, 7, 3, 7, 5] - 
   235200*f[3, 7, 3, 9, 3] + 301280*f[3, 7, 5, 3, 7] - 
   572800*f[3, 7, 5, 5, 5] + 301280*f[3, 7, 5, 7, 3] + 
   375200*f[3, 7, 7, 3, 5] + 375200*f[3, 7, 7, 5, 3] - 
   13440*f[3, 7, 9, 3, 3] + (649600*f[3, 9, 3, 3, 7])/3 - 
   (401600*f[3, 9, 3, 5, 5])/3 + (649600*f[3, 9, 3, 7, 3])/3 + 
   252000*f[3, 9, 5, 3, 5] + 252000*f[3, 9, 5, 5, 3] + 
   (1420160*f[3, 9, 7, 3, 3])/3 - 6279200*f[3, 11, 3, 3, 5] - 
   6279200*f[3, 11, 3, 5, 3] - 6582080*f[3, 11, 5, 3, 3] - 
   5447168*f[3, 13, 3, 3, 3] - 626080*f[5, 3, 3, 3, 11] + 
   (1056800*f[5, 3, 3, 5, 9])/3 + 336000*f[5, 3, 3, 7, 7] + 
   (1056800*f[5, 3, 3, 9, 5])/3 - 626080*f[5, 3, 3, 11, 3] + 
   (119200*f[5, 3, 5, 3, 9])/3 - 184800*f[5, 3, 5, 5, 7] - 
   184800*f[5, 3, 5, 7, 5] + (119200*f[5, 3, 5, 9, 3])/3 + 
   11200*f[5, 3, 7, 3, 7] - 257600*f[5, 3, 7, 5, 5] + 
   11200*f[5, 3, 7, 7, 3] + (401600*f[5, 3, 9, 3, 5])/3 + 
   (401600*f[5, 3, 9, 5, 3])/3 + 20800*f[5, 3, 11, 3, 3] - 
   50400*f[5, 5, 3, 3, 9] + 61600*f[5, 5, 3, 5, 7] + 61600*f[5, 5, 3, 7, 5] - 
   50400*f[5, 5, 3, 9, 3] + 28000*f[5, 5, 5, 3, 7] + 28000*f[5, 5, 5, 7, 3] + 
   33600*f[5, 5, 7, 3, 5] + 33600*f[5, 5, 7, 5, 3] - 33600*f[5, 5, 9, 3, 3] + 
   11200*f[5, 7, 3, 3, 7] - 313600*f[5, 7, 3, 5, 5] + 
   11200*f[5, 7, 3, 7, 3] - 33600*f[5, 7, 5, 3, 5] - 33600*f[5, 7, 5, 5, 3] + 
   336000*f[5, 7, 7, 3, 3] - (203200*f[5, 9, 3, 3, 5])/3 - 
   (203200*f[5, 9, 3, 5, 3])/3 + (464000*f[5, 9, 5, 3, 3])/3 + 
   1314560*f[5, 11, 3, 3, 3] - 134400*f[7, 3, 3, 3, 9] + 
   620480*f[7, 3, 3, 5, 7] + 620480*f[7, 3, 3, 7, 5] - 
   134400*f[7, 3, 3, 9, 3] + 262080*f[7, 3, 5, 3, 7] - 
   684800*f[7, 3, 5, 5, 5] + 262080*f[7, 3, 5, 7, 3] + 
   306880*f[7, 3, 7, 3, 5] + 306880*f[7, 3, 7, 5, 3] - 
   40320*f[7, 5, 3, 3, 7] - 396800*f[7, 5, 3, 5, 5] - 
   40320*f[7, 5, 3, 7, 3] - 252800*f[7, 5, 5, 3, 5] - 
   252800*f[7, 5, 5, 5, 3] + 228480*f[7, 5, 7, 3, 3] + 
   262080*f[7, 7, 3, 3, 5] + 262080*f[7, 7, 3, 5, 3] + 
   318080*f[7, 7, 5, 3, 3] + 268800*f[7, 9, 3, 3, 3] + 
   (185920*f[9, 3, 3, 3, 7])/3 - (1150400*f[9, 3, 3, 5, 5])/3 + 
   (185920*f[9, 3, 3, 7, 3])/3 - 405600*f[9, 3, 5, 3, 5] - 
   405600*f[9, 3, 5, 5, 3] + (452480*f[9, 3, 7, 3, 3])/3 - 
   167200*f[9, 5, 3, 3, 5] - 167200*f[9, 5, 3, 5, 3] + 
   (280000*f[9, 5, 5, 3, 3])/3 + (985600*f[9, 7, 3, 3, 3])/3 + 
   3111040*f[11, 3, 3, 3, 5] + 3111040*f[11, 3, 3, 5, 3] + 
   4620800*f[11, 3, 5, 3, 3] + 7640320*f[11, 5, 3, 3, 3] - 
   358400*f[3, 3, 3, 3, 3, 3, 7] - 896000*f[3, 3, 3, 3, 3, 5, 5] - 
   358400*f[3, 3, 3, 3, 3, 7, 3] - 76800*f[3, 3, 3, 3, 5, 3, 5] - 
   76800*f[3, 3, 3, 3, 5, 5, 3] - 286720*f[3, 3, 3, 3, 7, 3, 3] + 
   499200*f[3, 3, 3, 5, 3, 3, 5] + 499200*f[3, 3, 3, 5, 3, 5, 3] + 
   256000*f[3, 3, 3, 5, 5, 3, 3] - 143360*f[3, 3, 3, 7, 3, 3, 3] + 
   512000*f[3, 3, 5, 3, 3, 3, 5] + 512000*f[3, 3, 5, 3, 3, 5, 3] + 
   358400*f[3, 3, 5, 3, 5, 3, 3] + 51200*f[3, 3, 5, 5, 3, 3, 3] + 
   153600*f[3, 5, 3, 3, 3, 3, 5] + 153600*f[3, 5, 3, 3, 3, 5, 3] + 
   25600*f[3, 5, 3, 3, 5, 3, 3] - 230400*f[3, 5, 3, 5, 3, 3, 3] - 
   102400*f[3, 5, 5, 3, 3, 3, 3] + 32000*f[5, 3, 3, 3, 3, 3, 5] + 
   32000*f[5, 3, 3, 3, 3, 5, 3] + 12800*f[5, 3, 3, 3, 5, 3, 3] - 
   25600*f[5, 3, 3, 5, 3, 3, 3] - 51200*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.76246521700889248799963812020227190419250418747`47.575472493683385*^6]}, 
 {"100100010001", 
  (-3413793274420020984947310788025771610565371547985103455582895343*f[25])/
    11359604673574901399422626659159527126159200000 - 
   (54599482464431218*f[3, 3, 19])/5479551 - (39461951393842*f[3, 5, 17])/
    571725 + (576159568*f[3, 7, 15])/105 - (67843136*f[3, 9, 13])/7 + 
   (56415296*f[3, 11, 11])/9 - (67843136*f[3, 13, 9])/7 + 
   (576159568*f[3, 15, 7])/105 - (39461951393842*f[3, 17, 5])/571725 - 
   (54599482464431218*f[3, 19, 3])/5479551 - (9264117633131*f[5, 3, 17])/
    245025 - (2131504*f[5, 7, 13])/3 - (47006480*f[5, 9, 11])/9 - 
   (47006480*f[5, 11, 9])/9 - (2131504*f[5, 13, 7])/3 - 
   (9264117633131*f[5, 17, 3])/245025 + (902869264*f[7, 3, 15])/315 + 
   (3701728*f[7, 5, 13])/3 + (1741120*f[7, 7, 11])/3 + 138800*f[7, 9, 9] + 
   (1741120*f[7, 11, 7])/3 + (3701728*f[7, 13, 5])/3 + 
   (902869264*f[7, 15, 3])/315 + (108110288*f[9, 3, 13])/63 - 
   4980160*f[9, 5, 11] - (42520*f[9, 7, 9])/3 - (42520*f[9, 9, 7])/3 - 
   4980160*f[9, 11, 5] + (108110288*f[9, 13, 3])/63 + 
   (1854496*f[11, 3, 11])/9 + (132566480*f[11, 5, 9])/9 + 
   (7145600*f[11, 7, 7])/3 + (132566480*f[11, 9, 5])/9 + 
   (1854496*f[11, 11, 3])/9 + (122298608*f[13, 3, 9])/21 + 
   (22468080*f[13, 5, 7])/7 + (22468080*f[13, 7, 5])/7 + 
   (122298608*f[13, 9, 3])/21 - (8172160*f[15, 3, 7])/21 - 
   (8172160*f[15, 7, 3])/21 - (4984525430611*f[17, 3, 5])/81675 - 
   (4984525430611*f[17, 5, 3])/81675 - (64674855229562084*f[19, 3, 3])/
    5479551 - 5514240*f[3, 3, 3, 3, 13] - 1500480*f[3, 3, 3, 5, 11] - 
   1500480*f[3, 3, 3, 11, 5] - 5514240*f[3, 3, 3, 13, 3] - 
   (2908160*f[3, 3, 5, 3, 11])/3 + (6987200*f[3, 3, 5, 5, 9])/9 + 
   188160*f[3, 3, 5, 7, 7] + (6987200*f[3, 3, 5, 9, 5])/9 - 
   (2908160*f[3, 3, 5, 11, 3])/3 + 5760*f[3, 3, 7, 3, 9] + 
   186880*f[3, 3, 7, 5, 7] + 186880*f[3, 3, 7, 7, 5] + 
   5760*f[3, 3, 7, 9, 3] - 3840*f[3, 3, 9, 3, 7] + 
   (6828800*f[3, 3, 9, 5, 5])/9 - 3840*f[3, 3, 9, 7, 3] + 
   (3110080*f[3, 3, 11, 3, 5])/3 + (3110080*f[3, 3, 11, 5, 3])/3 - 
   3991552*f[3, 3, 13, 3, 3] - (16000*f[3, 5, 3, 3, 11])/3 - 
   (2003200*f[3, 5, 3, 5, 9])/9 - 71680*f[3, 5, 3, 7, 7] - 
   (2003200*f[3, 5, 3, 9, 5])/9 - (16000*f[3, 5, 3, 11, 3])/3 - 
   (3017600*f[3, 5, 5, 3, 9])/9 - 212800*f[3, 5, 5, 5, 7] - 
   212800*f[3, 5, 5, 7, 5] - (3017600*f[3, 5, 5, 9, 3])/9 + 
   3200*f[3, 5, 7, 3, 7] - 217600*f[3, 5, 7, 5, 5] + 3200*f[3, 5, 7, 7, 3] - 
   (3238400*f[3, 5, 9, 3, 5])/9 - (3238400*f[3, 5, 9, 5, 3])/9 + 
   (236800*f[3, 5, 11, 3, 3])/3 + 90240*f[3, 7, 3, 3, 9] + 
   149120*f[3, 7, 3, 5, 7] + 149120*f[3, 7, 3, 7, 5] + 
   90240*f[3, 7, 3, 9, 3] + 19200*f[3, 7, 5, 3, 7] - 
   227200*f[3, 7, 5, 5, 5] + 19200*f[3, 7, 5, 7, 3] + 
   36480*f[3, 7, 7, 3, 5] + 36480*f[3, 7, 7, 5, 3] + 
   142080*f[3, 7, 9, 3, 3] + 44160*f[3, 9, 3, 3, 7] + 
   (1452800*f[3, 9, 3, 5, 5])/3 + 44160*f[3, 9, 3, 7, 3] - 
   (3617600*f[3, 9, 5, 3, 5])/9 - (3617600*f[3, 9, 5, 5, 3])/9 + 
   122880*f[3, 9, 7, 3, 3] + (10974400*f[3, 11, 3, 3, 5])/3 + 
   (10974400*f[3, 11, 3, 5, 3])/3 + (12273280*f[3, 11, 5, 3, 3])/3 - 
   946176*f[3, 13, 3, 3, 3] + (2917600*f[5, 3, 3, 3, 11])/3 - 
   (708800*f[5, 3, 3, 5, 9])/3 - 174720*f[5, 3, 3, 7, 7] - 
   (708800*f[5, 3, 3, 9, 5])/3 + (2917600*f[5, 3, 3, 11, 3])/3 + 
   (123200*f[5, 3, 5, 3, 9])/9 - 5600*f[5, 3, 5, 5, 7] - 
   5600*f[5, 3, 5, 7, 5] + (123200*f[5, 3, 5, 9, 3])/9 - 
   82880*f[5, 3, 7, 3, 7] + 46400*f[5, 3, 7, 5, 5] - 82880*f[5, 3, 7, 7, 3] - 
   (169600*f[5, 3, 9, 3, 5])/9 - (169600*f[5, 3, 9, 5, 3])/9 + 
   (295360*f[5, 3, 11, 3, 3])/3 - 86400*f[5, 5, 3, 3, 9] - 
   43200*f[5, 5, 3, 5, 7] - 43200*f[5, 5, 3, 7, 5] - 86400*f[5, 5, 3, 9, 3] - 
   43200*f[5, 5, 5, 3, 7] - 43200*f[5, 5, 5, 7, 3] - 43200*f[5, 5, 7, 3, 5] - 
   43200*f[5, 5, 7, 5, 3] - 86400*f[5, 5, 9, 3, 3] - 78400*f[5, 7, 3, 3, 7] + 
   46400*f[5, 7, 3, 5, 5] - 78400*f[5, 7, 3, 7, 3] + 8800*f[5, 7, 5, 3, 5] + 
   8800*f[5, 7, 5, 5, 3] - 165760*f[5, 7, 7, 3, 3] + 
   (1787200*f[5, 9, 3, 3, 5])/9 + (1787200*f[5, 9, 3, 5, 3])/9 - 
   (454400*f[5, 9, 5, 3, 3])/3 - (4949120*f[5, 11, 3, 3, 3])/3 + 
   270720*f[7, 3, 3, 3, 9] + 256000*f[7, 3, 3, 5, 7] + 
   256000*f[7, 3, 3, 7, 5] + 270720*f[7, 3, 3, 9, 3] + 
   74880*f[7, 3, 5, 3, 7] - 227200*f[7, 3, 5, 5, 5] + 
   74880*f[7, 3, 5, 7, 3] + 79360*f[7, 3, 7, 3, 5] + 79360*f[7, 3, 7, 5, 3] + 
   284160*f[7, 3, 9, 3, 3] - 62400*f[7, 5, 3, 3, 7] + 
   36800*f[7, 5, 3, 5, 5] - 62400*f[7, 5, 3, 7, 3] + 
   168800*f[7, 5, 5, 3, 5] + 168800*f[7, 5, 5, 5, 3] - 
   154240*f[7, 5, 7, 3, 3] - 189120*f[7, 7, 3, 3, 5] - 
   189120*f[7, 7, 3, 5, 3] - 145280*f[7, 7, 5, 3, 3] + 
   311040*f[7, 9, 3, 3, 3] + 92160*f[9, 3, 3, 3, 7] + 
   (1888000*f[9, 3, 3, 5, 5])/9 + 92160*f[9, 3, 3, 7, 3] + 
   (971200*f[9, 3, 5, 3, 5])/3 + (971200*f[9, 3, 5, 5, 3])/3 + 
   157440*f[9, 3, 7, 3, 3] + (913600*f[9, 5, 3, 3, 5])/9 + 
   (913600*f[9, 5, 3, 5, 3])/9 - (704000*f[9, 5, 5, 3, 3])/3 + 
   288000*f[9, 7, 3, 3, 3] + (12829600*f[11, 3, 3, 3, 5])/3 + 
   (12829600*f[11, 3, 3, 5, 3])/3 + 4212160*f[11, 3, 5, 3, 3] + 
   (12250240*f[11, 5, 3, 3, 3])/3 + 3385344*f[13, 3, 3, 3, 3] + 
   1440000*f[3, 3, 3, 3, 3, 5, 5] + 960000*f[3, 3, 3, 3, 5, 3, 5] + 
   960000*f[3, 3, 3, 3, 5, 5, 3] + 393600*f[3, 3, 3, 5, 3, 3, 5] + 
   393600*f[3, 3, 3, 5, 3, 5, 3] + 307200*f[3, 3, 3, 5, 5, 3, 3] - 
   96000*f[3, 3, 5, 3, 3, 3, 5] - 96000*f[3, 3, 5, 3, 3, 5, 3] - 
   153600*f[3, 3, 5, 3, 5, 3, 3] - 268800*f[3, 3, 5, 5, 3, 3, 3] - 
   339200*f[3, 5, 3, 3, 3, 3, 5] - 339200*f[3, 5, 3, 3, 3, 5, 3] - 
   339200*f[3, 5, 3, 3, 5, 3, 3] - 339200*f[3, 5, 3, 5, 3, 3, 3] - 
   332800*f[3, 5, 5, 3, 3, 3, 3] - 280000*f[5, 3, 3, 3, 3, 3, 5] - 
   280000*f[5, 3, 3, 3, 3, 5, 3] - 227200*f[5, 3, 3, 3, 5, 3, 3] - 
   121600*f[5, 3, 3, 5, 3, 3, 3] - 12800*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.766655763778454996136435774631097541426038926078`48.575955931665256*^6]}\
, {"100100001001", 
  (777688955810980625174031173461534087150594773496935587563753312075964867*
     f[25])/32575105284734682583688308811183437574364152832000000 + 
   (1675812713009383615982633*f[3, 3, 19])/95960965660560 + 
   (67903440517590841*f[3, 5, 17])/65862720 - (780499587607*f[3, 7, 15])/
    166320 - (5983099*f[3, 9, 13])/56 + (10863947*f[3, 11, 11])/24 - 
   (5983099*f[3, 13, 9])/56 - (780499587607*f[3, 15, 7])/166320 + 
   (67903440517590841*f[3, 17, 5])/65862720 + 
   (1675812713009383615982633*f[3, 19, 3])/95960965660560 + 
   (7384366365610189*f[5, 3, 17])/27442800 - (179251235363*f[5, 5, 15])/
    22176 + 221199*f[5, 7, 13] + (71604635*f[5, 9, 11])/36 + 
   (71604635*f[5, 11, 9])/36 + 221199*f[5, 13, 7] - 
   (179251235363*f[5, 15, 5])/22176 + (7384366365610189*f[5, 17, 3])/
    27442800 + (15224849453027*f[7, 3, 15])/665280 + 
   (232873719*f[7, 5, 13])/56 + (20863859*f[7, 7, 11])/16 + 
   (12614350*f[7, 9, 9])/27 + (20863859*f[7, 11, 7])/16 + 
   (232873719*f[7, 13, 5])/56 + (15224849453027*f[7, 15, 3])/665280 + 
   (622099*f[9, 3, 13])/6 + (7106345*f[9, 5, 11])/3 - 
   (1919575*f[9, 7, 9])/27 - (1919575*f[9, 9, 7])/27 + 
   (7106345*f[9, 11, 5])/3 + (622099*f[9, 13, 3])/6 - 
   (41018533*f[11, 3, 11])/48 + (44620895*f[11, 5, 9])/36 + 
   (34812057*f[11, 7, 7])/8 + (44620895*f[11, 9, 5])/36 - 
   (41018533*f[11, 11, 3])/48 + (102007687*f[13, 3, 9])/168 + 
   (81549625*f[13, 5, 7])/56 + (81549625*f[13, 7, 5])/56 + 
   (102007687*f[13, 9, 3])/168 + (2775191212867*f[15, 3, 7])/73920 + 
   (138811265501*f[15, 5, 5])/1584 + (2775191212867*f[15, 7, 3])/73920 - 
   (1183460049212057*f[17, 3, 5])/5227200 - (1183460049212057*f[17, 5, 3])/
    5227200 + (309797278946834563960069*f[19, 3, 3])/23990241415140 + 
   708924*f[3, 3, 3, 3, 13] - 402725*f[3, 3, 3, 5, 11] - 
   (10250*f[3, 3, 3, 7, 9])/3 - (10250*f[3, 3, 3, 9, 7])/3 - 
   402725*f[3, 3, 3, 11, 5] + 708924*f[3, 3, 3, 13, 3] - 
   (1316525*f[3, 3, 5, 3, 11])/6 - (112000*f[3, 3, 5, 5, 9])/9 + 
   1472975*f[3, 3, 5, 7, 7] - (112000*f[3, 3, 5, 9, 5])/9 - 
   (1316525*f[3, 3, 5, 11, 3])/6 + (730100*f[3, 3, 7, 3, 9])/9 + 
   (2787835*f[3, 3, 7, 5, 7])/2 + (2787835*f[3, 3, 7, 7, 5])/2 + 
   (730100*f[3, 3, 7, 9, 3])/9 + (168550*f[3, 3, 9, 3, 7])/9 - 
   (107800*f[3, 3, 9, 5, 5])/9 + (168550*f[3, 3, 9, 7, 3])/9 - 
   (1156285*f[3, 3, 11, 3, 5])/2 - (1156285*f[3, 3, 11, 5, 3])/2 + 
   538232*f[3, 3, 13, 3, 3] - (5955*f[3, 5, 3, 3, 11])/2 - 
   (21475*f[3, 5, 3, 5, 9])/2 + 423325*f[3, 5, 3, 7, 7] - 
   (21475*f[3, 5, 3, 9, 5])/2 - (5955*f[3, 5, 3, 11, 3])/2 - 
   (71425*f[3, 5, 5, 3, 9])/18 + 186250*f[3, 5, 5, 5, 7] + 
   186250*f[3, 5, 5, 7, 5] - (71425*f[3, 5, 5, 9, 3])/18 - 
   (217345*f[3, 5, 7, 3, 7])/2 - 423300*f[3, 5, 7, 5, 5] - 
   (217345*f[3, 5, 7, 7, 3])/2 - (1050175*f[3, 5, 9, 3, 5])/9 - 
   (1050175*f[3, 5, 9, 5, 3])/9 - (126190*f[3, 5, 11, 3, 3])/3 + 
   (1456465*f[3, 7, 3, 3, 9])/9 + (1146975*f[3, 7, 3, 5, 7])/4 + 
   (1146975*f[3, 7, 3, 7, 5])/4 + (1456465*f[3, 7, 3, 9, 3])/9 - 
   (952325*f[3, 7, 5, 3, 7])/4 - 1642400*f[3, 7, 5, 5, 5] - 
   (952325*f[3, 7, 5, 7, 3])/4 - (576865*f[3, 7, 7, 3, 5])/2 - 
   (576865*f[3, 7, 7, 5, 3])/2 + (453710*f[3, 7, 9, 3, 3])/9 - 
   70545*f[3, 9, 3, 3, 7] - 223875*f[3, 9, 3, 5, 5] - 
   70545*f[3, 9, 3, 7, 3] - (457875*f[3, 9, 5, 3, 5])/2 - 
   (457875*f[3, 9, 5, 5, 3])/2 - (223130*f[3, 9, 7, 3, 3])/3 - 
   (4755875*f[3, 11, 3, 3, 5])/6 - (4755875*f[3, 11, 3, 5, 3])/6 - 
   (2278520*f[3, 11, 5, 3, 3])/3 + 196848*f[3, 13, 3, 3, 3] + 
   156320*f[5, 3, 3, 3, 11] + (944600*f[5, 3, 3, 5, 9])/9 - 
   267120*f[5, 3, 3, 7, 7] + (944600*f[5, 3, 3, 9, 5])/9 + 
   156320*f[5, 3, 3, 11, 3] - 82675*f[5, 3, 5, 3, 9] + 
   237575*f[5, 3, 5, 5, 7] + 237575*f[5, 3, 5, 7, 5] - 
   82675*f[5, 3, 5, 9, 3] - 376980*f[5, 3, 7, 3, 7] + 
   31900*f[5, 3, 7, 5, 5] - 376980*f[5, 3, 7, 7, 3] - 
   78275*f[5, 3, 9, 3, 5] - 78275*f[5, 3, 9, 5, 3] + 
   (821440*f[5, 3, 11, 3, 3])/3 - (1406875*f[5, 5, 3, 3, 9])/9 + 
   (870075*f[5, 5, 3, 5, 7])/2 + (870075*f[5, 5, 3, 7, 5])/2 - 
   (1406875*f[5, 5, 3, 9, 3])/9 + 588675*f[5, 5, 5, 3, 7] - 
   36000*f[5, 5, 5, 5, 5] + 588675*f[5, 5, 5, 7, 3] + 
   (869075*f[5, 5, 7, 3, 5])/2 + (869075*f[5, 5, 7, 5, 3])/2 - 
   (412000*f[5, 5, 9, 3, 3])/9 - 537940*f[5, 7, 3, 3, 7] + 
   30900*f[5, 7, 3, 5, 5] - 537940*f[5, 7, 3, 7, 3] + 
   74725*f[5, 7, 5, 3, 5] + 74725*f[5, 7, 5, 5, 3] - 
   589040*f[5, 7, 7, 3, 3] - (1358675*f[5, 9, 3, 3, 5])/9 - 
   (1358675*f[5, 9, 3, 5, 3])/9 - (332800*f[5, 9, 5, 3, 3])/9 + 
   508800*f[5, 11, 3, 3, 3] + (3025865*f[7, 3, 3, 3, 9])/9 - 
   5065*f[7, 3, 3, 5, 7] - 5065*f[7, 3, 3, 7, 5] + 
   (3025865*f[7, 3, 3, 9, 3])/9 - (648525*f[7, 3, 5, 3, 7])/4 - 
   681800*f[7, 3, 5, 5, 5] - (648525*f[7, 3, 5, 7, 3])/4 + 
   (460475*f[7, 3, 7, 3, 5])/4 + (460475*f[7, 3, 7, 5, 3])/4 + 
   (980570*f[7, 3, 9, 3, 3])/3 - 274535*f[7, 5, 3, 3, 7] - 
   250575*f[7, 5, 3, 5, 5] - 274535*f[7, 5, 3, 7, 3] - 
   (69925*f[7, 5, 5, 3, 5])/2 - (69925*f[7, 5, 5, 5, 3])/2 - 
   79630*f[7, 5, 7, 3, 3] + (860415*f[7, 7, 3, 3, 5])/2 + 
   (860415*f[7, 7, 3, 5, 3])/2 + 474870*f[7, 7, 5, 3, 3] + 
   (2773400*f[7, 9, 3, 3, 3])/9 - (536620*f[9, 3, 3, 3, 7])/9 - 
   (1253600*f[9, 3, 3, 5, 5])/9 - (536620*f[9, 3, 3, 7, 3])/9 - 
   (1567000*f[9, 3, 5, 3, 5])/9 - (1567000*f[9, 3, 5, 5, 3])/9 + 
   (121520*f[9, 3, 7, 3, 3])/9 - (626800*f[9, 5, 3, 3, 5])/9 - 
   (626800*f[9, 5, 3, 5, 3])/9 + (626800*f[9, 5, 5, 3, 3])/9 + 
   (1437800*f[9, 7, 3, 3, 3])/9 + 463485*f[11, 3, 3, 3, 5] + 
   463485*f[11, 3, 3, 5, 3] + 409710*f[11, 3, 5, 3, 3] + 
   302160*f[11, 5, 3, 3, 3] + 393696*f[13, 3, 3, 3, 3] + 
   6720*f[3, 3, 3, 3, 3, 3, 7] - 316800*f[3, 3, 3, 3, 3, 5, 5] + 
   6720*f[3, 3, 3, 3, 3, 7, 3] - 259200*f[3, 3, 3, 3, 5, 3, 5] - 
   259200*f[3, 3, 3, 3, 5, 5, 3] + 13440*f[3, 3, 3, 3, 7, 3, 3] - 
   201600*f[3, 3, 3, 5, 3, 3, 5] - 201600*f[3, 3, 3, 5, 3, 5, 3] - 
   201600*f[3, 3, 3, 5, 5, 3, 3] + 26880*f[3, 3, 3, 7, 3, 3, 3] - 
   160800*f[3, 3, 5, 3, 3, 3, 5] - 160800*f[3, 3, 5, 3, 3, 5, 3] - 
   158400*f[3, 3, 5, 3, 5, 3, 3] - 153600*f[3, 3, 5, 5, 3, 3, 3] + 
   53760*f[3, 3, 7, 3, 3, 3, 3] - 159200*f[3, 5, 3, 3, 3, 3, 5] - 
   159200*f[3, 5, 3, 3, 3, 5, 3] - 152000*f[3, 5, 3, 3, 5, 3, 3] - 
   137600*f[3, 5, 3, 5, 3, 3, 3] - 121600*f[3, 5, 5, 3, 3, 3, 3] + 
   107520*f[3, 7, 3, 3, 3, 3, 3] - 118000*f[5, 3, 3, 3, 3, 3, 5] - 
   118000*f[5, 3, 3, 3, 3, 5, 3] - 109600*f[5, 3, 3, 3, 5, 3, 3] - 
   92800*f[5, 3, 3, 5, 3, 3, 3] - 60800*f[5, 3, 5, 3, 3, 3, 3] + 
   215040*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.7745116598861257690864402048813893427977509845999999999999999999`46.5768\
6077129351*^6]}, {"100001010101", 
  (73640294410817107291493139686740939765485049937044253739011872523005865580\
7*f[25])/8640975296582252643252056653071817124989227909120000000 + 
   (27346328386479846185004417977*f[3, 3, 19])/2149525630796544000 - 
   (3710038498916047*f[3, 5, 17])/470448000 + (5617190543731*f[3, 7, 15])/
    443520 + (511827021527*f[3, 9, 13])/2419200 - 
   (33966116909*f[3, 11, 11])/7200 + (511827021527*f[3, 13, 9])/2419200 + 
   (5617190543731*f[3, 15, 7])/443520 - (3710038498916047*f[3, 17, 5])/
    470448000 + (27346328386479846185004417977*f[3, 19, 3])/
    2149525630796544000 - (3710038498916047*f[5, 3, 17])/470448000 + 
   (2520291596263*f[5, 5, 15])/633600 + (9205516969*f[5, 7, 13])/38400 + 
   (5129763317*f[5, 9, 11])/8640 + (5129763317*f[5, 11, 9])/8640 + 
   (9205516969*f[5, 13, 7])/38400 + (2520291596263*f[5, 15, 5])/633600 - 
   (3710038498916047*f[5, 17, 3])/470448000 - (853166873917*f[7, 3, 15])/
    277200 + (16346618353*f[7, 5, 13])/67200 + (216992951*f[7, 7, 11])/960 - 
   (8682467*f[7, 9, 9])/27 + (216992951*f[7, 11, 7])/960 + 
   (16346618353*f[7, 13, 5])/67200 - (853166873917*f[7, 15, 3])/277200 + 
   (30992927369*f[9, 3, 13])/201600 + (1162344913*f[9, 5, 11])/2880 - 
   (17246525*f[9, 7, 9])/54 - (17246525*f[9, 9, 7])/54 + 
   (1162344913*f[9, 11, 5])/2880 + (30992927369*f[9, 13, 3])/201600 - 
   (11058823589*f[11, 3, 11])/14400 + (2124257189*f[11, 5, 9])/2160 + 
   (496245757*f[11, 7, 7])/480 + (2124257189*f[11, 9, 5])/2160 - 
   (11058823589*f[11, 11, 3])/14400 + (698796732679*f[13, 3, 9])/483840 + 
   (206182814587*f[13, 5, 7])/268800 + (206182814587*f[13, 7, 5])/268800 + 
   (698796732679*f[13, 9, 3])/483840 + (37475828972993*f[15, 3, 7])/5322240 + 
   (84667282484383*f[15, 5, 5])/6652800 + (37475828972993*f[15, 7, 3])/
    5322240 + (64506514095547*f[17, 3, 5])/32670000 + 
   (64506514095547*f[17, 5, 3])/32670000 + 
   (5870911261205445140074393723*f[19, 3, 3])/358254271799424000 + 
   (7106350021*f[3, 3, 3, 3, 13])/8400 - (66907717*f[3, 3, 3, 5, 11])/120 - 
   (9927095*f[3, 3, 3, 7, 9])/72 - (9927095*f[3, 3, 3, 9, 7])/72 - 
   (66907717*f[3, 3, 3, 11, 5])/120 + (7106350021*f[3, 3, 3, 13, 3])/8400 - 
   (1456079*f[3, 3, 5, 3, 11])/24 + (507214*f[3, 3, 5, 5, 9])/9 + 
   (215523*f[3, 3, 5, 7, 7])/4 + (507214*f[3, 3, 5, 9, 5])/9 - 
   (1456079*f[3, 3, 5, 11, 3])/24 - (3519383*f[3, 3, 7, 3, 9])/24 + 
   (81259*f[3, 3, 7, 5, 7])/8 + (81259*f[3, 3, 7, 7, 5])/8 - 
   (3519383*f[3, 3, 7, 9, 3])/24 - (6288025*f[3, 3, 9, 3, 7])/36 - 
   (310388*f[3, 3, 9, 5, 5])/9 - (6288025*f[3, 3, 9, 7, 3])/36 - 
   (5035126*f[3, 3, 11, 3, 5])/15 - (5035126*f[3, 3, 11, 5, 3])/15 + 
   (2217336221*f[3, 3, 13, 3, 3])/4200 + (1306569*f[3, 5, 3, 3, 11])/20 + 
   (163372*f[3, 5, 3, 5, 9])/9 + (46431*f[3, 5, 3, 7, 7])/4 + 
   (163372*f[3, 5, 3, 9, 5])/9 + (1306569*f[3, 5, 3, 11, 3])/20 - 
   (100009*f[3, 5, 5, 3, 9])/3 + 27307*f[3, 5, 5, 5, 7] + 
   27307*f[3, 5, 5, 7, 5] - (100009*f[3, 5, 5, 9, 3])/3 - 
   (545713*f[3, 5, 7, 3, 7])/8 + 17178*f[3, 5, 7, 5, 5] - 
   (545713*f[3, 5, 7, 7, 3])/8 - (130841*f[3, 5, 9, 3, 5])/9 - 
   (130841*f[3, 5, 9, 5, 3])/9 - (186893*f[3, 5, 11, 3, 3])/30 - 
   (1297285*f[3, 7, 3, 3, 9])/9 - 14586*f[3, 7, 3, 5, 7] - 
   14586*f[3, 7, 3, 7, 5] - (1297285*f[3, 7, 3, 9, 3])/9 - 
   (71445*f[3, 7, 5, 3, 7])/2 - 3080*f[3, 7, 5, 5, 5] - 
   (71445*f[3, 7, 5, 7, 3])/2 + (80985*f[3, 7, 7, 3, 5])/2 + 
   (80985*f[3, 7, 7, 5, 3])/2 - 16998*f[3, 7, 9, 3, 3] - 
   (674509*f[3, 9, 3, 3, 7])/8 - (898814*f[3, 9, 3, 5, 5])/9 - 
   (674509*f[3, 9, 3, 7, 3])/8 - (779257*f[3, 9, 5, 3, 5])/9 - 
   (779257*f[3, 9, 5, 5, 3])/9 - (2629829*f[3, 9, 7, 3, 3])/36 - 
   (4448257*f[3, 11, 3, 3, 5])/24 - (4448257*f[3, 11, 3, 5, 3])/24 - 
   (33374399*f[3, 11, 5, 3, 3])/60 - (227170679*f[3, 13, 3, 3, 3])/2100 + 
   (1306569*f[5, 3, 3, 3, 11])/20 + (163372*f[5, 3, 3, 5, 9])/9 + 
   (46431*f[5, 3, 3, 7, 7])/4 + (163372*f[5, 3, 3, 9, 5])/9 + 
   (1306569*f[5, 3, 3, 11, 3])/20 - (100009*f[5, 3, 5, 3, 9])/3 + 
   27307*f[5, 3, 5, 5, 7] + 27307*f[5, 3, 5, 7, 5] - 
   (100009*f[5, 3, 5, 9, 3])/3 - (545713*f[5, 3, 7, 3, 7])/8 + 
   17178*f[5, 3, 7, 5, 5] - (545713*f[5, 3, 7, 7, 3])/8 - 
   (130841*f[5, 3, 9, 3, 5])/9 - (130841*f[5, 3, 9, 5, 3])/9 - 
   (186893*f[5, 3, 11, 3, 3])/30 - (536512*f[5, 5, 3, 3, 9])/9 + 
   6590*f[5, 5, 3, 5, 7] + 6590*f[5, 5, 3, 7, 5] - 
   (536512*f[5, 5, 3, 9, 3])/9 - 20020*f[5, 5, 5, 3, 7] - 
   14080*f[5, 5, 5, 5, 5] - 20020*f[5, 5, 5, 7, 3] - 15822*f[5, 5, 7, 3, 5] - 
   15822*f[5, 5, 7, 5, 3] + (43672*f[5, 5, 9, 3, 3])/3 - 
   (691425*f[5, 7, 3, 3, 7])/8 - 27646*f[5, 7, 3, 5, 5] - 
   (691425*f[5, 7, 3, 7, 3])/8 - 21753*f[5, 7, 5, 3, 5] - 
   21753*f[5, 7, 5, 5, 3] - (99281*f[5, 7, 7, 3, 3])/4 + 
   (242474*f[5, 9, 3, 3, 5])/9 + (242474*f[5, 9, 3, 5, 3])/9 + 
   (469388*f[5, 9, 5, 3, 3])/9 - (746731*f[5, 11, 3, 3, 3])/5 + 
   (448265*f[7, 3, 3, 3, 9])/9 + 11556*f[7, 3, 3, 5, 7] + 
   11556*f[7, 3, 3, 7, 5] + (448265*f[7, 3, 3, 9, 3])/9 - 
   (38505*f[7, 3, 5, 3, 7])/2 + 13840*f[7, 3, 5, 5, 5] - 
   (38505*f[7, 3, 5, 7, 3])/2 - (24735*f[7, 3, 7, 3, 5])/2 - 
   (24735*f[7, 3, 7, 5, 3])/2 - 31038*f[7, 3, 9, 3, 3] - 
   (47193*f[7, 5, 3, 3, 7])/2 + 7504*f[7, 5, 3, 5, 5] - 
   (47193*f[7, 5, 3, 7, 3])/2 + 4336*f[7, 5, 5, 3, 5] + 
   4336*f[7, 5, 5, 5, 3] + 3999*f[7, 5, 7, 3, 3] - 
   (17391*f[7, 7, 3, 3, 5])/2 - (17391*f[7, 7, 3, 5, 3])/2 + 
   17769*f[7, 7, 5, 3, 3] - (1734556*f[7, 9, 3, 3, 3])/9 + 
   99517*f[9, 3, 3, 3, 7] + 3432*f[9, 3, 3, 5, 5] + 99517*f[9, 3, 3, 7, 3] - 
   12156*f[9, 3, 5, 3, 5] - 12156*f[9, 3, 5, 5, 3] + 2850*f[9, 3, 7, 3, 3] - 
   25812*f[9, 5, 3, 3, 5] - 25812*f[9, 5, 3, 5, 3] - 23880*f[9, 5, 5, 3, 3] - 
   190484*f[9, 7, 3, 3, 3] + (22981099*f[11, 3, 3, 3, 5])/60 + 
   (22981099*f[11, 3, 3, 5, 3])/60 + (1502701*f[11, 3, 5, 3, 3])/5 + 
   (4067519*f[11, 5, 3, 3, 3])/30 + (119756851*f[13, 3, 3, 3, 3])/350 - 
   19524*f[3, 3, 3, 3, 3, 3, 7] - 34944*f[3, 3, 3, 3, 3, 5, 5] - 
   19524*f[3, 3, 3, 3, 3, 7, 3] + 19968*f[3, 3, 3, 3, 5, 3, 5] + 
   19968*f[3, 3, 3, 3, 5, 5, 3] - 9480*f[3, 3, 3, 3, 7, 3, 3] + 
   35808*f[3, 3, 3, 5, 3, 3, 5] + 35808*f[3, 3, 3, 5, 3, 5, 3] - 
   3264*f[3, 3, 3, 5, 5, 3, 3] + 10608*f[3, 3, 3, 7, 3, 3, 3] + 
   27120*f[3, 3, 5, 3, 3, 3, 5] + 27120*f[3, 3, 5, 3, 3, 5, 3] + 
   21600*f[3, 3, 5, 3, 5, 3, 3] + 10560*f[3, 3, 5, 5, 3, 3, 3] + 
   23328*f[3, 3, 7, 3, 3, 3, 3] + 4512*f[3, 5, 3, 3, 3, 3, 5] + 
   4512*f[3, 5, 3, 3, 3, 5, 3] + 6336*f[3, 5, 3, 3, 5, 3, 3] + 
   9984*f[3, 5, 3, 5, 3, 3, 3] + 11520*f[3, 5, 5, 3, 3, 3, 3] - 
   6144*f[3, 7, 3, 3, 3, 3, 3] + 4512*f[5, 3, 3, 3, 3, 3, 5] + 
   4512*f[5, 3, 3, 3, 3, 5, 3] + 6336*f[5, 3, 3, 3, 5, 3, 3] + 
   9984*f[5, 3, 3, 5, 3, 3, 3] + 11520*f[5, 3, 5, 3, 3, 3, 3] + 
   3072*f[5, 5, 3, 3, 3, 3, 3] - 6144*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.7856486159976664956530253719185446734734398819`46.57814030027348*^6]}, 
 {"101001000001", 
  (-6191692213726995370396471650253793100526140201533754632974177429391543149*
     f[25])/19943942011062050561441821721132716882263767040000000 + 
   (1050845114600639806443013*f[3, 3, 19])/61513439526000 - 
   (1525327123332037*f[3, 5, 17])/60984000 + (101046384857*f[3, 7, 15])/
    20160 + (214322679*f[3, 9, 13])/350 + (402018319*f[3, 11, 11])/100 + 
   (214322679*f[3, 13, 9])/350 + (101046384857*f[3, 15, 7])/20160 - 
   (1525327123332037*f[3, 17, 5])/60984000 + 
   (1050845114600639806443013*f[3, 19, 3])/61513439526000 + 
   (273452230305179*f[5, 3, 17])/3564000 + (128124611209*f[5, 5, 15])/39600 - 
   (133933773*f[5, 7, 13])/1600 + (29214789*f[5, 9, 11])/10 + 
   (29214789*f[5, 11, 9])/10 - (133933773*f[5, 13, 7])/1600 + 
   (128124611209*f[5, 15, 5])/39600 + (273452230305179*f[5, 17, 3])/3564000 + 
   (1394140172099*f[7, 3, 15])/369600 + (178101729*f[7, 5, 13])/2240 + 
   (753294567*f[7, 7, 11])/320 + (11949*f[7, 9, 9])/4 + 
   (753294567*f[7, 11, 7])/320 + (178101729*f[7, 13, 5])/2240 + 
   (1394140172099*f[7, 15, 3])/369600 + (385701903*f[9, 3, 13])/350 - 
   (58652623*f[9, 5, 11])/80 - (243867*f[9, 7, 9])/2 - 
   (243867*f[9, 9, 7])/2 - (58652623*f[9, 11, 5])/80 + 
   (385701903*f[9, 13, 3])/350 - (15450048317*f[11, 3, 11])/1600 + 
   (106271817*f[11, 5, 9])/80 + (850118157*f[11, 7, 7])/160 + 
   (106271817*f[11, 9, 5])/80 - (15450048317*f[11, 11, 3])/1600 - 
   (226096323*f[13, 3, 9])/175 - (136316364*f[13, 5, 7])/175 - 
   (136316364*f[13, 7, 5])/175 - (226096323*f[13, 9, 3])/175 + 
   (28209510853*f[15, 3, 7])/79200 + (87017003363*f[15, 5, 5])/27720 + 
   (28209510853*f[15, 7, 3])/79200 + (99981584326045999*f[17, 3, 5])/
    914760000 + (99981584326045999*f[17, 5, 3])/914760000 + 
   (91028390101024914040597*f[19, 3, 3])/30756719763000 + 
   (9012864*f[3, 3, 3, 3, 13])/25 - 35142*f[3, 3, 3, 5, 11] - 
   392428*f[3, 3, 3, 7, 9] - 392428*f[3, 3, 3, 9, 7] - 
   35142*f[3, 3, 3, 11, 5] + (9012864*f[3, 3, 3, 13, 3])/25 + 
   (581221*f[3, 3, 5, 3, 11])/10 - (183740*f[3, 3, 5, 5, 9])/3 + 
   44835*f[3, 3, 5, 7, 7] - (183740*f[3, 3, 5, 9, 5])/3 + 
   (581221*f[3, 3, 5, 11, 3])/10 - (622154*f[3, 3, 7, 3, 9])/3 + 
   (84963*f[3, 3, 7, 5, 7])/2 + (84963*f[3, 3, 7, 7, 5])/2 - 
   (622154*f[3, 3, 7, 9, 3])/3 - (804250*f[3, 3, 9, 3, 7])/3 + 
   (328280*f[3, 3, 9, 5, 5])/3 - (804250*f[3, 3, 9, 7, 3])/3 - 
   (381547*f[3, 3, 11, 3, 5])/10 - (381547*f[3, 3, 11, 5, 3])/10 + 
   (19095616*f[3, 3, 13, 3, 3])/25 + (1529533*f[3, 5, 3, 3, 11])/4 - 
   (19354*f[3, 5, 3, 5, 9])/3 - (92169*f[3, 5, 3, 7, 7])/2 - 
   (19354*f[3, 5, 3, 9, 5])/3 + (1529533*f[3, 5, 3, 11, 3])/4 - 
   67333*f[3, 5, 5, 3, 9] + 36930*f[3, 5, 5, 5, 7] + 36930*f[3, 5, 5, 7, 5] - 
   67333*f[3, 5, 5, 9, 3] - (317193*f[3, 5, 7, 3, 7])/4 + 
   9000*f[3, 5, 7, 5, 5] - (317193*f[3, 5, 7, 7, 3])/4 - 
   (225809*f[3, 5, 9, 3, 5])/3 - (225809*f[3, 5, 9, 5, 3])/3 - 
   (16547*f[3, 5, 11, 3, 3])/10 - (76006*f[3, 7, 3, 3, 9])/3 + 
   14130*f[3, 7, 3, 5, 7] + 14130*f[3, 7, 3, 7, 5] - 
   (76006*f[3, 7, 3, 9, 3])/3 - (125319*f[3, 7, 5, 3, 7])/4 - 
   46860*f[3, 7, 5, 5, 5] - (125319*f[3, 7, 5, 7, 3])/4 + 
   (75969*f[3, 7, 7, 3, 5])/4 + (75969*f[3, 7, 7, 5, 3])/4 - 
   (48764*f[3, 7, 9, 3, 3])/3 - 134658*f[3, 9, 3, 3, 7] - 
   28210*f[3, 9, 3, 5, 5] - 134658*f[3, 9, 3, 7, 3] + 
   87467*f[3, 9, 5, 3, 5] + 87467*f[3, 9, 5, 5, 3] - 
   137652*f[3, 9, 7, 3, 3] - (8504107*f[3, 11, 3, 3, 5])/20 - 
   (8504107*f[3, 11, 3, 5, 3])/20 - (1942083*f[3, 11, 5, 3, 3])/10 + 
   (7852224*f[3, 13, 3, 3, 3])/5 + (471881*f[5, 3, 3, 3, 11])/2 + 
   102252*f[5, 3, 3, 5, 9] + 149835*f[5, 3, 3, 7, 7] + 
   102252*f[5, 3, 3, 9, 5] + (471881*f[5, 3, 3, 11, 3])/2 + 
   (16352*f[5, 3, 5, 3, 9])/3 - 89034*f[5, 3, 5, 5, 7] - 
   89034*f[5, 3, 5, 7, 5] + (16352*f[5, 3, 5, 9, 3])/3 + 
   (52395*f[5, 3, 7, 3, 7])/2 - 176400*f[5, 3, 7, 5, 5] + 
   (52395*f[5, 3, 7, 7, 3])/2 + (24892*f[5, 3, 9, 3, 5])/3 + 
   (24892*f[5, 3, 9, 5, 3])/3 - (287831*f[5, 3, 11, 3, 3])/5 + 
   (285292*f[5, 5, 3, 3, 9])/3 - 73749*f[5, 5, 3, 5, 7] - 
   73749*f[5, 5, 3, 7, 5] + (285292*f[5, 5, 3, 9, 3])/3 - 
   41550*f[5, 5, 5, 3, 7] + 76800*f[5, 5, 5, 5, 5] - 41550*f[5, 5, 5, 7, 3] + 
   32181*f[5, 5, 7, 3, 5] + 32181*f[5, 5, 7, 5, 3] + 
   (182552*f[5, 5, 9, 3, 3])/3 - (67473*f[5, 7, 3, 3, 7])/2 + 
   35460*f[5, 7, 3, 5, 5] - (67473*f[5, 7, 3, 7, 3])/2 + 
   18546*f[5, 7, 5, 3, 5] + 18546*f[5, 7, 5, 5, 3] + 29967*f[5, 7, 7, 3, 3] - 
   119904*f[5, 9, 3, 3, 5] - 119904*f[5, 9, 3, 5, 3] + 
   66544*f[5, 9, 5, 3, 3] - (3222898*f[5, 11, 3, 3, 3])/5 - 
   61992*f[7, 3, 3, 3, 9] + (136137*f[7, 3, 3, 5, 7])/2 + 
   (136137*f[7, 3, 3, 7, 5])/2 - 61992*f[7, 3, 3, 9, 3] - 
   (126915*f[7, 3, 5, 3, 7])/4 - 44940*f[7, 3, 5, 5, 5] - 
   (126915*f[7, 3, 5, 7, 3])/4 + (50223*f[7, 3, 7, 3, 5])/4 + 
   (50223*f[7, 3, 7, 5, 3])/4 - 81504*f[7, 3, 9, 3, 3] + 
   (33507*f[7, 5, 3, 3, 7])/2 - 12690*f[7, 5, 3, 5, 5] + 
   (33507*f[7, 5, 3, 7, 3])/2 + 3435*f[7, 5, 5, 3, 5] + 
   3435*f[7, 5, 5, 5, 3] + 45147*f[7, 5, 7, 3, 3] - 
   (29127*f[7, 7, 3, 3, 5])/2 - (29127*f[7, 7, 3, 5, 3])/2 + 
   133716*f[7, 7, 5, 3, 3] - 120528*f[7, 9, 3, 3, 3] + 
   16812*f[9, 3, 3, 3, 7] - 172660*f[9, 3, 3, 5, 5] + 
   16812*f[9, 3, 3, 7, 3] + 42134*f[9, 3, 5, 3, 5] + 42134*f[9, 3, 5, 5, 3] - 
   92112*f[9, 3, 7, 3, 3] + 186236*f[9, 5, 3, 3, 5] + 
   186236*f[9, 5, 3, 5, 3] + 115544*f[9, 5, 5, 3, 3] - 
   309960*f[9, 7, 3, 3, 3] - (4819573*f[11, 3, 3, 3, 5])/20 - 
   (4819573*f[11, 3, 3, 5, 3])/20 - (5719563*f[11, 3, 5, 3, 3])/10 - 
   (6169558*f[11, 5, 3, 3, 3])/5 + 403200*f[3, 3, 3, 3, 3, 3, 7] - 
   288000*f[3, 3, 3, 3, 3, 5, 5] + 403200*f[3, 3, 3, 3, 3, 7, 3] - 
   220032*f[3, 3, 3, 3, 5, 3, 5] - 220032*f[3, 3, 3, 3, 5, 5, 3] + 
   322560*f[3, 3, 3, 3, 7, 3, 3] - 153504*f[3, 3, 3, 5, 3, 3, 5] - 
   153504*f[3, 3, 3, 5, 3, 5, 3] - 154944*f[3, 3, 3, 5, 5, 3, 3] + 
   161280*f[3, 3, 3, 7, 3, 3, 3] - 94000*f[3, 3, 5, 3, 3, 3, 5] - 
   94000*f[3, 3, 5, 3, 3, 5, 3] - 92448*f[3, 3, 5, 3, 5, 3, 3] - 
   89344*f[3, 3, 5, 5, 3, 3, 3] - 68288*f[3, 5, 3, 3, 3, 3, 5] - 
   68288*f[3, 5, 3, 3, 3, 5, 3] - 50688*f[3, 5, 3, 3, 5, 3, 3] - 
   15488*f[3, 5, 3, 5, 3, 3, 3] + 16128*f[3, 5, 5, 3, 3, 3, 3] - 
   66384*f[5, 3, 3, 3, 3, 3, 5] - 66384*f[5, 3, 3, 3, 3, 5, 3] - 
   46944*f[5, 3, 3, 3, 5, 3, 3] - 8064*f[5, 3, 3, 5, 3, 3, 3] + 
   35712*f[5, 3, 5, 3, 3, 3, 3] + 55296*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.79878836170414737792345770069765255697616134`45.5796450987918*^6]}, 
 {"100100100001", 
  (-54616941350972018080256610762361134063383999987964004953450951342491*
     f[25])/2763724995876811305177175521310812011399673600000 + 
   (1237897893430760*f[3, 3, 19])/55349 + (1008769558534873*f[3, 5, 17])/
    20582100 + (6447917*f[3, 7, 15])/5 - (171535*f[3, 9, 13])/2 + 
   3897340*f[3, 11, 11] - (171535*f[3, 13, 9])/2 + (6447917*f[3, 15, 7])/5 + 
   (1008769558534873*f[3, 17, 5])/20582100 + (1237897893430760*f[3, 19, 3])/
    55349 + (724641295115059*f[5, 3, 17])/47044800 + 
   (340500865363*f[5, 5, 15])/66528 + (83509773*f[5, 7, 13])/16 - 
   (12144695*f[5, 9, 11])/6 - (12144695*f[5, 11, 9])/6 + 
   (83509773*f[5, 13, 7])/16 + (340500865363*f[5, 15, 5])/66528 + 
   (724641295115059*f[5, 17, 3])/47044800 + (9443722*f[7, 3, 15])/35 - 
   (7709201*f[7, 5, 13])/7 + (781511*f[7, 7, 11])/4 + 13210*f[7, 9, 9] + 
   (781511*f[7, 11, 7])/4 - (7709201*f[7, 13, 5])/7 + 
   (9443722*f[7, 15, 3])/35 - (100019193*f[9, 3, 13])/28 - 
   (29316475*f[9, 5, 11])/18 + (308555*f[9, 7, 9])/4 + 
   (308555*f[9, 9, 7])/4 - (29316475*f[9, 11, 5])/18 - 
   (100019193*f[9, 13, 3])/28 - (69328505*f[11, 3, 11])/3 + 
   (3637985*f[11, 5, 9])/6 + (3311049*f[11, 7, 7])/2 + 
   (3637985*f[11, 9, 5])/6 - (69328505*f[11, 11, 3])/3 + 
   (48045997*f[13, 3, 9])/28 + (957603259*f[13, 5, 7])/112 + 
   (957603259*f[13, 7, 5])/112 + (48045997*f[13, 9, 3])/28 + 
   (92128867*f[15, 3, 7])/420 - (982548575585*f[15, 5, 5])/33264 + 
   (92128867*f[15, 7, 3])/420 + (531365540677627*f[17, 3, 5])/47044800 + 
   (531365540677627*f[17, 5, 3])/47044800 - 4668360*f[3, 3, 3, 5, 11] - 
   4668360*f[3, 3, 3, 11, 5] - 2432840*f[3, 3, 5, 3, 11] - 
   (4376800*f[3, 3, 5, 5, 9])/9 + 44800*f[3, 3, 5, 7, 7] - 
   (4376800*f[3, 3, 5, 9, 5])/9 - 2432840*f[3, 3, 5, 11, 3] + 
   44800*f[3, 3, 7, 5, 7] + 44800*f[3, 3, 7, 7, 5] - 
   (8015200*f[3, 3, 9, 5, 5])/9 - 2432840*f[3, 3, 11, 3, 5] - 
   2432840*f[3, 3, 11, 5, 3] + (1141000*f[3, 5, 3, 3, 11])/3 - 
   (1433600*f[3, 5, 3, 5, 9])/9 - 90160*f[3, 5, 3, 7, 7] - 
   (1433600*f[3, 5, 3, 9, 5])/9 + (1141000*f[3, 5, 3, 11, 3])/3 + 
   (1576300*f[3, 5, 5, 3, 9])/9 - 407100*f[3, 5, 5, 5, 7] - 
   407100*f[3, 5, 5, 7, 5] + (1576300*f[3, 5, 5, 9, 3])/9 + 
   2920*f[3, 5, 7, 3, 7] - 154200*f[3, 5, 7, 5, 5] + 2920*f[3, 5, 7, 7, 3] + 
   (738700*f[3, 5, 9, 3, 5])/3 + (738700*f[3, 5, 9, 5, 3])/3 + 
   (9213280*f[3, 5, 11, 3, 3])/3 + 7560*f[3, 7, 3, 3, 9] + 
   72920*f[3, 7, 3, 5, 7] + 72920*f[3, 7, 3, 7, 5] + 7560*f[3, 7, 3, 9, 3] + 
   5440*f[3, 7, 5, 3, 7] + 351600*f[3, 7, 5, 5, 5] + 5440*f[3, 7, 5, 7, 3] + 
   7960*f[3, 7, 7, 3, 5] + 7960*f[3, 7, 7, 5, 3] + 15120*f[3, 7, 9, 3, 3] + 
   7560*f[3, 9, 3, 3, 7] - (238600*f[3, 9, 3, 5, 5])/3 + 
   7560*f[3, 9, 3, 7, 3] - (782500*f[3, 9, 5, 3, 5])/9 - 
   (782500*f[3, 9, 5, 5, 3])/9 + 15120*f[3, 9, 7, 3, 3] + 
   2493440*f[3, 11, 3, 3, 5] + 2493440*f[3, 11, 3, 5, 3] + 
   (9213280*f[3, 11, 5, 3, 3])/3 + 1785515*f[5, 3, 3, 3, 11] + 
   (573425*f[5, 3, 3, 5, 9])/3 - 137200*f[5, 3, 3, 7, 7] + 
   (573425*f[5, 3, 3, 9, 5])/3 + 1785515*f[5, 3, 3, 11, 3] + 
   (2207600*f[5, 3, 5, 3, 9])/9 + (779975*f[5, 3, 5, 5, 7])/2 + 
   (779975*f[5, 3, 5, 7, 5])/2 + (2207600*f[5, 3, 5, 9, 3])/9 - 
   46200*f[5, 3, 7, 3, 7] + 301475*f[5, 3, 7, 5, 5] - 
   46200*f[5, 3, 7, 7, 3] + (1550275*f[5, 3, 9, 3, 5])/9 + 
   (1550275*f[5, 3, 9, 5, 3])/9 + (1194370*f[5, 3, 11, 3, 3])/3 + 
   (1454050*f[5, 5, 3, 3, 9])/9 + 408900*f[5, 5, 3, 5, 7] + 
   408900*f[5, 5, 3, 7, 5] + (1454050*f[5, 5, 3, 9, 3])/9 - 
   (133925*f[5, 5, 5, 3, 7])/2 - 540000*f[5, 5, 5, 5, 5] - 
   (133925*f[5, 5, 5, 7, 3])/2 + (70875*f[5, 5, 7, 3, 5])/2 + 
   (70875*f[5, 5, 7, 5, 3])/2 - 11100*f[5, 5, 9, 3, 3] - 
   18200*f[5, 7, 3, 3, 7] - 445450*f[5, 7, 3, 5, 5] - 
   18200*f[5, 7, 3, 7, 3] + 49325*f[5, 7, 5, 3, 5] + 49325*f[5, 7, 5, 5, 3] - 
   81200*f[5, 7, 7, 3, 3] - (173675*f[5, 9, 3, 3, 5])/9 - 
   (173675*f[5, 9, 3, 5, 3])/9 - (1414550*f[5, 9, 5, 3, 3])/9 - 
   2376660*f[5, 11, 3, 3, 3] - 4320*f[7, 3, 3, 3, 9] + 
   107600*f[7, 3, 3, 5, 7] + 107600*f[7, 3, 3, 7, 5] - 
   4320*f[7, 3, 3, 9, 3] + 41680*f[7, 3, 5, 3, 7] + 98400*f[7, 3, 5, 5, 5] + 
   41680*f[7, 3, 5, 7, 3] + 40240*f[7, 3, 7, 3, 5] + 40240*f[7, 3, 7, 5, 3] - 
   8640*f[7, 3, 9, 3, 3] - 14600*f[7, 5, 3, 3, 7] - 30600*f[7, 5, 3, 5, 5] - 
   14600*f[7, 5, 3, 7, 3] - 95100*f[7, 5, 5, 3, 5] - 95100*f[7, 5, 5, 5, 3] - 
   84080*f[7, 5, 7, 3, 3] - 96600*f[7, 7, 3, 3, 5] - 96600*f[7, 7, 3, 5, 3] - 
   86960*f[7, 7, 5, 3, 3] - 17280*f[7, 9, 3, 3, 3] + 18360*f[9, 3, 3, 3, 7] + 
   (3886100*f[9, 3, 3, 5, 5])/9 + 18360*f[9, 3, 3, 7, 3] + 
   (1174250*f[9, 3, 5, 3, 5])/9 + (1174250*f[9, 3, 5, 5, 3])/9 + 
   6480*f[9, 3, 7, 3, 3] - (2133400*f[9, 5, 3, 3, 5])/9 - 
   (2133400*f[9, 5, 3, 5, 3])/9 - (2729200*f[9, 5, 5, 3, 3])/9 - 
   17280*f[9, 7, 3, 3, 3] + 1632795*f[11, 3, 3, 3, 5] + 
   1632795*f[11, 3, 3, 5, 3] + 296310*f[11, 3, 5, 3, 3] - 
   2376660*f[11, 5, 3, 3, 3] + 675200*f[3, 3, 3, 3, 3, 5, 5] + 
   675200*f[3, 3, 3, 3, 5, 3, 5] + 675200*f[3, 3, 3, 3, 5, 5, 3] + 
   392000*f[3, 3, 3, 5, 3, 3, 5] + 392000*f[3, 3, 3, 5, 3, 5, 3] + 
   108800*f[3, 3, 3, 5, 5, 3, 3] - 46400*f[3, 3, 5, 3, 3, 3, 5] - 
   46400*f[3, 3, 5, 3, 3, 5, 3] - 201600*f[3, 3, 5, 3, 5, 3, 3] - 
   512000*f[3, 3, 5, 5, 3, 3, 3] - 339200*f[3, 5, 3, 3, 3, 3, 5] - 
   339200*f[3, 5, 3, 3, 3, 5, 3] - 313600*f[3, 5, 3, 3, 5, 3, 3] - 
   262400*f[3, 5, 3, 5, 3, 3, 3] - 12800*f[3, 5, 5, 3, 3, 3, 3] - 
   531200*f[5, 3, 3, 3, 3, 3, 5] - 531200*f[5, 3, 3, 3, 3, 5, 3] - 
   406400*f[5, 3, 3, 3, 5, 3, 3] - 156800*f[5, 3, 3, 5, 3, 3, 3] + 
   128000*f[5, 3, 5, 3, 3, 3, 3] + 268800*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.8220180956481173891127401668912256676220826202`46.58229273892557*^6]}, 
 {"100010010100", (8507862024233173975481874362377285623150798509*f[25])/
    2220711448189182052435531200 + (65493237391874669*f[3, 3, 19])/1660470 + 
   (298749082*f[3, 5, 17])/55 - (221581300*f[3, 7, 15])/9 - 
   (1690360*f[3, 9, 13])/3 - 38625056*f[3, 11, 11] - 
   (1690360*f[3, 13, 9])/3 - (221581300*f[3, 15, 7])/9 + 
   (298749082*f[3, 17, 5])/55 + (65493237391874669*f[3, 19, 3])/1660470 + 
   (1305903076*f[5, 3, 17])/165 - 25327152*f[5, 5, 15] + 
   1557024*f[5, 7, 13] - 4454740*f[5, 9, 11] - 4454740*f[5, 11, 9] + 
   1557024*f[5, 13, 7] - 25327152*f[5, 15, 5] + (1305903076*f[5, 17, 3])/
    165 - (7917088*f[7, 3, 15])/5 + 1331200*f[7, 5, 13] - 
   7250368*f[7, 7, 11] - 257600*f[7, 9, 9] - 7250368*f[7, 11, 7] + 
   1331200*f[7, 13, 5] - (7917088*f[7, 15, 3])/5 - (3722776*f[9, 3, 13])/3 + 
   (5731060*f[9, 5, 11])/3 - (1373960*f[9, 7, 9])/9 - 
   (1373960*f[9, 9, 7])/9 + (5731060*f[9, 11, 5])/3 - 
   (3722776*f[9, 13, 3])/3 - 6456848*f[11, 3, 11] - (4886320*f[11, 5, 9])/3 - 
   3056256*f[11, 7, 7] - (4886320*f[11, 9, 5])/3 - 6456848*f[11, 11, 3] + 
   2062320*f[13, 3, 9] - 8896400*f[13, 5, 7] - 8896400*f[13, 7, 5] + 
   2062320*f[13, 9, 3] - (974655436*f[15, 3, 7])/45 + 
   (558575984*f[15, 5, 5])/9 - (974655436*f[15, 7, 3])/45 + 
   (10802725278*f[17, 3, 5])/55 + (10802725278*f[17, 5, 3])/55 + 
   (9503290360952357*f[19, 3, 3])/830235 + 3416768*f[3, 3, 3, 3, 13] - 
   3639200*f[3, 3, 3, 5, 11] + (1365280*f[3, 3, 3, 7, 9])/3 + 
   (1365280*f[3, 3, 3, 9, 7])/3 - 3639200*f[3, 3, 3, 11, 5] + 
   3416768*f[3, 3, 3, 13, 3] - 801600*f[3, 3, 5, 3, 11] - 
   (836800*f[3, 3, 5, 5, 9])/3 + 116480*f[3, 3, 5, 7, 7] - 
   (836800*f[3, 3, 5, 9, 5])/3 - 801600*f[3, 3, 5, 11, 3] + 
   228480*f[3, 3, 7, 3, 9] + 96640*f[3, 3, 7, 5, 7] + 
   96640*f[3, 3, 7, 7, 5] + 228480*f[3, 3, 7, 9, 3] + 
   (1186720*f[3, 3, 9, 3, 7])/3 - 99200*f[3, 3, 9, 5, 5] + 
   (1186720*f[3, 3, 9, 7, 3])/3 - 2141920*f[3, 3, 11, 3, 5] - 
   2141920*f[3, 3, 11, 5, 3] + 1759232*f[3, 3, 13, 3, 3] - 
   422400*f[3, 5, 3, 3, 11] + 55200*f[3, 5, 3, 5, 9] + 
   322560*f[3, 5, 3, 7, 7] + 55200*f[3, 5, 3, 9, 5] - 
   422400*f[3, 5, 3, 11, 3] + 372000*f[3, 5, 5, 3, 9] - 
   7200*f[3, 5, 5, 5, 7] - 7200*f[3, 5, 5, 7, 5] + 372000*f[3, 5, 5, 9, 3] - 
   174720*f[3, 5, 7, 3, 7] - 30400*f[3, 5, 7, 5, 5] - 
   174720*f[3, 5, 7, 7, 3] - 14400*f[3, 5, 9, 3, 5] - 
   14400*f[3, 5, 9, 5, 3] - 253440*f[3, 5, 11, 3, 3] - 
   100800*f[3, 7, 3, 3, 9] - 393920*f[3, 7, 3, 5, 7] - 
   393920*f[3, 7, 3, 7, 5] - 100800*f[3, 7, 3, 9, 3] - 
   290880*f[3, 7, 5, 3, 7] - 76800*f[3, 7, 5, 5, 5] - 
   290880*f[3, 7, 5, 7, 3] - 387200*f[3, 7, 7, 3, 5] - 
   387200*f[3, 7, 7, 5, 3] - 389760*f[3, 7, 9, 3, 3] + 
   (141280*f[3, 9, 3, 3, 7])/3 - 238400*f[3, 9, 3, 5, 5] + 
   (141280*f[3, 9, 3, 7, 3])/3 - (663200*f[3, 9, 5, 3, 5])/3 - 
   (663200*f[3, 9, 5, 5, 3])/3 - (166720*f[3, 9, 7, 3, 3])/3 - 
   475680*f[3, 11, 3, 3, 5] - 475680*f[3, 11, 3, 5, 3] - 
   2934080*f[3, 11, 5, 3, 3] - 1555840*f[3, 13, 3, 3, 3] - 
   343200*f[5, 3, 3, 3, 11] + 295200*f[5, 3, 3, 5, 9] + 
   367360*f[5, 3, 3, 7, 7] + 295200*f[5, 3, 3, 9, 5] - 
   343200*f[5, 3, 3, 11, 3] + 540000*f[5, 3, 5, 3, 9] - 
   831200*f[5, 3, 5, 5, 7] - 831200*f[5, 3, 5, 7, 5] + 
   540000*f[5, 3, 5, 9, 3] + 519680*f[5, 3, 7, 3, 7] - 
   830400*f[5, 3, 7, 5, 5] + 519680*f[5, 3, 7, 7, 3] + 
   297600*f[5, 3, 9, 3, 5] + 297600*f[5, 3, 9, 5, 3] - 
   95040*f[5, 3, 11, 3, 3] + 516000*f[5, 5, 3, 3, 9] - 
   551200*f[5, 5, 3, 5, 7] - 551200*f[5, 5, 3, 7, 5] + 
   516000*f[5, 5, 3, 9, 3] - 436800*f[5, 5, 5, 3, 7] - 
   896000*f[5, 5, 5, 5, 5] - 436800*f[5, 5, 5, 7, 3] - 
   540000*f[5, 5, 7, 3, 5] - 540000*f[5, 5, 7, 5, 3] + 
   206400*f[5, 5, 9, 3, 3] + 600320*f[5, 7, 3, 3, 7] - 
   808000*f[5, 7, 3, 5, 5] + 600320*f[5, 7, 3, 7, 3] - 
   642400*f[5, 7, 5, 3, 5] - 642400*f[5, 7, 5, 5, 3] + 
   528640*f[5, 7, 7, 3, 3] - 9600*f[5, 9, 3, 3, 5] - 9600*f[5, 9, 3, 5, 3] - 
   278400*f[5, 9, 5, 3, 3] + 401280*f[5, 11, 3, 3, 3] - 
   396480*f[7, 3, 3, 3, 9] - 335680*f[7, 3, 3, 5, 7] - 
   335680*f[7, 3, 3, 7, 5] - 396480*f[7, 3, 3, 9, 3] + 
   293760*f[7, 3, 5, 3, 7] - 883200*f[7, 3, 5, 5, 5] + 
   293760*f[7, 3, 5, 7, 3] + 313920*f[7, 3, 7, 3, 5] + 
   313920*f[7, 3, 7, 5, 3] - 336000*f[7, 3, 9, 3, 3] + 
   418240*f[7, 5, 3, 3, 7] - 641600*f[7, 5, 3, 5, 5] + 
   418240*f[7, 5, 3, 7, 3] - 520800*f[7, 5, 5, 3, 5] - 
   520800*f[7, 5, 5, 5, 3] + 375680*f[7, 5, 7, 3, 3] + 
   920960*f[7, 7, 3, 3, 5] + 920960*f[7, 7, 3, 5, 3] + 
   416000*f[7, 7, 5, 3, 3] - 215040*f[7, 9, 3, 3, 3] - 
   (1497440*f[9, 3, 3, 3, 7])/3 + 260800*f[9, 3, 3, 5, 5] - 
   (1497440*f[9, 3, 3, 7, 3])/3 + (431200*f[9, 3, 5, 3, 5])/3 + 
   (431200*f[9, 3, 5, 5, 3])/3 - (1543360*f[9, 3, 7, 3, 3])/3 + 
   (384800*f[9, 5, 3, 3, 5])/3 + (384800*f[9, 5, 3, 5, 3])/3 + 
   (689600*f[9, 5, 5, 3, 3])/3 - (1635200*f[9, 7, 3, 3, 3])/3 + 
   3030080*f[11, 3, 3, 3, 5] + 3030080*f[11, 3, 3, 5, 3] + 
   2277760*f[11, 3, 5, 3, 3] + 773120*f[11, 5, 3, 3, 3] - 
   358400*f[3, 3, 3, 3, 3, 3, 7] - 358400*f[3, 3, 3, 3, 3, 7, 3] + 
   256000*f[3, 3, 3, 3, 5, 3, 5] + 256000*f[3, 3, 3, 3, 5, 5, 3] - 
   286720*f[3, 3, 3, 3, 7, 3, 3] + 281600*f[3, 3, 3, 5, 3, 3, 5] + 
   281600*f[3, 3, 3, 5, 3, 5, 3] + 51200*f[3, 3, 3, 5, 5, 3, 3] - 
   143360*f[3, 3, 3, 7, 3, 3, 3] + 166400*f[3, 3, 5, 3, 3, 3, 5] + 
   166400*f[3, 3, 5, 3, 3, 5, 3] + 128000*f[3, 3, 5, 3, 5, 3, 3] + 
   51200*f[3, 3, 5, 5, 3, 3, 3], DecimalForm[
   3.85872220294870083984457762555846742324450543012`47.58644351397717*^6]}, 
 {"100101001000", (8507862024233173975481874362377285623150798509*f[25])/
    2220711448189182052435531200 + (65493237391874669*f[3, 3, 19])/1660470 + 
   (298749082*f[3, 5, 17])/55 - (221581300*f[3, 7, 15])/9 - 
   (1690360*f[3, 9, 13])/3 - 38625056*f[3, 11, 11] - 
   (1690360*f[3, 13, 9])/3 - (221581300*f[3, 15, 7])/9 + 
   (298749082*f[3, 17, 5])/55 + (65493237391874669*f[3, 19, 3])/1660470 + 
   (1305903076*f[5, 3, 17])/165 - 25327152*f[5, 5, 15] + 
   1557024*f[5, 7, 13] - 4454740*f[5, 9, 11] - 4454740*f[5, 11, 9] + 
   1557024*f[5, 13, 7] - 25327152*f[5, 15, 5] + (1305903076*f[5, 17, 3])/
    165 - (7917088*f[7, 3, 15])/5 + 1331200*f[7, 5, 13] - 
   7250368*f[7, 7, 11] - 257600*f[7, 9, 9] - 7250368*f[7, 11, 7] + 
   1331200*f[7, 13, 5] - (7917088*f[7, 15, 3])/5 - (3722776*f[9, 3, 13])/3 + 
   (5731060*f[9, 5, 11])/3 - (1373960*f[9, 7, 9])/9 - 
   (1373960*f[9, 9, 7])/9 + (5731060*f[9, 11, 5])/3 - 
   (3722776*f[9, 13, 3])/3 - 6456848*f[11, 3, 11] - (4886320*f[11, 5, 9])/3 - 
   3056256*f[11, 7, 7] - (4886320*f[11, 9, 5])/3 - 6456848*f[11, 11, 3] + 
   2062320*f[13, 3, 9] - 8896400*f[13, 5, 7] - 8896400*f[13, 7, 5] + 
   2062320*f[13, 9, 3] - (974655436*f[15, 3, 7])/45 + 
   (558575984*f[15, 5, 5])/9 - (974655436*f[15, 7, 3])/45 + 
   (10802725278*f[17, 3, 5])/55 + (10802725278*f[17, 5, 3])/55 + 
   (9503290360952357*f[19, 3, 3])/830235 + 3416768*f[3, 3, 3, 3, 13] - 
   3639200*f[3, 3, 3, 5, 11] + (1365280*f[3, 3, 3, 7, 9])/3 + 
   (1365280*f[3, 3, 3, 9, 7])/3 - 3639200*f[3, 3, 3, 11, 5] + 
   3416768*f[3, 3, 3, 13, 3] - 801600*f[3, 3, 5, 3, 11] - 
   (836800*f[3, 3, 5, 5, 9])/3 + 116480*f[3, 3, 5, 7, 7] - 
   (836800*f[3, 3, 5, 9, 5])/3 - 801600*f[3, 3, 5, 11, 3] + 
   228480*f[3, 3, 7, 3, 9] + 96640*f[3, 3, 7, 5, 7] + 
   96640*f[3, 3, 7, 7, 5] + 228480*f[3, 3, 7, 9, 3] + 
   (1186720*f[3, 3, 9, 3, 7])/3 - 99200*f[3, 3, 9, 5, 5] + 
   (1186720*f[3, 3, 9, 7, 3])/3 - 2141920*f[3, 3, 11, 3, 5] - 
   2141920*f[3, 3, 11, 5, 3] + 1759232*f[3, 3, 13, 3, 3] - 
   422400*f[3, 5, 3, 3, 11] + 55200*f[3, 5, 3, 5, 9] + 
   322560*f[3, 5, 3, 7, 7] + 55200*f[3, 5, 3, 9, 5] - 
   422400*f[3, 5, 3, 11, 3] + 372000*f[3, 5, 5, 3, 9] - 
   7200*f[3, 5, 5, 5, 7] - 7200*f[3, 5, 5, 7, 5] + 372000*f[3, 5, 5, 9, 3] - 
   174720*f[3, 5, 7, 3, 7] - 30400*f[3, 5, 7, 5, 5] - 
   174720*f[3, 5, 7, 7, 3] - 14400*f[3, 5, 9, 3, 5] - 
   14400*f[3, 5, 9, 5, 3] - 253440*f[3, 5, 11, 3, 3] - 
   100800*f[3, 7, 3, 3, 9] - 393920*f[3, 7, 3, 5, 7] - 
   393920*f[3, 7, 3, 7, 5] - 100800*f[3, 7, 3, 9, 3] - 
   290880*f[3, 7, 5, 3, 7] - 76800*f[3, 7, 5, 5, 5] - 
   290880*f[3, 7, 5, 7, 3] - 387200*f[3, 7, 7, 3, 5] - 
   387200*f[3, 7, 7, 5, 3] - 389760*f[3, 7, 9, 3, 3] + 
   (141280*f[3, 9, 3, 3, 7])/3 - 238400*f[3, 9, 3, 5, 5] + 
   (141280*f[3, 9, 3, 7, 3])/3 - (663200*f[3, 9, 5, 3, 5])/3 - 
   (663200*f[3, 9, 5, 5, 3])/3 - (166720*f[3, 9, 7, 3, 3])/3 - 
   475680*f[3, 11, 3, 3, 5] - 475680*f[3, 11, 3, 5, 3] - 
   2934080*f[3, 11, 5, 3, 3] - 1555840*f[3, 13, 3, 3, 3] - 
   343200*f[5, 3, 3, 3, 11] + 295200*f[5, 3, 3, 5, 9] + 
   367360*f[5, 3, 3, 7, 7] + 295200*f[5, 3, 3, 9, 5] - 
   343200*f[5, 3, 3, 11, 3] + 540000*f[5, 3, 5, 3, 9] - 
   831200*f[5, 3, 5, 5, 7] - 831200*f[5, 3, 5, 7, 5] + 
   540000*f[5, 3, 5, 9, 3] + 519680*f[5, 3, 7, 3, 7] - 
   830400*f[5, 3, 7, 5, 5] + 519680*f[5, 3, 7, 7, 3] + 
   297600*f[5, 3, 9, 3, 5] + 297600*f[5, 3, 9, 5, 3] - 
   95040*f[5, 3, 11, 3, 3] + 516000*f[5, 5, 3, 3, 9] - 
   551200*f[5, 5, 3, 5, 7] - 551200*f[5, 5, 3, 7, 5] + 
   516000*f[5, 5, 3, 9, 3] - 436800*f[5, 5, 5, 3, 7] - 
   896000*f[5, 5, 5, 5, 5] - 436800*f[5, 5, 5, 7, 3] - 
   540000*f[5, 5, 7, 3, 5] - 540000*f[5, 5, 7, 5, 3] + 
   206400*f[5, 5, 9, 3, 3] + 600320*f[5, 7, 3, 3, 7] - 
   808000*f[5, 7, 3, 5, 5] + 600320*f[5, 7, 3, 7, 3] - 
   642400*f[5, 7, 5, 3, 5] - 642400*f[5, 7, 5, 5, 3] + 
   528640*f[5, 7, 7, 3, 3] - 9600*f[5, 9, 3, 3, 5] - 9600*f[5, 9, 3, 5, 3] - 
   278400*f[5, 9, 5, 3, 3] + 401280*f[5, 11, 3, 3, 3] - 
   396480*f[7, 3, 3, 3, 9] - 335680*f[7, 3, 3, 5, 7] - 
   335680*f[7, 3, 3, 7, 5] - 396480*f[7, 3, 3, 9, 3] + 
   293760*f[7, 3, 5, 3, 7] - 883200*f[7, 3, 5, 5, 5] + 
   293760*f[7, 3, 5, 7, 3] + 313920*f[7, 3, 7, 3, 5] + 
   313920*f[7, 3, 7, 5, 3] - 336000*f[7, 3, 9, 3, 3] + 
   418240*f[7, 5, 3, 3, 7] - 641600*f[7, 5, 3, 5, 5] + 
   418240*f[7, 5, 3, 7, 3] - 520800*f[7, 5, 5, 3, 5] - 
   520800*f[7, 5, 5, 5, 3] + 375680*f[7, 5, 7, 3, 3] + 
   920960*f[7, 7, 3, 3, 5] + 920960*f[7, 7, 3, 5, 3] + 
   416000*f[7, 7, 5, 3, 3] - 215040*f[7, 9, 3, 3, 3] - 
   (1497440*f[9, 3, 3, 3, 7])/3 + 260800*f[9, 3, 3, 5, 5] - 
   (1497440*f[9, 3, 3, 7, 3])/3 + (431200*f[9, 3, 5, 3, 5])/3 + 
   (431200*f[9, 3, 5, 5, 3])/3 - (1543360*f[9, 3, 7, 3, 3])/3 + 
   (384800*f[9, 5, 3, 3, 5])/3 + (384800*f[9, 5, 3, 5, 3])/3 + 
   (689600*f[9, 5, 5, 3, 3])/3 - (1635200*f[9, 7, 3, 3, 3])/3 + 
   3030080*f[11, 3, 3, 3, 5] + 3030080*f[11, 3, 3, 5, 3] + 
   2277760*f[11, 3, 5, 3, 3] + 773120*f[11, 5, 3, 3, 3] - 
   358400*f[3, 3, 3, 3, 3, 3, 7] - 358400*f[3, 3, 3, 3, 3, 7, 3] + 
   256000*f[3, 3, 3, 3, 5, 3, 5] + 256000*f[3, 3, 3, 3, 5, 5, 3] - 
   286720*f[3, 3, 3, 3, 7, 3, 3] + 281600*f[3, 3, 3, 5, 3, 3, 5] + 
   281600*f[3, 3, 3, 5, 3, 5, 3] + 51200*f[3, 3, 3, 5, 5, 3, 3] - 
   143360*f[3, 3, 3, 7, 3, 3, 3] + 166400*f[3, 3, 5, 3, 3, 3, 5] + 
   166400*f[3, 3, 5, 3, 3, 5, 3] + 128000*f[3, 3, 5, 3, 5, 3, 3] + 
   51200*f[3, 3, 5, 5, 3, 3, 3], DecimalForm[
   3.85872220294870083984457762555846742324450543012`47.58644351397717*^6]}, 
 {"100010100100", (-294912428408990289779481669320679170614389913*f[25])/
    6531504259379947213045680000 - (112079138314745983*f[3, 3, 19])/3320940 + 
   (46516233523*f[3, 5, 17])/165 - (70449316*f[3, 7, 15])/15 + 
   (765040*f[3, 9, 13])/3 + 22470896*f[3, 11, 11] + (765040*f[3, 13, 9])/3 - 
   (70449316*f[3, 15, 7])/15 + (46516233523*f[3, 17, 5])/165 - 
   (112079138314745983*f[3, 19, 3])/3320940 + (8027400116*f[5, 3, 17])/55 + 
   43438397*f[5, 5, 15] - 4411120*f[5, 7, 13] - (9438290*f[5, 9, 11])/3 - 
   (9438290*f[5, 11, 9])/3 - 4411120*f[5, 13, 7] + 43438397*f[5, 15, 5] + 
   (8027400116*f[5, 17, 3])/55 + (112244524*f[7, 3, 15])/45 - 
   3279640*f[7, 5, 13] - 7654304*f[7, 7, 11] + 537040*f[7, 9, 9] - 
   7654304*f[7, 11, 7] - 3279640*f[7, 13, 5] + (112244524*f[7, 15, 3])/45 + 
   (10948360*f[9, 3, 13])/3 - 421790*f[9, 5, 11] + (5830720*f[9, 7, 9])/9 + 
   (5830720*f[9, 9, 7])/9 - 421790*f[9, 11, 5] + (10948360*f[9, 13, 3])/3 + 
   41610808*f[11, 3, 11] + 1802520*f[11, 5, 9] - 824768*f[11, 7, 7] + 
   1802520*f[11, 9, 5] + 41610808*f[11, 11, 3] + 5260920*f[13, 3, 9] + 
   8977080*f[13, 5, 7] + 8977080*f[13, 7, 5] + 5260920*f[13, 9, 3] + 
   (591057376*f[15, 3, 7])/45 + (24782732*f[15, 5, 5])/3 + 
   (591057376*f[15, 7, 3])/45 + (100970518631*f[17, 3, 5])/165 + 
   (100970518631*f[17, 5, 3])/165 - (169037381504495113*f[19, 3, 3])/
    1660470 + 1259680*f[3, 3, 3, 3, 13] + 4381920*f[3, 3, 3, 5, 11] - 
   (334880*f[3, 3, 3, 7, 9])/3 - (334880*f[3, 3, 3, 9, 7])/3 + 
   4381920*f[3, 3, 3, 11, 5] + 1259680*f[3, 3, 3, 13, 3] + 
   173840*f[3, 3, 5, 3, 11] - (1002400*f[3, 3, 5, 5, 9])/3 + 
   43680*f[3, 3, 5, 7, 7] - (1002400*f[3, 3, 5, 9, 5])/3 + 
   173840*f[3, 3, 5, 11, 3] - 122640*f[3, 3, 7, 3, 9] + 
   33040*f[3, 3, 7, 5, 7] + 33040*f[3, 3, 7, 7, 5] - 
   122640*f[3, 3, 7, 9, 3] - (430640*f[3, 3, 9, 3, 7])/3 + 
   520000*f[3, 3, 9, 5, 5] - (430640*f[3, 3, 9, 7, 3])/3 - 
   1407600*f[3, 3, 11, 3, 5] - 1407600*f[3, 3, 11, 5, 3] - 
   2114400*f[3, 5, 3, 3, 11] - 112800*f[3, 5, 3, 5, 9] + 
   464800*f[3, 5, 3, 7, 7] - 112800*f[3, 5, 3, 9, 5] - 
   2114400*f[3, 5, 3, 11, 3] + 31200*f[3, 5, 5, 3, 9] + 
   168800*f[3, 5, 5, 5, 7] + 168800*f[3, 5, 5, 7, 5] + 
   31200*f[3, 5, 5, 9, 3] - 49840*f[3, 5, 7, 3, 7] + 52800*f[3, 5, 7, 5, 5] - 
   49840*f[3, 5, 7, 7, 3] - 460800*f[3, 5, 9, 3, 5] - 
   460800*f[3, 5, 9, 5, 3] + 1008320*f[3, 5, 11, 3, 3] - 
   208320*f[3, 7, 3, 3, 9] - 277760*f[3, 7, 3, 5, 7] - 
   277760*f[3, 7, 3, 7, 5] - 208320*f[3, 7, 3, 9, 3] - 
   67200*f[3, 7, 5, 3, 7] - 179200*f[3, 7, 5, 5, 5] - 
   67200*f[3, 7, 5, 7, 3] - 73920*f[3, 7, 7, 3, 5] - 73920*f[3, 7, 7, 5, 3] - 
   228480*f[3, 7, 9, 3, 3] - (586880*f[3, 9, 3, 3, 7])/3 - 
   176000*f[3, 9, 3, 5, 5] - (586880*f[3, 9, 3, 7, 3])/3 - 
   (296000*f[3, 9, 5, 3, 5])/3 - (296000*f[3, 9, 5, 5, 3])/3 - 
   (810880*f[3, 9, 7, 3, 3])/3 - 4074400*f[3, 11, 3, 3, 5] - 
   4074400*f[3, 11, 3, 5, 3] - 2154560*f[3, 11, 5, 3, 3] - 
   2519360*f[3, 13, 3, 3, 3] - 1418000*f[5, 3, 3, 3, 11] + 
   226400*f[5, 3, 3, 5, 9] + 760480*f[5, 3, 3, 7, 7] + 
   226400*f[5, 3, 3, 9, 5] - 1418000*f[5, 3, 3, 11, 3] - 
   96000*f[5, 3, 5, 3, 9] + 456000*f[5, 3, 5, 5, 7] + 
   456000*f[5, 3, 5, 7, 5] - 96000*f[5, 3, 5, 9, 3] + 
   537040*f[5, 3, 7, 3, 7] + 400000*f[5, 3, 7, 5, 5] + 
   537040*f[5, 3, 7, 7, 3] + 58400*f[5, 3, 9, 3, 5] + 
   58400*f[5, 3, 9, 5, 3] + 152160*f[5, 3, 11, 3, 3] - 
   609600*f[5, 5, 3, 3, 9] + 20800*f[5, 5, 3, 5, 7] + 
   20800*f[5, 5, 3, 7, 5] - 609600*f[5, 5, 3, 9, 3] - 
   184800*f[5, 5, 5, 3, 7] + 640000*f[5, 5, 5, 5, 5] - 
   184800*f[5, 5, 5, 7, 3] - 7200*f[5, 5, 7, 3, 5] - 7200*f[5, 5, 7, 5, 3] - 
   76800*f[5, 5, 9, 3, 3] + 3920*f[5, 7, 3, 3, 7] + 344000*f[5, 7, 3, 5, 5] + 
   3920*f[5, 7, 3, 7, 3] + 114400*f[5, 7, 5, 3, 5] + 
   114400*f[5, 7, 5, 5, 3] - 305760*f[5, 7, 7, 3, 3] + 
   423200*f[5, 9, 3, 3, 5] + 423200*f[5, 9, 3, 5, 3] + 
   232000*f[5, 9, 5, 3, 3] + 3292480*f[5, 11, 3, 3, 3] - 
   94080*f[7, 3, 3, 3, 9] - 427840*f[7, 3, 3, 5, 7] - 
   427840*f[7, 3, 3, 7, 5] - 94080*f[7, 3, 3, 9, 3] + 
   58240*f[7, 3, 5, 3, 7] + 492800*f[7, 3, 5, 5, 5] + 
   58240*f[7, 3, 5, 7, 3] + 89600*f[7, 3, 7, 3, 5] + 89600*f[7, 3, 7, 5, 3] + 
   71680*f[7, 5, 3, 3, 7] + 179200*f[7, 5, 3, 5, 5] + 
   71680*f[7, 5, 3, 7, 3] + 22400*f[7, 5, 5, 3, 5] + 22400*f[7, 5, 5, 5, 3] - 
   210560*f[7, 5, 7, 3, 3] + 324800*f[7, 7, 3, 3, 5] + 
   324800*f[7, 7, 3, 5, 3] - 147840*f[7, 7, 5, 3, 3] + 
   188160*f[7, 9, 3, 3, 3] + (22960*f[9, 3, 3, 3, 7])/3 - 
   670400*f[9, 3, 3, 5, 5] + (22960*f[9, 3, 3, 7, 3])/3 - 
   (1124000*f[9, 3, 5, 3, 5])/3 - (1124000*f[9, 3, 5, 5, 3])/3 + 
   (45920*f[9, 3, 7, 3, 3])/3 - (85600*f[9, 5, 3, 3, 5])/3 - 
   (85600*f[9, 5, 3, 5, 3])/3 + (65600*f[9, 5, 5, 3, 3])/3 + 
   (91840*f[9, 7, 3, 3, 3])/3 + 108000*f[11, 3, 3, 3, 5] + 
   108000*f[11, 3, 3, 5, 3] + 2119360*f[11, 3, 5, 3, 3] + 
   6142080*f[11, 5, 3, 3, 3] - 89600*f[3, 3, 3, 3, 3, 3, 7] - 
   384000*f[3, 3, 3, 3, 3, 5, 5] - 89600*f[3, 3, 3, 3, 3, 7, 3] - 
   281600*f[3, 3, 3, 3, 5, 3, 5] - 281600*f[3, 3, 3, 3, 5, 5, 3] - 
   71680*f[3, 3, 3, 3, 7, 3, 3] + 51200*f[3, 3, 3, 5, 3, 3, 5] + 
   51200*f[3, 3, 3, 5, 3, 5, 3] + 281600*f[3, 3, 3, 5, 5, 3, 3] - 
   35840*f[3, 3, 3, 7, 3, 3, 3] + 262400*f[3, 3, 5, 3, 3, 3, 5] + 
   262400*f[3, 3, 5, 3, 3, 5, 3] + 243200*f[3, 3, 5, 3, 5, 3, 3] + 
   204800*f[3, 3, 5, 5, 3, 3, 3] + 192000*f[3, 5, 3, 3, 3, 3, 5] + 
   192000*f[3, 5, 3, 3, 3, 5, 3] + 76800*f[3, 5, 3, 3, 5, 3, 3] - 
   153600*f[3, 5, 3, 5, 3, 3, 3] - 307200*f[3, 5, 5, 3, 3, 3, 3] + 
   96000*f[5, 3, 3, 3, 3, 3, 5] + 96000*f[5, 3, 3, 3, 3, 5, 3] + 
   38400*f[5, 3, 3, 3, 5, 3, 3] - 76800*f[5, 3, 3, 5, 3, 3, 3] - 
   153600*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.8613862272660408263914792099301958437909955363422`49.58674324321467*^6]}\
, {"100100101000", (-294912428408990289779481669320679170614389913*f[25])/
    6531504259379947213045680000 - (112079138314745983*f[3, 3, 19])/3320940 + 
   (46516233523*f[3, 5, 17])/165 - (70449316*f[3, 7, 15])/15 + 
   (765040*f[3, 9, 13])/3 + 22470896*f[3, 11, 11] + (765040*f[3, 13, 9])/3 - 
   (70449316*f[3, 15, 7])/15 + (46516233523*f[3, 17, 5])/165 - 
   (112079138314745983*f[3, 19, 3])/3320940 + (8027400116*f[5, 3, 17])/55 + 
   43438397*f[5, 5, 15] - 4411120*f[5, 7, 13] - (9438290*f[5, 9, 11])/3 - 
   (9438290*f[5, 11, 9])/3 - 4411120*f[5, 13, 7] + 43438397*f[5, 15, 5] + 
   (8027400116*f[5, 17, 3])/55 + (112244524*f[7, 3, 15])/45 - 
   3279640*f[7, 5, 13] - 7654304*f[7, 7, 11] + 537040*f[7, 9, 9] - 
   7654304*f[7, 11, 7] - 3279640*f[7, 13, 5] + (112244524*f[7, 15, 3])/45 + 
   (10948360*f[9, 3, 13])/3 - 421790*f[9, 5, 11] + (5830720*f[9, 7, 9])/9 + 
   (5830720*f[9, 9, 7])/9 - 421790*f[9, 11, 5] + (10948360*f[9, 13, 3])/3 + 
   41610808*f[11, 3, 11] + 1802520*f[11, 5, 9] - 824768*f[11, 7, 7] + 
   1802520*f[11, 9, 5] + 41610808*f[11, 11, 3] + 5260920*f[13, 3, 9] + 
   8977080*f[13, 5, 7] + 8977080*f[13, 7, 5] + 5260920*f[13, 9, 3] + 
   (591057376*f[15, 3, 7])/45 + (24782732*f[15, 5, 5])/3 + 
   (591057376*f[15, 7, 3])/45 + (100970518631*f[17, 3, 5])/165 + 
   (100970518631*f[17, 5, 3])/165 - (169037381504495113*f[19, 3, 3])/
    1660470 + 1259680*f[3, 3, 3, 3, 13] + 4381920*f[3, 3, 3, 5, 11] - 
   (334880*f[3, 3, 3, 7, 9])/3 - (334880*f[3, 3, 3, 9, 7])/3 + 
   4381920*f[3, 3, 3, 11, 5] + 1259680*f[3, 3, 3, 13, 3] + 
   173840*f[3, 3, 5, 3, 11] - (1002400*f[3, 3, 5, 5, 9])/3 + 
   43680*f[3, 3, 5, 7, 7] - (1002400*f[3, 3, 5, 9, 5])/3 + 
   173840*f[3, 3, 5, 11, 3] - 122640*f[3, 3, 7, 3, 9] + 
   33040*f[3, 3, 7, 5, 7] + 33040*f[3, 3, 7, 7, 5] - 
   122640*f[3, 3, 7, 9, 3] - (430640*f[3, 3, 9, 3, 7])/3 + 
   520000*f[3, 3, 9, 5, 5] - (430640*f[3, 3, 9, 7, 3])/3 - 
   1407600*f[3, 3, 11, 3, 5] - 1407600*f[3, 3, 11, 5, 3] - 
   2114400*f[3, 5, 3, 3, 11] - 112800*f[3, 5, 3, 5, 9] + 
   464800*f[3, 5, 3, 7, 7] - 112800*f[3, 5, 3, 9, 5] - 
   2114400*f[3, 5, 3, 11, 3] + 31200*f[3, 5, 5, 3, 9] + 
   168800*f[3, 5, 5, 5, 7] + 168800*f[3, 5, 5, 7, 5] + 
   31200*f[3, 5, 5, 9, 3] - 49840*f[3, 5, 7, 3, 7] + 52800*f[3, 5, 7, 5, 5] - 
   49840*f[3, 5, 7, 7, 3] - 460800*f[3, 5, 9, 3, 5] - 
   460800*f[3, 5, 9, 5, 3] + 1008320*f[3, 5, 11, 3, 3] - 
   208320*f[3, 7, 3, 3, 9] - 277760*f[3, 7, 3, 5, 7] - 
   277760*f[3, 7, 3, 7, 5] - 208320*f[3, 7, 3, 9, 3] - 
   67200*f[3, 7, 5, 3, 7] - 179200*f[3, 7, 5, 5, 5] - 
   67200*f[3, 7, 5, 7, 3] - 73920*f[3, 7, 7, 3, 5] - 73920*f[3, 7, 7, 5, 3] - 
   228480*f[3, 7, 9, 3, 3] - (586880*f[3, 9, 3, 3, 7])/3 - 
   176000*f[3, 9, 3, 5, 5] - (586880*f[3, 9, 3, 7, 3])/3 - 
   (296000*f[3, 9, 5, 3, 5])/3 - (296000*f[3, 9, 5, 5, 3])/3 - 
   (810880*f[3, 9, 7, 3, 3])/3 - 4074400*f[3, 11, 3, 3, 5] - 
   4074400*f[3, 11, 3, 5, 3] - 2154560*f[3, 11, 5, 3, 3] - 
   2519360*f[3, 13, 3, 3, 3] - 1418000*f[5, 3, 3, 3, 11] + 
   226400*f[5, 3, 3, 5, 9] + 760480*f[5, 3, 3, 7, 7] + 
   226400*f[5, 3, 3, 9, 5] - 1418000*f[5, 3, 3, 11, 3] - 
   96000*f[5, 3, 5, 3, 9] + 456000*f[5, 3, 5, 5, 7] + 
   456000*f[5, 3, 5, 7, 5] - 96000*f[5, 3, 5, 9, 3] + 
   537040*f[5, 3, 7, 3, 7] + 400000*f[5, 3, 7, 5, 5] + 
   537040*f[5, 3, 7, 7, 3] + 58400*f[5, 3, 9, 3, 5] + 
   58400*f[5, 3, 9, 5, 3] + 152160*f[5, 3, 11, 3, 3] - 
   609600*f[5, 5, 3, 3, 9] + 20800*f[5, 5, 3, 5, 7] + 
   20800*f[5, 5, 3, 7, 5] - 609600*f[5, 5, 3, 9, 3] - 
   184800*f[5, 5, 5, 3, 7] + 640000*f[5, 5, 5, 5, 5] - 
   184800*f[5, 5, 5, 7, 3] - 7200*f[5, 5, 7, 3, 5] - 7200*f[5, 5, 7, 5, 3] - 
   76800*f[5, 5, 9, 3, 3] + 3920*f[5, 7, 3, 3, 7] + 344000*f[5, 7, 3, 5, 5] + 
   3920*f[5, 7, 3, 7, 3] + 114400*f[5, 7, 5, 3, 5] + 
   114400*f[5, 7, 5, 5, 3] - 305760*f[5, 7, 7, 3, 3] + 
   423200*f[5, 9, 3, 3, 5] + 423200*f[5, 9, 3, 5, 3] + 
   232000*f[5, 9, 5, 3, 3] + 3292480*f[5, 11, 3, 3, 3] - 
   94080*f[7, 3, 3, 3, 9] - 427840*f[7, 3, 3, 5, 7] - 
   427840*f[7, 3, 3, 7, 5] - 94080*f[7, 3, 3, 9, 3] + 
   58240*f[7, 3, 5, 3, 7] + 492800*f[7, 3, 5, 5, 5] + 
   58240*f[7, 3, 5, 7, 3] + 89600*f[7, 3, 7, 3, 5] + 89600*f[7, 3, 7, 5, 3] + 
   71680*f[7, 5, 3, 3, 7] + 179200*f[7, 5, 3, 5, 5] + 
   71680*f[7, 5, 3, 7, 3] + 22400*f[7, 5, 5, 3, 5] + 22400*f[7, 5, 5, 5, 3] - 
   210560*f[7, 5, 7, 3, 3] + 324800*f[7, 7, 3, 3, 5] + 
   324800*f[7, 7, 3, 5, 3] - 147840*f[7, 7, 5, 3, 3] + 
   188160*f[7, 9, 3, 3, 3] + (22960*f[9, 3, 3, 3, 7])/3 - 
   670400*f[9, 3, 3, 5, 5] + (22960*f[9, 3, 3, 7, 3])/3 - 
   (1124000*f[9, 3, 5, 3, 5])/3 - (1124000*f[9, 3, 5, 5, 3])/3 + 
   (45920*f[9, 3, 7, 3, 3])/3 - (85600*f[9, 5, 3, 3, 5])/3 - 
   (85600*f[9, 5, 3, 5, 3])/3 + (65600*f[9, 5, 5, 3, 3])/3 + 
   (91840*f[9, 7, 3, 3, 3])/3 + 108000*f[11, 3, 3, 3, 5] + 
   108000*f[11, 3, 3, 5, 3] + 2119360*f[11, 3, 5, 3, 3] + 
   6142080*f[11, 5, 3, 3, 3] - 89600*f[3, 3, 3, 3, 3, 3, 7] - 
   384000*f[3, 3, 3, 3, 3, 5, 5] - 89600*f[3, 3, 3, 3, 3, 7, 3] - 
   281600*f[3, 3, 3, 3, 5, 3, 5] - 281600*f[3, 3, 3, 3, 5, 5, 3] - 
   71680*f[3, 3, 3, 3, 7, 3, 3] + 51200*f[3, 3, 3, 5, 3, 3, 5] + 
   51200*f[3, 3, 3, 5, 3, 5, 3] + 281600*f[3, 3, 3, 5, 5, 3, 3] - 
   35840*f[3, 3, 3, 7, 3, 3, 3] + 262400*f[3, 3, 5, 3, 3, 3, 5] + 
   262400*f[3, 3, 5, 3, 3, 5, 3] + 243200*f[3, 3, 5, 3, 5, 3, 3] + 
   204800*f[3, 3, 5, 5, 3, 3, 3] + 192000*f[3, 5, 3, 3, 3, 3, 5] + 
   192000*f[3, 5, 3, 3, 3, 5, 3] + 76800*f[3, 5, 3, 3, 5, 3, 3] - 
   153600*f[3, 5, 3, 5, 3, 3, 3] - 307200*f[3, 5, 5, 3, 3, 3, 3] + 
   96000*f[5, 3, 3, 3, 3, 3, 5] + 96000*f[5, 3, 3, 3, 3, 5, 3] + 
   38400*f[5, 3, 3, 3, 5, 3, 3] - 76800*f[5, 3, 3, 5, 3, 3, 3] - 
   153600*f[5, 3, 5, 3, 3, 3, 3], 
  DecimalForm[
   3.8613862272660408263914792099301958437909955363422`49.58674324321467*^6]}\
, {"100010001001", 
  (-79866899572916525429178582534668956405526820565776692056079203135523447*
     f[25])/20941139111615153089513912807189352726376955392000000 + 
   (66527879300467594878469*f[3, 3, 19])/3198698855352 - 
   (27034371127*f[3, 5, 17])/4860 + (6359084319443*f[3, 7, 15])/332640 - 
   (2221813*f[3, 9, 13])/84 - (54676306*f[3, 11, 11])/9 - 
   (2221813*f[3, 13, 9])/84 + (6359084319443*f[3, 15, 7])/332640 - 
   (27034371127*f[3, 17, 5])/4860 + (66527879300467594878469*f[3, 19, 3])/
    3198698855352 - (157265736670571*f[5, 3, 17])/392040 - 
   (545283404599*f[5, 5, 15])/33264 - (56984917*f[5, 7, 13])/12 + 
   (264754535*f[5, 9, 11])/108 + (264754535*f[5, 11, 9])/108 - 
   (56984917*f[5, 13, 7])/12 - (545283404599*f[5, 15, 5])/33264 - 
   (157265736670571*f[5, 17, 3])/392040 + (234430770331*f[7, 3, 15])/41580 + 
   (42919355*f[7, 5, 13])/84 - (36762447*f[7, 7, 11])/4 - 
   (23714495*f[7, 9, 9])/27 - (36762447*f[7, 11, 7])/4 + 
   (42919355*f[7, 13, 5])/84 + (234430770331*f[7, 15, 3])/41580 - 
   (12021519*f[9, 3, 13])/28 + (72904645*f[9, 5, 11])/36 - 
   (113861335*f[9, 7, 9])/324 - (113861335*f[9, 9, 7])/324 + 
   (72904645*f[9, 11, 5])/36 - (12021519*f[9, 13, 3])/28 + 
   (65769484*f[11, 3, 11])/9 + (76322405*f[11, 5, 9])/18 + 
   (219988853*f[11, 7, 7])/6 + (76322405*f[11, 9, 5])/18 + 
   (65769484*f[11, 11, 3])/9 + (9714441*f[13, 3, 9])/7 + 
   (585003571*f[13, 5, 7])/336 + (585003571*f[13, 7, 5])/336 + 
   (9714441*f[13, 9, 3])/7 - (640459629577*f[15, 3, 7])/23760 - 
   (46046677*f[15, 5, 5])/18 - (640459629577*f[15, 7, 3])/23760 - 
   (467510954820253*f[17, 3, 5])/1176120 - (467510954820253*f[17, 5, 3])/
    1176120 + (41969293317671783616151*f[19, 3, 3])/1142392448340 - 
   1856*f[3, 3, 3, 3, 13] + 250575*f[3, 3, 3, 5, 11] - 
   (4204430*f[3, 3, 3, 7, 9])/9 - (4204430*f[3, 3, 3, 9, 7])/9 + 
   250575*f[3, 3, 3, 11, 5] - 1856*f[3, 3, 3, 13, 3] + 
   (658495*f[3, 3, 5, 3, 11])/3 + (624400*f[3, 3, 5, 5, 9])/9 + 
   1395870*f[3, 3, 5, 7, 7] + (624400*f[3, 3, 5, 9, 5])/9 + 
   (658495*f[3, 3, 5, 11, 3])/3 - (2842130*f[3, 3, 7, 3, 9])/9 + 
   1313495*f[3, 3, 7, 5, 7] + 1313495*f[3, 3, 7, 7, 5] - 
   (2842130*f[3, 3, 7, 9, 3])/9 - (2679880*f[3, 3, 9, 3, 7])/9 + 
   (140800*f[3, 3, 9, 5, 5])/9 - (2679880*f[3, 3, 9, 7, 3])/9 + 
   267800*f[3, 3, 11, 3, 5] + 267800*f[3, 3, 11, 5, 3] - 
   4080*f[3, 3, 13, 3, 3] - (294110*f[3, 5, 3, 3, 11])/3 + 
   (181250*f[3, 5, 3, 5, 9])/9 - 530180*f[3, 5, 3, 7, 7] + 
   (181250*f[3, 5, 3, 9, 5])/9 - (294110*f[3, 5, 3, 11, 3])/3 - 
   10500*f[3, 5, 5, 3, 9] - 149500*f[3, 5, 5, 5, 7] - 
   149500*f[3, 5, 5, 7, 5] - 10500*f[3, 5, 5, 9, 3] - 
   456645*f[3, 5, 7, 3, 7] - 147800*f[3, 5, 7, 5, 5] - 
   456645*f[3, 5, 7, 7, 3] + (227150*f[3, 5, 9, 3, 5])/9 + 
   (227150*f[3, 5, 9, 5, 3])/9 - 132420*f[3, 5, 11, 3, 3] - 
   (1192505*f[3, 7, 3, 3, 9])/9 + (978635*f[3, 7, 3, 5, 7])/2 + 
   (978635*f[3, 7, 3, 7, 5])/2 - (1192505*f[3, 7, 3, 9, 3])/9 - 
   (947415*f[3, 7, 5, 3, 7])/2 - 144400*f[3, 7, 5, 5, 5] - 
   (947415*f[3, 7, 5, 7, 3])/2 - 408395*f[3, 7, 7, 3, 5] - 
   408395*f[3, 7, 7, 5, 3] - (263450*f[3, 7, 9, 3, 3])/9 - 
   (75425*f[3, 9, 3, 3, 7])/3 + (232600*f[3, 9, 3, 5, 5])/9 - 
   (75425*f[3, 9, 3, 7, 3])/3 + (65200*f[3, 9, 5, 3, 5])/9 + 
   (65200*f[3, 9, 5, 5, 3])/9 + (20350*f[3, 9, 7, 3, 3])/3 + 
   (751925*f[3, 11, 3, 3, 5])/3 + (751925*f[3, 11, 3, 5, 3])/3 - 
   (107450*f[3, 11, 5, 3, 3])/3 - 8528*f[3, 13, 3, 3, 3] - 
   (79730*f[5, 3, 3, 3, 11])/3 + (665350*f[5, 3, 3, 5, 9])/3 - 
   48440*f[5, 3, 3, 7, 7] + (665350*f[5, 3, 3, 9, 5])/3 - 
   (79730*f[5, 3, 3, 11, 3])/3 + (578650*f[5, 3, 5, 3, 9])/9 - 
   93050*f[5, 3, 5, 5, 7] - 93050*f[5, 3, 5, 7, 5] + 
   (578650*f[5, 3, 5, 9, 3])/9 - 69965*f[5, 3, 7, 3, 7] + 
   116300*f[5, 3, 7, 5, 5] - 69965*f[5, 3, 7, 7, 3] + 
   (1084000*f[5, 3, 9, 3, 5])/9 + (1084000*f[5, 3, 9, 5, 3])/9 + 
   (1295440*f[5, 3, 11, 3, 3])/3 + (360800*f[5, 5, 3, 3, 9])/9 - 
   169200*f[5, 5, 3, 5, 7] - 169200*f[5, 5, 3, 7, 5] + 
   (360800*f[5, 5, 3, 9, 3])/9 + 34200*f[5, 5, 5, 3, 7] - 
   64000*f[5, 5, 5, 5, 5] + 34200*f[5, 5, 5, 7, 3] - 
   106200*f[5, 5, 7, 3, 5] - 106200*f[5, 5, 7, 5, 3] - 
   (113200*f[5, 5, 9, 3, 3])/9 - 428015*f[5, 7, 3, 3, 7] + 
   242300*f[5, 7, 3, 5, 5] - 428015*f[5, 7, 3, 7, 3] - 
   37250*f[5, 7, 5, 3, 5] - 37250*f[5, 7, 5, 5, 3] - 
   764540*f[5, 7, 7, 3, 3] - (302050*f[5, 9, 3, 3, 5])/9 - 
   (302050*f[5, 9, 3, 5, 3])/9 + (897500*f[5, 9, 5, 3, 3])/9 + 
   (4045780*f[5, 11, 3, 3, 3])/3 + (564040*f[7, 3, 3, 3, 9])/9 - 
   159670*f[7, 3, 3, 5, 7] - 159670*f[7, 3, 3, 7, 5] + 
   (564040*f[7, 3, 3, 9, 3])/9 - 47530*f[7, 3, 5, 3, 7] + 
   88000*f[7, 3, 5, 5, 5] - 47530*f[7, 3, 5, 7, 3] + 52170*f[7, 3, 7, 3, 5] + 
   52170*f[7, 3, 7, 5, 3] + (150160*f[7, 3, 9, 3, 3])/3 - 
   556155*f[7, 5, 3, 3, 7] + 239300*f[7, 5, 3, 5, 5] - 
   556155*f[7, 5, 3, 7, 3] + 314950*f[7, 5, 5, 3, 5] + 
   314950*f[7, 5, 5, 5, 3] - 771810*f[7, 5, 7, 3, 3] + 
   48355*f[7, 7, 3, 3, 5] + 48355*f[7, 7, 3, 5, 3] - 
   572410*f[7, 7, 5, 3, 3] + (223360*f[7, 9, 3, 3, 3])/9 + 
   (222415*f[9, 3, 3, 3, 7])/3 + (151600*f[9, 3, 3, 5, 5])/9 + 
   (222415*f[9, 3, 3, 7, 3])/3 - 26400*f[9, 3, 5, 3, 5] - 
   26400*f[9, 3, 5, 5, 3] + (783790*f[9, 3, 7, 3, 3])/9 + 
   (157100*f[9, 5, 3, 3, 5])/9 + (157100*f[9, 5, 3, 5, 3])/9 + 
   (941000*f[9, 5, 5, 3, 3])/9 + (338960*f[9, 7, 3, 3, 3])/3 + 
   (2018390*f[11, 3, 3, 3, 5])/3 + (2018390*f[11, 3, 3, 5, 3])/3 + 
   (2746240*f[11, 3, 5, 3, 3])/3 + (4201940*f[11, 5, 3, 3, 3])/3 - 
   197120*f[3, 3, 3, 3, 3, 3, 7] + 32000*f[3, 3, 3, 3, 3, 5, 5] - 
   197120*f[3, 3, 3, 3, 3, 7, 3] + 16000*f[3, 3, 3, 3, 5, 3, 5] + 
   16000*f[3, 3, 3, 3, 5, 5, 3] - 172480*f[3, 3, 3, 3, 7, 3, 3] + 
   11200*f[3, 3, 3, 5, 3, 3, 5] + 11200*f[3, 3, 3, 5, 3, 5, 3] + 
   22400*f[3, 3, 3, 5, 5, 3, 3] - 123200*f[3, 3, 3, 7, 3, 3, 3] + 
   18400*f[3, 3, 5, 3, 3, 3, 5] + 18400*f[3, 3, 5, 3, 3, 5, 3] + 
   27200*f[3, 3, 5, 3, 5, 3, 3] + 44800*f[3, 3, 5, 5, 3, 3, 3] - 
   53760*f[3, 3, 7, 3, 3, 3, 3] + 33600*f[3, 5, 3, 3, 3, 3, 5] + 
   33600*f[3, 5, 3, 3, 3, 5, 3] + 28800*f[3, 5, 3, 3, 5, 3, 3] + 
   19200*f[3, 5, 3, 5, 3, 3, 3] + 26880*f[3, 7, 3, 3, 3, 3, 3] + 
   81600*f[5, 3, 3, 3, 3, 3, 5] + 81600*f[5, 3, 3, 3, 3, 5, 3] + 
   76800*f[5, 3, 3, 3, 5, 3, 3] + 67200*f[5, 3, 3, 5, 3, 3, 3] + 
   76800*f[5, 3, 5, 3, 3, 3, 3] + 153600*f[5, 5, 3, 3, 3, 3, 3] + 
   107520*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.88036227372198673211960628601516595551930253064`47.58887227356683*^6]}, 
 {"100001001010", (-275959075416364371566954607332191156502437157*f[25])/
    1370809535919248180515760000 - (7186646654781733*f[3, 3, 19])/1106980 - 
   (32085839*f[3, 5, 17])/5 + (3288847*f[3, 7, 15])/3 + 2236106*f[3, 9, 13] + 
   4525892*f[3, 11, 11] + 2236106*f[3, 13, 9] + (3288847*f[3, 15, 7])/3 - 
   (32085839*f[3, 17, 5])/5 - (7186646654781733*f[3, 19, 3])/1106980 - 
   (259795342*f[5, 3, 17])/55 - (463670951*f[5, 5, 15])/15 - 
   1097148*f[5, 7, 13] - 7147644*f[5, 9, 11] - 7147644*f[5, 11, 9] - 
   1097148*f[5, 13, 7] - (463670951*f[5, 15, 5])/15 - 
   (259795342*f[5, 17, 3])/55 - (3833254*f[7, 3, 15])/3 + 
   172212*f[7, 5, 13] - 88668*f[7, 7, 11] - 193788*f[7, 9, 9] - 
   88668*f[7, 11, 7] + 172212*f[7, 13, 5] - (3833254*f[7, 15, 3])/3 + 
   6044186*f[9, 3, 13] - (17993170*f[9, 5, 11])/3 - (1820378*f[9, 7, 9])/9 - 
   (1820378*f[9, 9, 7])/9 - (17993170*f[9, 11, 5])/3 + 6044186*f[9, 13, 3] + 
   1362442*f[11, 3, 11] + (423170*f[11, 5, 9])/3 - 191016*f[11, 7, 7] + 
   (423170*f[11, 9, 5])/3 + 1362442*f[11, 11, 3] + 6711408*f[13, 3, 9] - 
   8564352*f[13, 5, 7] - 8564352*f[13, 7, 5] + 6711408*f[13, 9, 3] + 
   (11579155*f[15, 3, 7])/3 + (39729874*f[15, 5, 5])/3 + 
   (11579155*f[15, 7, 3])/3 + (2672307681*f[17, 3, 5])/275 + 
   (2672307681*f[17, 5, 3])/275 + (2287421379444563*f[19, 3, 3])/553490 - 
   354816*f[3, 3, 3, 3, 13] + 429680*f[3, 3, 3, 5, 11] - 
   (347984*f[3, 3, 3, 7, 9])/3 - (347984*f[3, 3, 3, 9, 7])/3 + 
   429680*f[3, 3, 3, 11, 5] - 354816*f[3, 3, 3, 13, 3] + 
   108080*f[3, 3, 5, 3, 11] + (263968*f[3, 3, 5, 5, 9])/3 - 
   30240*f[3, 3, 5, 7, 7] + (263968*f[3, 3, 5, 9, 5])/3 + 
   108080*f[3, 3, 5, 11, 3] - 183792*f[3, 3, 7, 3, 9] - 
   41232*f[3, 3, 7, 5, 7] - 41232*f[3, 3, 7, 7, 5] - 
   183792*f[3, 3, 7, 9, 3] - (446912*f[3, 3, 9, 3, 7])/3 + 
   (204224*f[3, 3, 9, 5, 5])/3 - (446912*f[3, 3, 9, 7, 3])/3 + 
   331104*f[3, 3, 11, 3, 5] + 331104*f[3, 3, 11, 5, 3] - 
   363712*f[3, 3, 13, 3, 3] + 47520*f[3, 5, 3, 3, 11] + 
   187296*f[3, 5, 3, 5, 9] - 124320*f[3, 5, 3, 7, 7] + 
   187296*f[3, 5, 3, 9, 5] + 47520*f[3, 5, 3, 11, 3] + 
   77856*f[3, 5, 5, 3, 9] - 202080*f[3, 5, 5, 5, 7] - 
   202080*f[3, 5, 5, 7, 5] + 77856*f[3, 5, 5, 9, 3] + 
   38640*f[3, 5, 7, 3, 7] - 242880*f[3, 5, 7, 5, 5] + 
   38640*f[3, 5, 7, 7, 3] + 64896*f[3, 5, 9, 3, 5] + 64896*f[3, 5, 9, 5, 3] - 
   19008*f[3, 5, 11, 3, 3] - 114912*f[3, 7, 3, 3, 9] + 
   75360*f[3, 7, 3, 5, 7] + 75360*f[3, 7, 3, 7, 5] - 
   114912*f[3, 7, 3, 9, 3] + 28320*f[3, 7, 5, 3, 7] - 
   324480*f[3, 7, 5, 5, 5] + 28320*f[3, 7, 5, 7, 3] + 
   28992*f[3, 7, 7, 3, 5] + 28992*f[3, 7, 7, 5, 3] - 
   112896*f[3, 7, 9, 3, 3] - (539792*f[3, 9, 3, 3, 7])/3 - 
   (530176*f[3, 9, 3, 5, 5])/3 - (539792*f[3, 9, 3, 7, 3])/3 + 
   (96064*f[3, 9, 5, 3, 5])/3 + (96064*f[3, 9, 5, 5, 3])/3 - 
   (129760*f[3, 9, 7, 3, 3])/3 + 166000*f[3, 11, 3, 3, 5] + 
   166000*f[3, 11, 3, 5, 3] + 427040*f[3, 11, 5, 3, 3] - 
   381504*f[3, 13, 3, 3, 3] + 31680*f[5, 3, 3, 3, 11] + 
   284256*f[5, 3, 3, 5, 9] - 228480*f[5, 3, 3, 7, 7] + 
   284256*f[5, 3, 3, 9, 5] + 31680*f[5, 3, 3, 11, 3] + 
   477216*f[5, 3, 5, 3, 9] - 626400*f[5, 3, 5, 5, 7] - 
   626400*f[5, 3, 5, 7, 5] + 477216*f[5, 3, 5, 9, 3] - 
   594240*f[5, 3, 7, 5, 5] + 380736*f[5, 3, 9, 3, 5] + 
   380736*f[5, 3, 9, 5, 3] - 50688*f[5, 3, 11, 3, 3] + 
   167616*f[5, 5, 3, 3, 9] - 288000*f[5, 5, 3, 5, 7] - 
   288000*f[5, 5, 3, 7, 5] + 167616*f[5, 5, 3, 9, 3] + 
   108480*f[5, 5, 5, 3, 7] - 1198080*f[5, 5, 5, 5, 5] + 
   108480*f[5, 5, 5, 7, 3] - 3072*f[5, 5, 7, 3, 5] - 3072*f[5, 5, 7, 5, 3] - 
   167040*f[5, 5, 9, 3, 3] + 112896*f[5, 7, 3, 3, 7] - 
   24384*f[5, 7, 3, 5, 5] + 112896*f[5, 7, 3, 7, 3] - 
   82464*f[5, 7, 5, 3, 5] - 82464*f[5, 7, 5, 5, 3] - 2688*f[5, 7, 7, 3, 3] + 
   142560*f[5, 9, 3, 3, 5] + 142560*f[5, 9, 3, 5, 3] - 
   360000*f[5, 9, 5, 3, 3] - 215424*f[5, 11, 3, 3, 3] - 
   18144*f[7, 3, 3, 3, 9] + 10176*f[7, 3, 3, 5, 7] + 10176*f[7, 3, 3, 7, 5] - 
   18144*f[7, 3, 3, 9, 3] + 67296*f[7, 3, 5, 3, 7] - 
   136320*f[7, 3, 5, 5, 5] + 67296*f[7, 3, 5, 7, 3] + 
   62592*f[7, 3, 7, 3, 5] + 62592*f[7, 3, 7, 5, 3] - 32256*f[7, 3, 9, 3, 3] + 
   115056*f[7, 5, 3, 3, 7] - 71040*f[7, 5, 3, 5, 5] + 
   115056*f[7, 5, 3, 7, 3] - 38400*f[7, 5, 5, 3, 5] - 
   38400*f[7, 5, 5, 5, 3] - 3552*f[7, 5, 7, 3, 3] - 3600*f[7, 7, 3, 3, 5] - 
   3600*f[7, 7, 3, 5, 3] - 12960*f[7, 7, 5, 3, 3] - 60480*f[7, 9, 3, 3, 3] - 
   (520352*f[9, 3, 3, 3, 7])/3 - (950080*f[9, 3, 3, 5, 5])/3 - 
   (520352*f[9, 3, 3, 7, 3])/3 + (492640*f[9, 3, 5, 3, 5])/3 + 
   (492640*f[9, 3, 5, 5, 3])/3 - (137536*f[9, 3, 7, 3, 3])/3 + 
   (532960*f[9, 5, 3, 3, 5])/3 + (532960*f[9, 5, 3, 5, 3])/3 - 
   (869440*f[9, 5, 5, 3, 3])/3 + (628096*f[9, 7, 3, 3, 3])/3 + 
   73760*f[11, 3, 3, 3, 5] + 73760*f[11, 3, 3, 5, 3] + 
   242560*f[11, 3, 5, 3, 3] + 580160*f[11, 5, 3, 3, 3] - 
   89600*f[3, 3, 3, 3, 3, 3, 7] + 128000*f[3, 3, 3, 3, 3, 5, 5] - 
   89600*f[3, 3, 3, 3, 3, 7, 3] + 64000*f[3, 3, 3, 3, 5, 3, 5] + 
   64000*f[3, 3, 3, 3, 5, 5, 3] - 71680*f[3, 3, 3, 3, 7, 3, 3] + 
   25600*f[3, 3, 3, 5, 3, 3, 5] + 25600*f[3, 3, 3, 5, 3, 5, 3] + 
   51200*f[3, 3, 3, 5, 5, 3, 3] - 35840*f[3, 3, 3, 7, 3, 3, 3] + 
   6400*f[3, 3, 5, 3, 3, 3, 5] + 6400*f[3, 3, 5, 3, 3, 5, 3] + 
   12800*f[3, 3, 5, 3, 5, 3, 3] + 25600*f[3, 3, 5, 5, 3, 3, 3], 
  DecimalForm[
   3.8999222490794014355456425968879822462036809042799999999999999999`48.5910\
5594878743*^6]}, {"101010010000", 
  (-275959075416364371566954607332191156502437157*f[25])/
    1370809535919248180515760000 - (7186646654781733*f[3, 3, 19])/1106980 - 
   (32085839*f[3, 5, 17])/5 + (3288847*f[3, 7, 15])/3 + 2236106*f[3, 9, 13] + 
   4525892*f[3, 11, 11] + 2236106*f[3, 13, 9] + (3288847*f[3, 15, 7])/3 - 
   (32085839*f[3, 17, 5])/5 - (7186646654781733*f[3, 19, 3])/1106980 - 
   (259795342*f[5, 3, 17])/55 - (463670951*f[5, 5, 15])/15 - 
   1097148*f[5, 7, 13] - 7147644*f[5, 9, 11] - 7147644*f[5, 11, 9] - 
   1097148*f[5, 13, 7] - (463670951*f[5, 15, 5])/15 - 
   (259795342*f[5, 17, 3])/55 - (3833254*f[7, 3, 15])/3 + 
   172212*f[7, 5, 13] - 88668*f[7, 7, 11] - 193788*f[7, 9, 9] - 
   88668*f[7, 11, 7] + 172212*f[7, 13, 5] - (3833254*f[7, 15, 3])/3 + 
   6044186*f[9, 3, 13] - (17993170*f[9, 5, 11])/3 - (1820378*f[9, 7, 9])/9 - 
   (1820378*f[9, 9, 7])/9 - (17993170*f[9, 11, 5])/3 + 6044186*f[9, 13, 3] + 
   1362442*f[11, 3, 11] + (423170*f[11, 5, 9])/3 - 191016*f[11, 7, 7] + 
   (423170*f[11, 9, 5])/3 + 1362442*f[11, 11, 3] + 6711408*f[13, 3, 9] - 
   8564352*f[13, 5, 7] - 8564352*f[13, 7, 5] + 6711408*f[13, 9, 3] + 
   (11579155*f[15, 3, 7])/3 + (39729874*f[15, 5, 5])/3 + 
   (11579155*f[15, 7, 3])/3 + (2672307681*f[17, 3, 5])/275 + 
   (2672307681*f[17, 5, 3])/275 + (2287421379444563*f[19, 3, 3])/553490 - 
   354816*f[3, 3, 3, 3, 13] + 429680*f[3, 3, 3, 5, 11] - 
   (347984*f[3, 3, 3, 7, 9])/3 - (347984*f[3, 3, 3, 9, 7])/3 + 
   429680*f[3, 3, 3, 11, 5] - 354816*f[3, 3, 3, 13, 3] + 
   108080*f[3, 3, 5, 3, 11] + (263968*f[3, 3, 5, 5, 9])/3 - 
   30240*f[3, 3, 5, 7, 7] + (263968*f[3, 3, 5, 9, 5])/3 + 
   108080*f[3, 3, 5, 11, 3] - 183792*f[3, 3, 7, 3, 9] - 
   41232*f[3, 3, 7, 5, 7] - 41232*f[3, 3, 7, 7, 5] - 
   183792*f[3, 3, 7, 9, 3] - (446912*f[3, 3, 9, 3, 7])/3 + 
   (204224*f[3, 3, 9, 5, 5])/3 - (446912*f[3, 3, 9, 7, 3])/3 + 
   331104*f[3, 3, 11, 3, 5] + 331104*f[3, 3, 11, 5, 3] - 
   363712*f[3, 3, 13, 3, 3] + 47520*f[3, 5, 3, 3, 11] + 
   187296*f[3, 5, 3, 5, 9] - 124320*f[3, 5, 3, 7, 7] + 
   187296*f[3, 5, 3, 9, 5] + 47520*f[3, 5, 3, 11, 3] + 
   77856*f[3, 5, 5, 3, 9] - 202080*f[3, 5, 5, 5, 7] - 
   202080*f[3, 5, 5, 7, 5] + 77856*f[3, 5, 5, 9, 3] + 
   38640*f[3, 5, 7, 3, 7] - 242880*f[3, 5, 7, 5, 5] + 
   38640*f[3, 5, 7, 7, 3] + 64896*f[3, 5, 9, 3, 5] + 64896*f[3, 5, 9, 5, 3] - 
   19008*f[3, 5, 11, 3, 3] - 114912*f[3, 7, 3, 3, 9] + 
   75360*f[3, 7, 3, 5, 7] + 75360*f[3, 7, 3, 7, 5] - 
   114912*f[3, 7, 3, 9, 3] + 28320*f[3, 7, 5, 3, 7] - 
   324480*f[3, 7, 5, 5, 5] + 28320*f[3, 7, 5, 7, 3] + 
   28992*f[3, 7, 7, 3, 5] + 28992*f[3, 7, 7, 5, 3] - 
   112896*f[3, 7, 9, 3, 3] - (539792*f[3, 9, 3, 3, 7])/3 - 
   (530176*f[3, 9, 3, 5, 5])/3 - (539792*f[3, 9, 3, 7, 3])/3 + 
   (96064*f[3, 9, 5, 3, 5])/3 + (96064*f[3, 9, 5, 5, 3])/3 - 
   (129760*f[3, 9, 7, 3, 3])/3 + 166000*f[3, 11, 3, 3, 5] + 
   166000*f[3, 11, 3, 5, 3] + 427040*f[3, 11, 5, 3, 3] - 
   381504*f[3, 13, 3, 3, 3] + 31680*f[5, 3, 3, 3, 11] + 
   284256*f[5, 3, 3, 5, 9] - 228480*f[5, 3, 3, 7, 7] + 
   284256*f[5, 3, 3, 9, 5] + 31680*f[5, 3, 3, 11, 3] + 
   477216*f[5, 3, 5, 3, 9] - 626400*f[5, 3, 5, 5, 7] - 
   626400*f[5, 3, 5, 7, 5] + 477216*f[5, 3, 5, 9, 3] - 
   594240*f[5, 3, 7, 5, 5] + 380736*f[5, 3, 9, 3, 5] + 
   380736*f[5, 3, 9, 5, 3] - 50688*f[5, 3, 11, 3, 3] + 
   167616*f[5, 5, 3, 3, 9] - 288000*f[5, 5, 3, 5, 7] - 
   288000*f[5, 5, 3, 7, 5] + 167616*f[5, 5, 3, 9, 3] + 
   108480*f[5, 5, 5, 3, 7] - 1198080*f[5, 5, 5, 5, 5] + 
   108480*f[5, 5, 5, 7, 3] - 3072*f[5, 5, 7, 3, 5] - 3072*f[5, 5, 7, 5, 3] - 
   167040*f[5, 5, 9, 3, 3] + 112896*f[5, 7, 3, 3, 7] - 
   24384*f[5, 7, 3, 5, 5] + 112896*f[5, 7, 3, 7, 3] - 
   82464*f[5, 7, 5, 3, 5] - 82464*f[5, 7, 5, 5, 3] - 2688*f[5, 7, 7, 3, 3] + 
   142560*f[5, 9, 3, 3, 5] + 142560*f[5, 9, 3, 5, 3] - 
   360000*f[5, 9, 5, 3, 3] - 215424*f[5, 11, 3, 3, 3] - 
   18144*f[7, 3, 3, 3, 9] + 10176*f[7, 3, 3, 5, 7] + 10176*f[7, 3, 3, 7, 5] - 
   18144*f[7, 3, 3, 9, 3] + 67296*f[7, 3, 5, 3, 7] - 
   136320*f[7, 3, 5, 5, 5] + 67296*f[7, 3, 5, 7, 3] + 
   62592*f[7, 3, 7, 3, 5] + 62592*f[7, 3, 7, 5, 3] - 32256*f[7, 3, 9, 3, 3] + 
   115056*f[7, 5, 3, 3, 7] - 71040*f[7, 5, 3, 5, 5] + 
   115056*f[7, 5, 3, 7, 3] - 38400*f[7, 5, 5, 3, 5] - 
   38400*f[7, 5, 5, 5, 3] - 3552*f[7, 5, 7, 3, 3] - 3600*f[7, 7, 3, 3, 5] - 
   3600*f[7, 7, 3, 5, 3] - 12960*f[7, 7, 5, 3, 3] - 60480*f[7, 9, 3, 3, 3] - 
   (520352*f[9, 3, 3, 3, 7])/3 - (950080*f[9, 3, 3, 5, 5])/3 - 
   (520352*f[9, 3, 3, 7, 3])/3 + (492640*f[9, 3, 5, 3, 5])/3 + 
   (492640*f[9, 3, 5, 5, 3])/3 - (137536*f[9, 3, 7, 3, 3])/3 + 
   (532960*f[9, 5, 3, 3, 5])/3 + (532960*f[9, 5, 3, 5, 3])/3 - 
   (869440*f[9, 5, 5, 3, 3])/3 + (628096*f[9, 7, 3, 3, 3])/3 + 
   73760*f[11, 3, 3, 3, 5] + 73760*f[11, 3, 3, 5, 3] + 
   242560*f[11, 3, 5, 3, 3] + 580160*f[11, 5, 3, 3, 3] - 
   89600*f[3, 3, 3, 3, 3, 3, 7] + 128000*f[3, 3, 3, 3, 3, 5, 5] - 
   89600*f[3, 3, 3, 3, 3, 7, 3] + 64000*f[3, 3, 3, 3, 5, 3, 5] + 
   64000*f[3, 3, 3, 3, 5, 5, 3] - 71680*f[3, 3, 3, 3, 7, 3, 3] + 
   25600*f[3, 3, 3, 5, 3, 3, 5] + 25600*f[3, 3, 3, 5, 3, 5, 3] + 
   51200*f[3, 3, 3, 5, 5, 3, 3] - 35840*f[3, 3, 3, 7, 3, 3, 3] + 
   6400*f[3, 3, 5, 3, 3, 3, 5] + 6400*f[3, 3, 5, 3, 3, 5, 3] + 
   12800*f[3, 3, 5, 3, 5, 3, 3] + 25600*f[3, 3, 5, 5, 3, 3, 3], 
  DecimalForm[
   3.8999222490794014355456425968879822462036809042799999999999999999`48.5910\
5594878743*^6]}, {"100100000101", 
  (-8490371812074364324156346643690128238711459666798447894099454090050799807*
     f[25])/48862657927102023875532463216775156361546229248000000 - 
   (1836500189667969244584593*f[3, 3, 19])/79967471383800 + 
   (531847010258299*f[3, 5, 17])/5346000 + (134635092731*f[3, 7, 15])/29700 + 
   (128031583*f[3, 9, 13])/84 + (50749101*f[3, 11, 11])/160 + 
   (128031583*f[3, 13, 9])/84 + (134635092731*f[3, 15, 7])/29700 + 
   (531847010258299*f[3, 17, 5])/5346000 - 
   (1836500189667969244584593*f[3, 19, 3])/79967471383800 - 
   (35385080195732657*f[5, 3, 17])/411642000 + (360006257357*f[5, 5, 15])/
    41580 + (151607089*f[5, 7, 13])/35 + (293339767*f[5, 9, 11])/144 + 
   (293339767*f[5, 11, 9])/144 + (151607089*f[5, 13, 7])/35 + 
   (360006257357*f[5, 15, 5])/41580 - (35385080195732657*f[5, 17, 3])/
    411642000 + (9203399488411*f[7, 3, 15])/1663200 + 
   (487310251*f[7, 5, 13])/140 + (1001042901*f[7, 7, 11])/320 + 
   (67808*f[7, 9, 9])/3 + (1001042901*f[7, 11, 7])/320 + 
   (487310251*f[7, 13, 5])/140 + (9203399488411*f[7, 15, 3])/1663200 + 
   (3767713*f[9, 3, 13])/14 + (25572821*f[9, 5, 11])/12 - 163372*f[9, 7, 9] - 
   163372*f[9, 9, 7] + (25572821*f[9, 11, 5])/12 + (3767713*f[9, 13, 3])/14 + 
   (35513789*f[11, 3, 11])/320 - (41826605*f[11, 5, 9])/144 - 
   (122589999*f[11, 7, 7])/160 - (41826605*f[11, 9, 5])/144 + 
   (35513789*f[11, 11, 3])/320 - (14707899*f[13, 3, 9])/28 - 
   (79444523*f[13, 5, 7])/28 - (79444523*f[13, 7, 5])/28 - 
   (14707899*f[13, 9, 3])/28 - (96783393751*f[15, 3, 7])/15120 + 
   (582869207297*f[15, 5, 5])/6930 - (96783393751*f[15, 7, 3])/15120 + 
   (2767934320920917*f[17, 3, 5])/29403000 + (2767934320920917*f[17, 5, 3])/
    29403000 - (19034149452111274453442*f[19, 3, 3])/9995933922975 - 
   1319424*f[3, 3, 3, 3, 13] - 47134*f[3, 3, 3, 5, 11] + 
   (117100*f[3, 3, 3, 7, 9])/3 + (117100*f[3, 3, 3, 9, 7])/3 - 
   47134*f[3, 3, 3, 11, 5] - 1319424*f[3, 3, 3, 13, 3] - 
   (424133*f[3, 3, 5, 3, 11])/3 + (4370800*f[3, 3, 5, 5, 9])/9 - 
   841386*f[3, 3, 5, 7, 7] + (4370800*f[3, 3, 5, 9, 5])/9 - 
   (424133*f[3, 3, 5, 11, 3])/3 - (84520*f[3, 3, 7, 3, 9])/3 - 
   731733*f[3, 3, 7, 5, 7] - 731733*f[3, 3, 7, 7, 5] - 
   (84520*f[3, 3, 7, 9, 3])/3 + (201740*f[3, 3, 9, 3, 7])/9 + 
   (1897840*f[3, 3, 9, 5, 5])/3 + (201740*f[3, 3, 9, 7, 3])/9 + 
   (1418237*f[3, 3, 11, 3, 5])/3 + (1418237*f[3, 3, 11, 5, 3])/3 - 
   879616*f[3, 3, 13, 3, 3] - (591523*f[3, 5, 3, 3, 11])/3 + 
   (3024410*f[3, 5, 3, 5, 9])/9 - 484960*f[3, 5, 3, 7, 7] + 
   (3024410*f[3, 5, 3, 9, 5])/9 - (591523*f[3, 5, 3, 11, 3])/3 + 
   91080*f[3, 5, 5, 3, 9] - 393620*f[3, 5, 5, 5, 7] - 
   393620*f[3, 5, 5, 7, 5] + 91080*f[3, 5, 5, 9, 3] - 
   258685*f[3, 5, 7, 3, 7] - 583880*f[3, 5, 7, 5, 5] - 
   258685*f[3, 5, 7, 7, 3] - (993190*f[3, 5, 9, 3, 5])/9 - 
   (993190*f[3, 5, 9, 5, 3])/9 + 73644*f[3, 5, 11, 3, 3] - 
   (87220*f[3, 7, 3, 3, 9])/3 - 302913*f[3, 7, 3, 5, 7] - 
   302913*f[3, 7, 3, 7, 5] - (87220*f[3, 7, 3, 9, 3])/3 - 
   124700*f[3, 7, 5, 3, 7] - 964400*f[3, 7, 5, 5, 5] - 
   124700*f[3, 7, 5, 7, 3] - 100368*f[3, 7, 7, 3, 5] - 
   100368*f[3, 7, 7, 5, 3] + (434000*f[3, 7, 9, 3, 3])/9 + 
   (249280*f[3, 9, 3, 3, 7])/3 - (780560*f[3, 9, 3, 5, 5])/3 + 
   (249280*f[3, 9, 3, 7, 3])/3 - 164820*f[3, 9, 5, 3, 5] - 
   164820*f[3, 9, 5, 5, 3] + 149400*f[3, 9, 7, 3, 3] + 
   (3790331*f[3, 11, 3, 3, 5])/3 + (3790331*f[3, 11, 3, 5, 3])/3 + 
   (3905672*f[3, 11, 5, 3, 3])/3 - 232766*f[5, 3, 3, 3, 11] + 
   (537440*f[5, 3, 3, 5, 9])/3 - 119252*f[5, 3, 3, 7, 7] + 
   (537440*f[5, 3, 3, 9, 5])/3 - 232766*f[5, 3, 3, 11, 3] + 
   (190190*f[5, 3, 5, 3, 9])/9 - 239200*f[5, 3, 5, 5, 7] - 
   239200*f[5, 3, 5, 7, 5] + (190190*f[5, 3, 5, 9, 3])/9 - 
   102866*f[5, 3, 7, 3, 7] - 244360*f[5, 3, 7, 5, 5] - 
   102866*f[5, 3, 7, 7, 3] + (69490*f[5, 3, 9, 3, 5])/3 + 
   (69490*f[5, 3, 9, 5, 3])/3 - 202460*f[5, 3, 11, 3, 3] - 
   (123440*f[5, 5, 3, 3, 9])/9 + 94920*f[5, 5, 3, 5, 7] + 
   94920*f[5, 5, 3, 7, 5] - (123440*f[5, 5, 3, 9, 3])/9 + 
   98640*f[5, 5, 5, 3, 7] + 98640*f[5, 5, 5, 7, 3] + 
   208120*f[5, 5, 7, 3, 5] + 208120*f[5, 5, 7, 5, 3] - 
   (124960*f[5, 5, 9, 3, 3])/9 - 34366*f[5, 7, 3, 3, 7] - 
   17960*f[5, 7, 3, 5, 5] - 34366*f[5, 7, 3, 7, 3] + 
   312440*f[5, 7, 5, 3, 5] + 312440*f[5, 7, 5, 5, 3] + 
   17748*f[5, 7, 7, 3, 3] - (1196900*f[5, 9, 3, 3, 5])/9 - 
   (1196900*f[5, 9, 3, 5, 3])/9 - (88400*f[5, 9, 5, 3, 3])/9 - 
   141848*f[5, 11, 3, 3, 3] - (185500*f[7, 3, 3, 3, 9])/3 - 
   36693*f[7, 3, 3, 5, 7] - 36693*f[7, 3, 3, 7, 5] - 
   (185500*f[7, 3, 3, 9, 3])/3 - 92270*f[7, 3, 5, 3, 7] - 
   522800*f[7, 3, 5, 5, 5] - 92270*f[7, 3, 5, 7, 3] - 
   72858*f[7, 3, 7, 3, 5] - 72858*f[7, 3, 7, 5, 3] + 
   (6320*f[7, 3, 9, 3, 3])/9 + 39794*f[7, 5, 3, 3, 7] + 
   17000*f[7, 5, 3, 5, 5] + 39794*f[7, 5, 3, 7, 3] + 
   286900*f[7, 5, 5, 3, 5] + 286900*f[7, 5, 5, 5, 3] + 
   49828*f[7, 5, 7, 3, 3] - 98989*f[7, 7, 3, 3, 5] - 98989*f[7, 7, 3, 5, 3] + 
   88652*f[7, 7, 5, 3, 3] + (377320*f[7, 9, 3, 3, 3])/3 + 
   (336280*f[9, 3, 3, 3, 7])/3 - (521200*f[9, 3, 3, 5, 5])/3 + 
   (336280*f[9, 3, 3, 7, 3])/3 - (503200*f[9, 3, 5, 3, 5])/3 - 
   (503200*f[9, 3, 5, 5, 3])/3 + (349960*f[9, 3, 7, 3, 3])/3 - 
   (101000*f[9, 5, 3, 3, 5])/3 - (101000*f[9, 5, 3, 5, 3])/3 + 
   94400*f[9, 5, 5, 3, 3] + (377320*f[9, 7, 3, 3, 3])/3 - 
   180878*f[11, 3, 3, 3, 5] - 180878*f[11, 3, 3, 5, 3] - 
   167868*f[11, 3, 5, 3, 3] - 141848*f[11, 5, 3, 3, 3] + 
   503040*f[3, 3, 3, 3, 3, 5, 5] + 387840*f[3, 3, 3, 3, 5, 3, 5] + 
   387840*f[3, 3, 3, 3, 5, 5, 3] + 245760*f[3, 3, 3, 5, 3, 3, 5] + 
   245760*f[3, 3, 3, 5, 3, 5, 3] + 218880*f[3, 3, 3, 5, 5, 3, 3] + 
   118080*f[3, 3, 5, 3, 3, 3, 5] + 118080*f[3, 3, 5, 3, 3, 5, 3] + 
   94080*f[3, 3, 5, 3, 5, 3, 3] + 46080*f[3, 3, 5, 5, 3, 3, 3] + 
   77440*f[3, 5, 3, 3, 3, 3, 5] + 77440*f[3, 5, 3, 3, 3, 5, 3] + 
   60160*f[3, 5, 3, 3, 5, 3, 3] + 25600*f[3, 5, 3, 5, 3, 3, 3] + 
   5120*f[3, 5, 5, 3, 3, 3, 3] + 23360*f[5, 3, 3, 3, 3, 3, 5] + 
   23360*f[5, 3, 3, 3, 3, 5, 3] + 14720*f[5, 3, 3, 3, 5, 3, 3] - 
   2560*f[5, 3, 3, 5, 3, 3, 3] - 28160*f[5, 3, 5, 3, 3, 3, 3] - 
   61440*f[5, 5, 3, 3, 3, 3, 3], DecimalForm[
   3.9003290268767819948204461811807093337623787620000000000000000001`45.5911\
0124511102*^6]}, {"101000000101", 
  (-2242714073080212956947901657875384787597729148724798748261319673946742581\
9*f[25])/122156644817755059688831158041937890903865573120000000 - 
   (270895583008908417718454*f[3, 3, 19])/16659889871625 - 
   (3775055243367619*f[3, 5, 17])/51455250 - (32336454473*f[3, 7, 15])/
    61600 - (1818795529*f[3, 9, 13])/2100 - (1942449961*f[3, 11, 11])/1200 - 
   (1818795529*f[3, 13, 9])/2100 - (32336454473*f[3, 15, 7])/61600 - 
   (3775055243367619*f[3, 17, 5])/51455250 - 
   (270895583008908417718454*f[3, 19, 3])/16659889871625 - 
   (299961103135003*f[5, 3, 17])/2744280 + (52851374417*f[5, 5, 15])/8316 - 
   (130323133*f[5, 7, 13])/300 + (49585109*f[5, 9, 11])/108 + 
   (49585109*f[5, 11, 9])/108 - (130323133*f[5, 13, 7])/300 + 
   (52851374417*f[5, 15, 5])/8316 - (299961103135003*f[5, 17, 3])/2744280 - 
   (264047351677*f[7, 3, 15])/138600 + (614067263*f[7, 5, 13])/1400 - 
   (49785079*f[7, 7, 11])/48 + (18863215*f[7, 9, 9])/72 - 
   (49785079*f[7, 11, 7])/48 + (614067263*f[7, 13, 5])/1400 - 
   (264047351677*f[7, 15, 3])/138600 + (32385637*f[9, 3, 13])/120 + 
   (10196971*f[9, 5, 11])/24 + (1082095*f[9, 7, 9])/144 + 
   (1082095*f[9, 9, 7])/144 + (10196971*f[9, 11, 5])/24 + 
   (32385637*f[9, 13, 3])/120 - (112692661*f[11, 3, 11])/200 + 
   (16492627*f[11, 5, 9])/216 + (1553615*f[11, 7, 7])/24 + 
   (16492627*f[11, 9, 5])/216 - (112692661*f[11, 11, 3])/200 - 
   (6998241323*f[13, 3, 9])/4200 - (72181673*f[13, 5, 7])/840 - 
   (72181673*f[13, 7, 5])/840 - (6998241323*f[13, 9, 3])/4200 - 
   (19433552307341*f[15, 3, 7])/554400 - (846479493151*f[15, 5, 5])/20790 - 
   (19433552307341*f[15, 7, 3])/554400 + (209329279782070379*f[17, 3, 5])/
    1029105000 + (209329279782070379*f[17, 5, 3])/1029105000 - 
   (100330964908833390163261*f[19, 3, 3])/2563059980250 - 
   (379744*f[3, 3, 3, 3, 13])/25 + (395622*f[3, 3, 3, 5, 11])/5 - 
   550676*f[3, 3, 3, 7, 9] - 550676*f[3, 3, 3, 9, 7] + 
   (395622*f[3, 3, 3, 11, 5])/5 - (379744*f[3, 3, 3, 13, 3])/25 + 
   (3562934*f[3, 3, 5, 3, 11])/15 - (2200316*f[3, 3, 5, 5, 9])/9 + 
   98924*f[3, 3, 5, 7, 7] - (2200316*f[3, 3, 5, 9, 5])/9 + 
   (3562934*f[3, 3, 5, 11, 3])/15 - (1091972*f[3, 3, 7, 3, 9])/3 + 
   303150*f[3, 3, 7, 5, 7] + 303150*f[3, 3, 7, 7, 5] - 
   (1091972*f[3, 3, 7, 9, 3])/3 - (965200*f[3, 3, 9, 3, 7])/3 - 
   (688408*f[3, 3, 9, 5, 5])/9 - (965200*f[3, 3, 9, 7, 3])/3 + 
   (5909396*f[3, 3, 11, 3, 5])/15 + (5909396*f[3, 3, 11, 5, 3])/15 + 
   (8212224*f[3, 3, 13, 3, 3])/25 + (4778608*f[3, 5, 3, 3, 11])/15 - 
   (2121220*f[3, 5, 3, 5, 9])/9 - 161280*f[3, 5, 3, 7, 7] - 
   (2121220*f[3, 5, 3, 9, 5])/9 + (4778608*f[3, 5, 3, 11, 3])/15 - 
   (354112*f[3, 5, 5, 3, 9])/3 + 154240*f[3, 5, 5, 5, 7] + 
   154240*f[3, 5, 5, 7, 5] - (354112*f[3, 5, 5, 9, 3])/3 - 
   199104*f[3, 5, 7, 3, 7] + 228960*f[3, 5, 7, 5, 5] - 
   199104*f[3, 5, 7, 7, 3] - (877700*f[3, 5, 9, 3, 5])/9 - 
   (877700*f[3, 5, 9, 5, 3])/9 + 52064*f[3, 5, 11, 3, 3] - 
   (461800*f[3, 7, 3, 3, 9])/3 + 58562*f[3, 7, 3, 5, 7] + 
   58562*f[3, 7, 3, 7, 5] - (461800*f[3, 7, 3, 9, 3])/3 - 
   71540*f[3, 7, 5, 3, 7] + 378400*f[3, 7, 5, 5, 5] - 
   71540*f[3, 7, 5, 7, 3] - 148202*f[3, 7, 7, 3, 5] - 
   148202*f[3, 7, 7, 5, 3] - (271424*f[3, 7, 9, 3, 3])/3 - 
   29332*f[3, 9, 3, 3, 7] + 199848*f[3, 9, 3, 5, 5] - 
   29332*f[3, 9, 3, 7, 3] + (272948*f[3, 9, 5, 3, 5])/3 + 
   (272948*f[3, 9, 5, 5, 3])/3 - 5960*f[3, 9, 7, 3, 3] + 
   (2211426*f[3, 11, 3, 3, 5])/5 + (2211426*f[3, 11, 3, 5, 3])/5 + 
   (1824628*f[3, 11, 5, 3, 3])/5 + (5079232*f[3, 13, 3, 3, 3])/5 + 
   (1941306*f[5, 3, 3, 3, 11])/5 - (1917364*f[5, 3, 3, 5, 9])/9 - 
   401884*f[5, 3, 3, 7, 7] - (1917364*f[5, 3, 3, 9, 5])/9 + 
   (1941306*f[5, 3, 3, 11, 3])/5 - (285920*f[5, 3, 5, 3, 9])/3 + 
   90144*f[5, 3, 5, 5, 7] + 90144*f[5, 3, 5, 7, 5] - 
   (285920*f[5, 3, 5, 9, 3])/3 - 182662*f[5, 3, 7, 3, 7] + 
   174752*f[5, 3, 7, 5, 5] - 182662*f[5, 3, 7, 7, 3] - 
   (393596*f[5, 3, 9, 3, 5])/3 - (393596*f[5, 3, 9, 5, 3])/3 + 
   (857228*f[5, 3, 11, 3, 3])/3 + 40496*f[5, 5, 3, 3, 9] + 
   2048*f[5, 5, 3, 5, 7] + 2048*f[5, 5, 3, 7, 5] + 40496*f[5, 5, 3, 9, 3] - 
   15040*f[5, 5, 5, 3, 7] + 133120*f[5, 5, 5, 5, 5] - 
   15040*f[5, 5, 5, 7, 3] + 83296*f[5, 5, 7, 3, 5] + 83296*f[5, 5, 7, 5, 3] + 
   (45472*f[5, 5, 9, 3, 3])/9 + 8910*f[5, 7, 3, 3, 7] + 
   337248*f[5, 7, 3, 5, 5] + 8910*f[5, 7, 3, 7, 3] + 
   266240*f[5, 7, 5, 3, 5] + 266240*f[5, 7, 5, 5, 3] - 
   18740*f[5, 7, 7, 3, 3] - (763204*f[5, 9, 3, 3, 5])/9 - 
   (763204*f[5, 9, 3, 5, 3])/9 - (600584*f[5, 9, 5, 3, 3])/9 + 
   (403528*f[5, 11, 3, 3, 3])/5 - 62688*f[7, 3, 3, 3, 9] - 
   158938*f[7, 3, 3, 5, 7] - 158938*f[7, 3, 3, 7, 5] - 
   62688*f[7, 3, 3, 9, 3] - 55958*f[7, 3, 5, 3, 7] + 
   264160*f[7, 3, 5, 5, 5] - 55958*f[7, 3, 5, 7, 3] - 
   95012*f[7, 3, 7, 3, 5] - 95012*f[7, 3, 7, 5, 3] - 15392*f[7, 3, 9, 3, 3] - 
   44518*f[7, 5, 3, 3, 7] + 253312*f[7, 5, 3, 5, 5] - 
   44518*f[7, 5, 3, 7, 3] + 247888*f[7, 5, 5, 3, 5] + 
   247888*f[7, 5, 5, 5, 3] - 3948*f[7, 5, 7, 3, 3] + 9484*f[7, 7, 3, 3, 5] + 
   9484*f[7, 7, 3, 5, 3] - 82056*f[7, 7, 5, 3, 3] + 79200*f[7, 9, 3, 3, 3] - 
   150920*f[9, 3, 3, 3, 7] + (65240*f[9, 3, 3, 5, 5])/3 - 
   150920*f[9, 3, 3, 7, 3] - (2780*f[9, 3, 5, 3, 5])/3 - 
   (2780*f[9, 3, 5, 5, 3])/3 - 38976*f[9, 3, 7, 3, 3] - 
   (12100*f[9, 5, 3, 3, 5])/3 - (12100*f[9, 5, 3, 5, 3])/3 + 
   (46600*f[9, 5, 5, 3, 3])/3 + 184912*f[9, 7, 3, 3, 3] - 
   (1422518*f[11, 3, 3, 3, 5])/5 - (1422518*f[11, 3, 3, 5, 3])/5 - 
   (1645036*f[11, 3, 5, 3, 3])/5 - (2090072*f[11, 5, 3, 3, 3])/5 + 
   403200*f[3, 3, 3, 3, 3, 3, 7] + 403200*f[3, 3, 3, 3, 3, 7, 3] - 
   16128*f[3, 3, 3, 3, 5, 3, 5] - 16128*f[3, 3, 3, 3, 5, 5, 3] + 
   322560*f[3, 3, 3, 3, 7, 3, 3] - 27648*f[3, 3, 3, 5, 3, 3, 5] - 
   27648*f[3, 3, 3, 5, 3, 5, 3] - 23040*f[3, 3, 3, 5, 5, 3, 3] + 
   161280*f[3, 3, 3, 7, 3, 3, 3] - 14080*f[3, 3, 5, 3, 3, 3, 5] - 
   14080*f[3, 3, 5, 3, 3, 5, 3] - 4608*f[3, 3, 5, 3, 5, 3, 3] + 
   14336*f[3, 3, 5, 5, 3, 3, 3] + 28672*f[3, 5, 3, 3, 3, 3, 5] + 
   28672*f[3, 5, 3, 3, 3, 5, 3] + 39936*f[3, 5, 3, 3, 5, 3, 3] + 
   62464*f[3, 5, 3, 5, 3, 3, 3] + 79872*f[3, 5, 5, 3, 3, 3, 3] + 
   54912*f[5, 3, 3, 3, 3, 3, 5] + 54912*f[5, 3, 3, 3, 3, 5, 3] + 
   66816*f[5, 3, 3, 3, 5, 3, 3] + 90624*f[5, 3, 3, 5, 3, 3, 3] + 
   125952*f[5, 3, 5, 3, 3, 3, 3] + 172032*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.906079372521671625620308847096765694719432867`45.59174106401532*^6]}, 
 {"100001010010", (-7450606544613806265177390097166967888614708323*f[25])/
    37011857469819700873925520000 - (1924813824641713*f[3, 3, 19])/276745 + 
   (59905432*f[3, 5, 17])/11 + (22833740*f[3, 7, 15])/3 + 
   2808372*f[3, 9, 13] + 7265552*f[3, 11, 11] + 2808372*f[3, 13, 9] + 
   (22833740*f[3, 15, 7])/3 + (59905432*f[3, 17, 5])/11 - 
   (1924813824641713*f[3, 19, 3])/276745 + (38281893*f[5, 3, 17])/11 - 
   (25945957*f[5, 5, 15])/2 + 584574*f[5, 7, 13] + 4240010*f[5, 9, 11] + 
   4240010*f[5, 11, 9] + 584574*f[5, 13, 7] - (25945957*f[5, 15, 5])/2 + 
   (38281893*f[5, 17, 3])/11 + (19387273*f[7, 3, 15])/5 - 
   928062*f[7, 5, 13] + 89118*f[7, 7, 11] - 1203300*f[7, 9, 9] + 
   89118*f[7, 11, 7] - 928062*f[7, 13, 5] + (19387273*f[7, 15, 3])/5 - 
   1729536*f[9, 3, 13] + (16528802*f[9, 5, 11])/3 + (2545522*f[9, 7, 9])/9 + 
   (2545522*f[9, 9, 7])/9 + (16528802*f[9, 11, 5])/3 - 1729536*f[9, 13, 3] + 
   2799592*f[11, 3, 11] + (6249500*f[11, 5, 9])/3 + 814716*f[11, 7, 7] + 
   (6249500*f[11, 9, 5])/3 + 2799592*f[11, 11, 3] + 1343556*f[13, 3, 9] - 
   2857140*f[13, 5, 7] - 2857140*f[13, 7, 5] + 1343556*f[13, 9, 3] + 
   (6392911*f[15, 3, 7])/15 + (122016871*f[15, 5, 5])/3 + 
   (6392911*f[15, 7, 3])/15 - (10308413*f[17, 3, 5])/5 - 
   (10308413*f[17, 5, 3])/5 + (1116290016512278*f[19, 3, 3])/276745 - 
   547008*f[3, 3, 3, 3, 13] + 248048*f[3, 3, 3, 5, 11] + 
   (903952*f[3, 3, 3, 7, 9])/3 + (903952*f[3, 3, 3, 9, 7])/3 + 
   248048*f[3, 3, 3, 11, 5] - 547008*f[3, 3, 3, 13, 3] - 
   147472*f[3, 3, 5, 3, 11] + (653920*f[3, 3, 5, 5, 9])/3 - 
   30240*f[3, 3, 5, 7, 7] + (653920*f[3, 3, 5, 9, 5])/3 - 
   147472*f[3, 3, 5, 11, 3] + 142800*f[3, 3, 7, 3, 9] - 
   57360*f[3, 3, 7, 5, 7] - 57360*f[3, 3, 7, 7, 5] + 
   142800*f[3, 3, 7, 9, 3] + (659872*f[3, 3, 9, 3, 7])/3 - 
   (1209280*f[3, 3, 9, 5, 5])/3 + (659872*f[3, 3, 9, 7, 3])/3 + 
   142080*f[3, 3, 11, 3, 5] + 142080*f[3, 3, 11, 5, 3] - 
   555904*f[3, 3, 13, 3, 3] - 189552*f[3, 5, 3, 3, 11] + 
   250560*f[3, 5, 3, 5, 9] + 63840*f[3, 5, 3, 7, 7] + 
   250560*f[3, 5, 3, 9, 5] - 189552*f[3, 5, 3, 11, 3] - 
   69600*f[3, 5, 5, 3, 9] - 16800*f[3, 5, 5, 5, 7] - 16800*f[3, 5, 5, 7, 5] - 
   69600*f[3, 5, 5, 9, 3] + 5040*f[3, 5, 7, 3, 7] - 33600*f[3, 5, 7, 5, 5] + 
   5040*f[3, 5, 7, 7, 3] + 200160*f[3, 5, 9, 3, 5] + 
   200160*f[3, 5, 9, 5, 3] - 125664*f[3, 5, 11, 3, 3] - 
   60480*f[3, 7, 3, 3, 9] - 35520*f[3, 7, 3, 5, 7] - 35520*f[3, 7, 3, 7, 5] - 
   60480*f[3, 7, 3, 9, 3] + 11520*f[3, 7, 5, 3, 7] - 67200*f[3, 7, 5, 5, 5] + 
   11520*f[3, 7, 5, 7, 3] + 45120*f[3, 7, 7, 3, 5] + 45120*f[3, 7, 7, 5, 3] + 
   40320*f[3, 7, 9, 3, 3] + (718192*f[3, 9, 3, 3, 7])/3 - 
   (1511680*f[3, 9, 3, 5, 5])/3 + (718192*f[3, 9, 3, 7, 3])/3 - 
   (453440*f[3, 9, 5, 3, 5])/3 - (453440*f[3, 9, 5, 5, 3])/3 + 
   (583904*f[3, 9, 7, 3, 3])/3 + 100000*f[3, 11, 3, 3, 5] + 
   100000*f[3, 11, 3, 5, 3] + 453440*f[3, 11, 5, 3, 3] - 
   573696*f[3, 13, 3, 3, 3] - 173712*f[5, 3, 3, 3, 11] + 
   341760*f[5, 3, 3, 5, 9] + 168000*f[5, 3, 3, 7, 7] + 
   341760*f[5, 3, 3, 9, 5] - 173712*f[5, 3, 3, 11, 3] + 
   122400*f[5, 3, 5, 3, 9] - 304800*f[5, 3, 5, 5, 7] - 
   304800*f[5, 3, 5, 7, 5] + 122400*f[5, 3, 5, 9, 3] + 
   67200*f[5, 3, 7, 3, 7] - 340800*f[5, 3, 7, 5, 5] + 
   67200*f[5, 3, 7, 7, 3] + 233760*f[5, 3, 9, 3, 5] + 
   233760*f[5, 3, 9, 5, 3] - 93984*f[5, 3, 11, 3, 3] + 
   280800*f[5, 5, 3, 3, 9] - 156000*f[5, 5, 3, 5, 7] - 
   156000*f[5, 5, 3, 7, 5] + 280800*f[5, 5, 3, 9, 3] - 
   88800*f[5, 5, 5, 3, 7] - 768000*f[5, 5, 5, 5, 5] - 
   88800*f[5, 5, 5, 7, 3] - 139200*f[5, 5, 7, 3, 5] - 
   139200*f[5, 5, 7, 5, 3] + 129600*f[5, 5, 9, 3, 3] - 
   13440*f[5, 7, 3, 3, 7] - 307200*f[5, 7, 3, 5, 5] - 
   13440*f[5, 7, 3, 7, 3] - 225600*f[5, 7, 5, 3, 5] - 
   225600*f[5, 7, 5, 5, 3] + 6720*f[5, 7, 7, 3, 3] - 25440*f[5, 9, 3, 3, 5] - 
   25440*f[5, 9, 3, 5, 3] + 352320*f[5, 9, 5, 3, 3] + 
   65472*f[5, 11, 3, 3, 3] - 30240*f[7, 3, 3, 3, 9] + 
   182880*f[7, 3, 3, 5, 7] + 182880*f[7, 3, 3, 7, 5] - 
   30240*f[7, 3, 3, 9, 3] + 77040*f[7, 3, 5, 3, 7] + 77040*f[7, 3, 5, 7, 3] + 
   87120*f[7, 3, 7, 3, 5] + 87120*f[7, 3, 7, 5, 3] + 2160*f[7, 5, 3, 3, 7] - 
   172800*f[7, 5, 3, 5, 5] + 2160*f[7, 5, 3, 7, 3] - 
   259200*f[7, 5, 5, 3, 5] - 259200*f[7, 5, 5, 5, 3] + 
   7200*f[7, 5, 7, 3, 3] - 3600*f[7, 7, 3, 3, 5] - 3600*f[7, 7, 3, 5, 3] + 
   27360*f[7, 7, 5, 3, 3] + 60480*f[7, 9, 3, 3, 3] + 
   (858592*f[9, 3, 3, 3, 7])/3 - (302080*f[9, 3, 3, 5, 5])/3 + 
   (858592*f[9, 3, 3, 7, 3])/3 - (755840*f[9, 3, 5, 3, 5])/3 - 
   (755840*f[9, 3, 5, 5, 3])/3 + (588224*f[9, 3, 7, 3, 3])/3 - 
   (352640*f[9, 5, 3, 3, 5])/3 - (352640*f[9, 5, 3, 5, 3])/3 + 
   (504320*f[9, 5, 5, 3, 3])/3 + (47488*f[9, 7, 3, 3, 3])/3 - 
   84640*f[11, 3, 3, 3, 5] - 84640*f[11, 3, 3, 5, 3] + 
   84160*f[11, 3, 5, 3, 3] + 421760*f[11, 5, 3, 3, 3] - 
   89600*f[3, 3, 3, 3, 3, 3, 7] + 128000*f[3, 3, 3, 3, 3, 5, 5] - 
   89600*f[3, 3, 3, 3, 3, 7, 3] + 64000*f[3, 3, 3, 3, 5, 3, 5] + 
   64000*f[3, 3, 3, 3, 5, 5, 3] - 71680*f[3, 3, 3, 3, 7, 3, 3] + 
   25600*f[3, 3, 3, 5, 3, 3, 5] + 25600*f[3, 3, 3, 5, 3, 5, 3] + 
   51200*f[3, 3, 3, 5, 5, 3, 3] - 35840*f[3, 3, 3, 7, 3, 3, 3] + 
   6400*f[3, 3, 5, 3, 3, 3, 5] + 6400*f[3, 3, 5, 3, 3, 5, 3] + 
   12800*f[3, 3, 5, 3, 5, 3, 3] + 25600*f[3, 3, 5, 5, 3, 3, 3], 
  DecimalForm[
   3.907516126034660316996003822454667027389614854067`48.591900778996646*^6]}\
, {"101001010000", (-7450606544613806265177390097166967888614708323*f[25])/
    37011857469819700873925520000 - (1924813824641713*f[3, 3, 19])/276745 + 
   (59905432*f[3, 5, 17])/11 + (22833740*f[3, 7, 15])/3 + 
   2808372*f[3, 9, 13] + 7265552*f[3, 11, 11] + 2808372*f[3, 13, 9] + 
   (22833740*f[3, 15, 7])/3 + (59905432*f[3, 17, 5])/11 - 
   (1924813824641713*f[3, 19, 3])/276745 + (38281893*f[5, 3, 17])/11 - 
   (25945957*f[5, 5, 15])/2 + 584574*f[5, 7, 13] + 4240010*f[5, 9, 11] + 
   4240010*f[5, 11, 9] + 584574*f[5, 13, 7] - (25945957*f[5, 15, 5])/2 + 
   (38281893*f[5, 17, 3])/11 + (19387273*f[7, 3, 15])/5 - 
   928062*f[7, 5, 13] + 89118*f[7, 7, 11] - 1203300*f[7, 9, 9] + 
   89118*f[7, 11, 7] - 928062*f[7, 13, 5] + (19387273*f[7, 15, 3])/5 - 
   1729536*f[9, 3, 13] + (16528802*f[9, 5, 11])/3 + (2545522*f[9, 7, 9])/9 + 
   (2545522*f[9, 9, 7])/9 + (16528802*f[9, 11, 5])/3 - 1729536*f[9, 13, 3] + 
   2799592*f[11, 3, 11] + (6249500*f[11, 5, 9])/3 + 814716*f[11, 7, 7] + 
   (6249500*f[11, 9, 5])/3 + 2799592*f[11, 11, 3] + 1343556*f[13, 3, 9] - 
   2857140*f[13, 5, 7] - 2857140*f[13, 7, 5] + 1343556*f[13, 9, 3] + 
   (6392911*f[15, 3, 7])/15 + (122016871*f[15, 5, 5])/3 + 
   (6392911*f[15, 7, 3])/15 - (10308413*f[17, 3, 5])/5 - 
   (10308413*f[17, 5, 3])/5 + (1116290016512278*f[19, 3, 3])/276745 - 
   547008*f[3, 3, 3, 3, 13] + 248048*f[3, 3, 3, 5, 11] + 
   (903952*f[3, 3, 3, 7, 9])/3 + (903952*f[3, 3, 3, 9, 7])/3 + 
   248048*f[3, 3, 3, 11, 5] - 547008*f[3, 3, 3, 13, 3] - 
   147472*f[3, 3, 5, 3, 11] + (653920*f[3, 3, 5, 5, 9])/3 - 
   30240*f[3, 3, 5, 7, 7] + (653920*f[3, 3, 5, 9, 5])/3 - 
   147472*f[3, 3, 5, 11, 3] + 142800*f[3, 3, 7, 3, 9] - 
   57360*f[3, 3, 7, 5, 7] - 57360*f[3, 3, 7, 7, 5] + 
   142800*f[3, 3, 7, 9, 3] + (659872*f[3, 3, 9, 3, 7])/3 - 
   (1209280*f[3, 3, 9, 5, 5])/3 + (659872*f[3, 3, 9, 7, 3])/3 + 
   142080*f[3, 3, 11, 3, 5] + 142080*f[3, 3, 11, 5, 3] - 
   555904*f[3, 3, 13, 3, 3] - 189552*f[3, 5, 3, 3, 11] + 
   250560*f[3, 5, 3, 5, 9] + 63840*f[3, 5, 3, 7, 7] + 
   250560*f[3, 5, 3, 9, 5] - 189552*f[3, 5, 3, 11, 3] - 
   69600*f[3, 5, 5, 3, 9] - 16800*f[3, 5, 5, 5, 7] - 16800*f[3, 5, 5, 7, 5] - 
   69600*f[3, 5, 5, 9, 3] + 5040*f[3, 5, 7, 3, 7] - 33600*f[3, 5, 7, 5, 5] + 
   5040*f[3, 5, 7, 7, 3] + 200160*f[3, 5, 9, 3, 5] + 
   200160*f[3, 5, 9, 5, 3] - 125664*f[3, 5, 11, 3, 3] - 
   60480*f[3, 7, 3, 3, 9] - 35520*f[3, 7, 3, 5, 7] - 35520*f[3, 7, 3, 7, 5] - 
   60480*f[3, 7, 3, 9, 3] + 11520*f[3, 7, 5, 3, 7] - 67200*f[3, 7, 5, 5, 5] + 
   11520*f[3, 7, 5, 7, 3] + 45120*f[3, 7, 7, 3, 5] + 45120*f[3, 7, 7, 5, 3] + 
   40320*f[3, 7, 9, 3, 3] + (718192*f[3, 9, 3, 3, 7])/3 - 
   (1511680*f[3, 9, 3, 5, 5])/3 + (718192*f[3, 9, 3, 7, 3])/3 - 
   (453440*f[3, 9, 5, 3, 5])/3 - (453440*f[3, 9, 5, 5, 3])/3 + 
   (583904*f[3, 9, 7, 3, 3])/3 + 100000*f[3, 11, 3, 3, 5] + 
   100000*f[3, 11, 3, 5, 3] + 453440*f[3, 11, 5, 3, 3] - 
   573696*f[3, 13, 3, 3, 3] - 173712*f[5, 3, 3, 3, 11] + 
   341760*f[5, 3, 3, 5, 9] + 168000*f[5, 3, 3, 7, 7] + 
   341760*f[5, 3, 3, 9, 5] - 173712*f[5, 3, 3, 11, 3] + 
   122400*f[5, 3, 5, 3, 9] - 304800*f[5, 3, 5, 5, 7] - 
   304800*f[5, 3, 5, 7, 5] + 122400*f[5, 3, 5, 9, 3] + 
   67200*f[5, 3, 7, 3, 7] - 340800*f[5, 3, 7, 5, 5] + 
   67200*f[5, 3, 7, 7, 3] + 233760*f[5, 3, 9, 3, 5] + 
   233760*f[5, 3, 9, 5, 3] - 93984*f[5, 3, 11, 3, 3] + 
   280800*f[5, 5, 3, 3, 9] - 156000*f[5, 5, 3, 5, 7] - 
   156000*f[5, 5, 3, 7, 5] + 280800*f[5, 5, 3, 9, 3] - 
   88800*f[5, 5, 5, 3, 7] - 768000*f[5, 5, 5, 5, 5] - 
   88800*f[5, 5, 5, 7, 3] - 139200*f[5, 5, 7, 3, 5] - 
   139200*f[5, 5, 7, 5, 3] + 129600*f[5, 5, 9, 3, 3] - 
   13440*f[5, 7, 3, 3, 7] - 307200*f[5, 7, 3, 5, 5] - 
   13440*f[5, 7, 3, 7, 3] - 225600*f[5, 7, 5, 3, 5] - 
   225600*f[5, 7, 5, 5, 3] + 6720*f[5, 7, 7, 3, 3] - 25440*f[5, 9, 3, 3, 5] - 
   25440*f[5, 9, 3, 5, 3] + 352320*f[5, 9, 5, 3, 3] + 
   65472*f[5, 11, 3, 3, 3] - 30240*f[7, 3, 3, 3, 9] + 
   182880*f[7, 3, 3, 5, 7] + 182880*f[7, 3, 3, 7, 5] - 
   30240*f[7, 3, 3, 9, 3] + 77040*f[7, 3, 5, 3, 7] + 77040*f[7, 3, 5, 7, 3] + 
   87120*f[7, 3, 7, 3, 5] + 87120*f[7, 3, 7, 5, 3] + 2160*f[7, 5, 3, 3, 7] - 
   172800*f[7, 5, 3, 5, 5] + 2160*f[7, 5, 3, 7, 3] - 
   259200*f[7, 5, 5, 3, 5] - 259200*f[7, 5, 5, 5, 3] + 
   7200*f[7, 5, 7, 3, 3] - 3600*f[7, 7, 3, 3, 5] - 3600*f[7, 7, 3, 5, 3] + 
   27360*f[7, 7, 5, 3, 3] + 60480*f[7, 9, 3, 3, 3] + 
   (858592*f[9, 3, 3, 3, 7])/3 - (302080*f[9, 3, 3, 5, 5])/3 + 
   (858592*f[9, 3, 3, 7, 3])/3 - (755840*f[9, 3, 5, 3, 5])/3 - 
   (755840*f[9, 3, 5, 5, 3])/3 + (588224*f[9, 3, 7, 3, 3])/3 - 
   (352640*f[9, 5, 3, 3, 5])/3 - (352640*f[9, 5, 3, 5, 3])/3 + 
   (504320*f[9, 5, 5, 3, 3])/3 + (47488*f[9, 7, 3, 3, 3])/3 - 
   84640*f[11, 3, 3, 3, 5] - 84640*f[11, 3, 3, 5, 3] + 
   84160*f[11, 3, 5, 3, 3] + 421760*f[11, 5, 3, 3, 3] - 
   89600*f[3, 3, 3, 3, 3, 3, 7] + 128000*f[3, 3, 3, 3, 3, 5, 5] - 
   89600*f[3, 3, 3, 3, 3, 7, 3] + 64000*f[3, 3, 3, 3, 5, 3, 5] + 
   64000*f[3, 3, 3, 3, 5, 5, 3] - 71680*f[3, 3, 3, 3, 7, 3, 3] + 
   25600*f[3, 3, 3, 5, 3, 3, 5] + 25600*f[3, 3, 3, 5, 3, 5, 3] + 
   51200*f[3, 3, 3, 5, 5, 3, 3] - 35840*f[3, 3, 3, 7, 3, 3, 3] + 
   6400*f[3, 3, 5, 3, 3, 3, 5] + 6400*f[3, 3, 5, 3, 3, 5, 3] + 
   12800*f[3, 3, 5, 3, 5, 3, 3] + 25600*f[3, 3, 5, 5, 3, 3, 3], 
  DecimalForm[
   3.907516126034660316996003822454667027389614854067`48.591900778996646*^6]}\
, {"100010010001", 
  (19944910937419843444323787761189180292022919626028646348538733008968357*
     f[25])/407188816059183532296103860139792969679551910400000 + 
   (1034179648263690574001669*f[3, 3, 19])/95960965660560 + 
   (2229974192061709*f[3, 5, 17])/11761200 + (1063367708*f[3, 7, 15])/45 + 
   (1978328*f[3, 9, 13])/9 + (16496224*f[3, 11, 11])/3 + 
   (1978328*f[3, 13, 9])/9 + (1063367708*f[3, 15, 7])/45 + 
   (2229974192061709*f[3, 17, 5])/11761200 + 
   (1034179648263690574001669*f[3, 19, 3])/95960965660560 + 
   (384017137764841*f[5, 3, 17])/11761200 - (928325464163*f[5, 5, 15])/
    16632 - (134332145*f[5, 7, 13])/24 - (307855645*f[5, 9, 11])/216 - 
   (307855645*f[5, 11, 9])/216 - (134332145*f[5, 13, 7])/24 - 
   (928325464163*f[5, 15, 5])/16632 + (384017137764841*f[5, 17, 3])/
    11761200 + (796253027*f[7, 3, 15])/180 - (4146359*f[7, 5, 13])/6 - 
   (21296831*f[7, 7, 11])/12 - (822675*f[7, 9, 9])/2 - 
   (21296831*f[7, 11, 7])/12 - (4146359*f[7, 13, 5])/6 + 
   (796253027*f[7, 15, 3])/180 - (2957599*f[9, 3, 13])/12 + 
   (137034635*f[9, 5, 11])/216 - (19054720*f[9, 7, 9])/81 - 
   (19054720*f[9, 9, 7])/81 + (137034635*f[9, 11, 5])/216 - 
   (2957599*f[9, 13, 3])/12 + (26125223*f[11, 3, 11])/3 - 
   (37902575*f[11, 5, 9])/54 - (1285935*f[11, 7, 7])/2 - 
   (37902575*f[11, 9, 5])/54 + (26125223*f[11, 11, 3])/3 + 
   (8922283*f[13, 3, 9])/4 - (488242093*f[13, 5, 7])/96 - 
   (488242093*f[13, 7, 5])/96 + (8922283*f[13, 9, 3])/4 - 
   (28413129583*f[15, 3, 7])/990 - (302942340913*f[15, 5, 5])/8316 - 
   (28413129583*f[15, 7, 3])/990 + (42745281481861*f[17, 3, 5])/178200 + 
   (42745281481861*f[17, 5, 3])/178200 + 
   (603698289431019864492581*f[19, 3, 3])/47980482830280 + 
   92718*f[3, 3, 3, 3, 13] + (1059305*f[3, 3, 3, 5, 11])/3 + 
   (13090*f[3, 3, 3, 7, 9])/9 + (13090*f[3, 3, 3, 9, 7])/9 + 
   (1059305*f[3, 3, 3, 11, 5])/3 + 92718*f[3, 3, 3, 13, 3] + 
   (738935*f[3, 3, 5, 3, 11])/3 - (3004400*f[3, 3, 5, 5, 9])/9 - 
   304920*f[3, 3, 5, 7, 7] - (3004400*f[3, 3, 5, 9, 5])/9 + 
   (738935*f[3, 3, 5, 11, 3])/3 + (205730*f[3, 3, 7, 3, 9])/3 - 
   345395*f[3, 3, 7, 5, 7] - 345395*f[3, 3, 7, 7, 5] + 
   (205730*f[3, 3, 7, 9, 3])/3 + (8590*f[3, 3, 9, 3, 7])/9 - 
   (1056400*f[3, 3, 9, 5, 5])/9 + (8590*f[3, 3, 9, 7, 3])/9 - 
   (913190*f[3, 3, 11, 3, 5])/3 - (913190*f[3, 3, 11, 5, 3])/3 - 
   30244*f[3, 3, 13, 3, 3] + (1350655*f[3, 5, 3, 3, 11])/3 - 
   (1859600*f[3, 5, 3, 5, 9])/9 - 384300*f[3, 5, 3, 7, 7] - 
   (1859600*f[3, 5, 3, 9, 5])/9 + (1350655*f[3, 5, 3, 11, 3])/3 - 
   (628300*f[3, 5, 5, 3, 9])/3 + 74300*f[3, 5, 5, 5, 7] + 
   74300*f[3, 5, 5, 7, 5] - (628300*f[3, 5, 5, 9, 3])/3 - 
   182455*f[3, 5, 7, 3, 7] + 63800*f[3, 5, 7, 5, 5] - 
   182455*f[3, 5, 7, 7, 3] - (1037500*f[3, 5, 9, 3, 5])/9 - 
   (1037500*f[3, 5, 9, 5, 3])/9 + 1672810*f[3, 5, 11, 3, 3] - 
   (26950*f[3, 7, 3, 3, 9])/9 + 78910*f[3, 7, 3, 5, 7] + 
   78910*f[3, 7, 3, 7, 5] - (26950*f[3, 7, 3, 9, 3])/9 + 
   39220*f[3, 7, 5, 3, 7] + 42800*f[3, 7, 5, 5, 5] + 39220*f[3, 7, 5, 7, 3] + 
   301370*f[3, 7, 7, 3, 5] + 301370*f[3, 7, 7, 5, 3] + 
   (666260*f[3, 7, 9, 3, 3])/9 + (697300*f[3, 9, 3, 3, 7])/9 + 
   (587800*f[3, 9, 3, 5, 5])/9 + (697300*f[3, 9, 3, 7, 3])/9 + 
   (1757900*f[3, 9, 5, 3, 5])/9 + (1757900*f[3, 9, 5, 5, 3])/9 - 
   (550940*f[3, 9, 7, 3, 3])/9 + (782090*f[3, 11, 3, 3, 5])/3 + 
   (782090*f[3, 11, 3, 5, 3])/3 + (1714180*f[3, 11, 5, 3, 3])/3 - 
   276168*f[3, 13, 3, 3, 3] + 1151725*f[5, 3, 3, 3, 11] - 
   (995200*f[5, 3, 3, 5, 9])/9 - 501060*f[5, 3, 3, 7, 7] - 
   (995200*f[5, 3, 3, 9, 5])/9 + 1151725*f[5, 3, 3, 11, 3] + 
   (2411000*f[5, 3, 5, 3, 9])/9 - 444600*f[5, 3, 5, 5, 7] - 
   444600*f[5, 3, 5, 7, 5] + (2411000*f[5, 3, 5, 9, 3])/9 - 
   169155*f[5, 3, 7, 3, 7] - 243200*f[5, 3, 7, 5, 5] - 
   169155*f[5, 3, 7, 7, 3] + (3337000*f[5, 3, 9, 3, 5])/9 + 
   (3337000*f[5, 3, 9, 5, 3])/9 + (6598990*f[5, 3, 11, 3, 3])/3 + 
   (4836400*f[5, 5, 3, 3, 9])/9 - 453900*f[5, 5, 3, 5, 7] - 
   453900*f[5, 5, 3, 7, 5] + (4836400*f[5, 5, 3, 9, 3])/9 + 
   200*f[5, 5, 5, 3, 7] - 352000*f[5, 5, 5, 5, 5] + 200*f[5, 5, 5, 7, 3] - 
   210400*f[5, 5, 7, 3, 5] - 210400*f[5, 5, 7, 5, 3] - 
   (1264400*f[5, 5, 9, 3, 3])/9 - 109620*f[5, 7, 3, 3, 7] + 
   243800*f[5, 7, 3, 5, 5] - 109620*f[5, 7, 3, 7, 3] - 
   219600*f[5, 7, 5, 3, 5] - 219600*f[5, 7, 5, 5, 3] - 
   381990*f[5, 7, 7, 3, 3] + (522800*f[5, 9, 3, 3, 5])/3 + 
   (522800*f[5, 9, 3, 5, 3])/3 + (587600*f[5, 9, 5, 3, 3])/9 + 
   4295540*f[5, 11, 3, 3, 3] - 113190*f[7, 3, 3, 3, 9] + 
   644230*f[7, 3, 3, 5, 7] + 644230*f[7, 3, 3, 7, 5] - 
   113190*f[7, 3, 3, 9, 3] + 347500*f[7, 3, 5, 3, 7] - 
   450000*f[7, 3, 5, 5, 5] + 347500*f[7, 3, 5, 7, 3] + 
   354570*f[7, 3, 7, 3, 5] + 354570*f[7, 3, 7, 5, 3] - 
   91980*f[7, 3, 9, 3, 3] - 72120*f[7, 5, 3, 3, 7] - 
   326800*f[7, 5, 3, 5, 5] - 72120*f[7, 5, 3, 7, 3] - 
   265200*f[7, 5, 5, 3, 5] - 265200*f[7, 5, 5, 5, 3] - 
   466080*f[7, 5, 7, 3, 3] - 329050*f[7, 7, 3, 3, 5] - 
   329050*f[7, 7, 3, 5, 3] - 451940*f[7, 7, 5, 3, 3] - 
   49560*f[7, 9, 3, 3, 3] - (321740*f[9, 3, 3, 3, 7])/9 + 
   257600*f[9, 3, 3, 5, 5] - (321740*f[9, 3, 3, 7, 3])/9 + 
   (2392400*f[9, 3, 5, 3, 5])/9 + (2392400*f[9, 3, 5, 5, 3])/9 - 
   (644720*f[9, 3, 7, 3, 3])/9 + 280200*f[9, 5, 3, 3, 5] + 
   280200*f[9, 5, 3, 5, 3] + (2577200*f[9, 5, 5, 3, 3])/9 - 
   (1290680*f[9, 7, 3, 3, 3])/9 + (3057530*f[11, 3, 3, 3, 5])/3 + 
   (3057530*f[11, 3, 3, 5, 3])/3 + (4532020*f[11, 3, 5, 3, 3])/3 + 
   (7481000*f[11, 5, 3, 3, 3])/3 - 1072656*f[13, 3, 3, 3, 3] + 
   1136800*f[3, 3, 3, 3, 3, 3, 7] - 515200*f[3, 3, 3, 3, 3, 5, 5] + 
   1136800*f[3, 3, 3, 3, 3, 7, 3] - 430400*f[3, 3, 3, 3, 5, 3, 5] - 
   430400*f[3, 3, 3, 3, 5, 5, 3] + 1037120*f[3, 3, 3, 3, 7, 3, 3] - 
   329600*f[3, 3, 3, 5, 3, 3, 5] - 329600*f[3, 3, 3, 5, 3, 5, 3] - 
   313600*f[3, 3, 3, 5, 5, 3, 3] + 837760*f[3, 3, 3, 7, 3, 3, 3] - 
   250400*f[3, 3, 5, 3, 3, 3, 5] - 250400*f[3, 3, 5, 3, 3, 5, 3] - 
   241600*f[3, 3, 5, 3, 5, 3, 3] - 224000*f[3, 3, 5, 5, 3, 3, 3] + 
   564480*f[3, 3, 7, 3, 3, 3, 3] - 153600*f[3, 5, 3, 3, 3, 3, 5] - 
   153600*f[3, 5, 3, 3, 3, 5, 3] - 134400*f[3, 5, 3, 3, 5, 3, 3] - 
   96000*f[3, 5, 3, 5, 3, 3, 3] + 38400*f[3, 5, 5, 3, 3, 3, 3] + 
   268800*f[3, 7, 3, 3, 3, 3, 3] + 9600*f[5, 3, 3, 3, 3, 3, 5] + 
   9600*f[5, 3, 3, 3, 3, 5, 3] + 67200*f[5, 3, 3, 3, 5, 3, 3] + 
   182400*f[5, 3, 3, 5, 3, 3, 3] + 422400*f[5, 3, 5, 3, 3, 3, 3] + 
   921600*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.9085701031461004257036841768320144370447309101000000000000000001`46.5920\
17905761345*^6]}, {"101010000001", 
  (-2894326210705832519865230338550886851324824251604343221790617212970678989\
1*f[25])/244313289635510119377662316083875781807731146240000000 + 
   (5111601251835447447367*f[3, 3, 19])/17770549196400 + 
   (1082826107524871*f[3, 5, 17])/82328400 - (2257240188239*f[3, 7, 15])/
    92400 + (14331643*f[3, 9, 13])/350 - (15081172951*f[3, 11, 11])/2400 + 
   (14331643*f[3, 13, 9])/350 - (2257240188239*f[3, 15, 7])/92400 + 
   (1082826107524871*f[3, 17, 5])/82328400 + 
   (5111601251835447447367*f[3, 19, 3])/17770549196400 - 
   (8122211819903*f[5, 3, 17])/4900500 + (354307092151*f[5, 5, 15])/415800 - 
   (416347891*f[5, 7, 13])/400 - (1451318569*f[5, 9, 11])/1080 - 
   (1451318569*f[5, 11, 9])/1080 - (416347891*f[5, 13, 7])/400 + 
   (354307092151*f[5, 15, 5])/415800 - (8122211819903*f[5, 17, 3])/4900500 - 
   (1273657569379*f[7, 3, 15])/554400 - (6963569177*f[7, 5, 13])/8400 - 
   (411996973*f[7, 7, 11])/320 + (1331877*f[7, 9, 9])/4 - 
   (411996973*f[7, 11, 7])/320 - (6963569177*f[7, 13, 5])/8400 - 
   (1273657569379*f[7, 15, 3])/554400 + (947194839*f[9, 3, 13])/1400 - 
   (60204603*f[9, 5, 11])/160 + (4835091*f[9, 7, 9])/16 + 
   (4835091*f[9, 9, 7])/16 - (60204603*f[9, 11, 5])/160 + 
   (947194839*f[9, 13, 3])/1400 + (11092643107*f[11, 3, 11])/4800 - 
   (979698593*f[11, 5, 9])/864 - (416076647*f[11, 7, 7])/480 - 
   (979698593*f[11, 9, 5])/864 + (11092643107*f[11, 11, 3])/4800 + 
   (5593979*f[13, 3, 9])/280 - (2042239887*f[13, 5, 7])/1400 - 
   (2042239887*f[13, 7, 5])/1400 + (5593979*f[13, 9, 3])/280 + 
   (180953392639*f[15, 3, 7])/79200 - (1387217940617*f[15, 5, 5])/41580 + 
   (180953392639*f[15, 7, 3])/79200 - (158959455889306361*f[17, 3, 5])/
    2058210000 - (158959455889306361*f[17, 5, 3])/2058210000 - 
   (5133367880742812444130679*f[19, 3, 3])/133279118973000 + 
   (1805664*f[3, 3, 3, 3, 13])/25 - (812506*f[3, 3, 3, 5, 11])/5 + 
   133748*f[3, 3, 3, 7, 9] + 133748*f[3, 3, 3, 9, 7] - 
   (812506*f[3, 3, 3, 11, 5])/5 + (1805664*f[3, 3, 3, 13, 3])/25 - 
   (231733*f[3, 3, 5, 3, 11])/15 - (1060682*f[3, 3, 5, 5, 9])/9 - 
   108570*f[3, 3, 5, 7, 7] - (1060682*f[3, 3, 5, 9, 5])/9 - 
   (231733*f[3, 3, 5, 11, 3])/15 + (531754*f[3, 3, 7, 3, 9])/3 - 
   24533*f[3, 3, 7, 5, 7] - 24533*f[3, 3, 7, 7, 5] + 
   (531754*f[3, 3, 7, 9, 3])/3 + (833498*f[3, 3, 9, 3, 7])/3 + 
   (1825004*f[3, 3, 9, 5, 5])/9 + (833498*f[3, 3, 9, 7, 3])/3 - 
   (52301*f[3, 3, 11, 3, 5])/3 - (52301*f[3, 3, 11, 5, 3])/3 + 
   (11888416*f[3, 3, 13, 3, 3])/25 - (393385*f[3, 5, 3, 3, 11])/3 - 
   (503704*f[3, 5, 3, 5, 9])/9 - 71106*f[3, 5, 3, 7, 7] - 
   (503704*f[3, 5, 3, 9, 5])/9 - (393385*f[3, 5, 3, 11, 3])/3 + 
   (65656*f[3, 5, 5, 3, 9])/3 - 43656*f[3, 5, 5, 5, 7] - 
   43656*f[3, 5, 5, 7, 5] + (65656*f[3, 5, 5, 9, 3])/3 + 
   135215*f[3, 5, 7, 3, 7] - 16624*f[3, 5, 7, 5, 5] + 
   135215*f[3, 5, 7, 7, 3] - (50240*f[3, 5, 9, 3, 5])/9 - 
   (50240*f[3, 5, 9, 5, 3])/9 + 135250*f[3, 5, 11, 3, 3] + 
   (396620*f[3, 7, 3, 3, 9])/3 + 78145*f[3, 7, 3, 5, 7] + 
   78145*f[3, 7, 3, 7, 5] + (396620*f[3, 7, 3, 9, 3])/3 + 
   96877*f[3, 7, 5, 3, 7] + 37440*f[3, 7, 5, 5, 5] + 96877*f[3, 7, 5, 7, 3] - 
   25498*f[3, 7, 7, 3, 5] - 25498*f[3, 7, 7, 5, 3] - 
   (477416*f[3, 7, 9, 3, 3])/3 + 130572*f[3, 9, 3, 3, 7] + 
   303548*f[3, 9, 3, 5, 5] + 130572*f[3, 9, 3, 7, 3] + 
   287582*f[3, 9, 5, 3, 5] + 287582*f[3, 9, 5, 5, 3] + 
   42024*f[3, 9, 7, 3, 3] + (1970061*f[3, 11, 3, 3, 5])/5 + 
   (1970061*f[3, 11, 3, 5, 3])/5 + (656402*f[3, 11, 5, 3, 3])/5 + 
   (6410784*f[3, 13, 3, 3, 3])/5 - 156052*f[5, 3, 3, 3, 11] - 
   (615196*f[5, 3, 3, 5, 9])/9 - 95480*f[5, 3, 3, 7, 7] - 
   (615196*f[5, 3, 3, 9, 5])/9 - 156052*f[5, 3, 3, 11, 3] - 
   (26128*f[5, 3, 5, 3, 9])/3 - 105232*f[5, 3, 5, 5, 7] - 
   105232*f[5, 3, 5, 7, 5] - (26128*f[5, 3, 5, 9, 3])/3 + 
   82068*f[5, 3, 7, 3, 7] - 60352*f[5, 3, 7, 5, 5] + 82068*f[5, 3, 7, 7, 3] + 
   (180428*f[5, 3, 9, 3, 5])/3 + (180428*f[5, 3, 9, 5, 3])/3 - 
   (193984*f[5, 3, 11, 3, 3])/3 - 62584*f[5, 5, 3, 3, 9] - 
   76264*f[5, 5, 3, 5, 7] - 76264*f[5, 5, 3, 7, 5] - 62584*f[5, 5, 3, 9, 3] - 
   17544*f[5, 5, 5, 3, 7] + 5120*f[5, 5, 5, 5, 5] - 17544*f[5, 5, 5, 7, 3] + 
   30864*f[5, 5, 7, 3, 5] + 30864*f[5, 5, 7, 5, 3] - 
   (936752*f[5, 5, 9, 3, 3])/9 + 48384*f[5, 7, 3, 3, 7] + 
   153904*f[5, 7, 3, 5, 5] + 48384*f[5, 7, 3, 7, 3] + 
   124152*f[5, 7, 5, 3, 5] + 124152*f[5, 7, 5, 5, 3] - 
   162848*f[5, 7, 7, 3, 3] + (1324268*f[5, 9, 3, 3, 5])/9 + 
   (1324268*f[5, 9, 3, 5, 3])/9 + (302584*f[5, 9, 5, 3, 3])/9 + 
   118120*f[5, 11, 3, 3, 3] + 94794*f[7, 3, 3, 3, 9] + 
   50887*f[7, 3, 3, 5, 7] + 50887*f[7, 3, 3, 7, 5] + 94794*f[7, 3, 3, 9, 3] + 
   83899*f[7, 3, 5, 3, 7] + 55360*f[7, 3, 5, 5, 5] + 83899*f[7, 3, 5, 7, 3] + 
   65978*f[7, 3, 7, 3, 5] + 65978*f[7, 3, 7, 5, 3] + 84564*f[7, 3, 9, 3, 3] + 
   14048*f[7, 5, 3, 3, 7] + 46512*f[7, 5, 3, 5, 5] + 14048*f[7, 5, 3, 7, 3] + 
   42088*f[7, 5, 5, 3, 5] + 42088*f[7, 5, 5, 5, 3] - 
   164944*f[7, 5, 7, 3, 3] - 97923*f[7, 7, 3, 3, 5] - 
   97923*f[7, 7, 3, 5, 3] - 200786*f[7, 7, 5, 3, 3] + 
   64104*f[7, 9, 3, 3, 3] + 27564*f[9, 3, 3, 3, 7] - 18628*f[9, 3, 3, 5, 5] + 
   27564*f[9, 3, 3, 7, 3] + 41390*f[9, 3, 5, 3, 5] + 41390*f[9, 3, 5, 5, 3] + 
   35736*f[9, 3, 7, 3, 3] + 80102*f[9, 5, 3, 3, 5] + 80102*f[9, 5, 3, 5, 3] + 
   58796*f[9, 5, 5, 3, 3] + 52080*f[9, 7, 3, 3, 3] - 
   (6861162*f[11, 3, 3, 3, 5])/5 - (6861162*f[11, 3, 3, 5, 3])/5 - 
   (5818528*f[11, 3, 5, 3, 3])/5 - 746652*f[11, 5, 3, 3, 3] + 
   403200*f[3, 3, 3, 3, 3, 3, 7] - 288000*f[3, 3, 3, 3, 3, 5, 5] + 
   403200*f[3, 3, 3, 3, 3, 7, 3] - 220032*f[3, 3, 3, 3, 5, 3, 5] - 
   220032*f[3, 3, 3, 3, 5, 5, 3] + 322560*f[3, 3, 3, 3, 7, 3, 3] - 
   137088*f[3, 3, 3, 5, 3, 3, 5] - 137088*f[3, 3, 3, 5, 3, 5, 3] - 
   122112*f[3, 3, 3, 5, 5, 3, 3] + 161280*f[3, 3, 3, 7, 3, 3, 3] - 
   50944*f[3, 3, 5, 3, 3, 3, 5] - 50944*f[3, 3, 5, 3, 3, 5, 3] - 
   39168*f[3, 3, 5, 3, 5, 3, 3] - 15616*f[3, 3, 5, 5, 3, 3, 3] + 
   52864*f[3, 5, 3, 3, 3, 3, 5] + 52864*f[3, 5, 3, 3, 3, 5, 3] + 
   56064*f[3, 5, 3, 3, 5, 3, 3] + 62464*f[3, 5, 3, 5, 3, 3, 3] + 
   98304*f[3, 5, 5, 3, 3, 3, 3] + 79104*f[5, 3, 3, 3, 3, 3, 5] + 
   79104*f[5, 3, 3, 3, 3, 5, 3] + 82944*f[5, 3, 3, 3, 5, 3, 3] + 
   90624*f[5, 3, 3, 5, 3, 3, 3] + 98304*f[5, 3, 5, 3, 3, 3, 3] + 
   98304*f[5, 5, 3, 3, 3, 3, 3], DecimalForm[
   3.954887796887304884695100819460170651520635271`45.59713416675053*^6]}, 
 {"100101000001", 
  (
     -22112088070548597015274247135827277949004494338394550067680788576901320\
4813*f[25])/183234967226632589533246737062906836355798359680000000 - 
   (41466778187339828036638597*f[3, 3, 19])/599756035378500 - 
   (57220051576399553*f[3, 5, 17])/411642000 - (311609422411*f[3, 7, 15])/
    29700 + (75038042*f[3, 9, 13])/45 - (89755198*f[3, 11, 11])/75 + 
   (75038042*f[3, 13, 9])/45 - (311609422411*f[3, 15, 7])/29700 - 
   (57220051576399553*f[3, 17, 5])/411642000 - 
   (41466778187339828036638597*f[3, 19, 3])/599756035378500 - 
   (5438639227102331*f[5, 3, 17])/29403000 + (17504973920821*f[5, 5, 15])/
    415800 + (13007162*f[5, 7, 13])/5 + (32541751*f[5, 9, 11])/15 + 
   (32541751*f[5, 11, 9])/15 + (13007162*f[5, 13, 7])/5 + 
   (17504973920821*f[5, 15, 5])/415800 - (5438639227102331*f[5, 17, 3])/
    29403000 - (2133335072*f[7, 3, 15])/225 + (34983047*f[7, 5, 13])/35 - 
   (830101*f[7, 7, 11])/10 + 339297*f[7, 9, 9] - (830101*f[7, 11, 7])/10 + 
   (34983047*f[7, 13, 5])/35 - (2133335072*f[7, 15, 3])/225 - 
   (9419415*f[9, 3, 13])/7 + (11091736*f[9, 5, 11])/15 + 
   (767949*f[9, 7, 9])/2 + (767949*f[9, 9, 7])/2 + 
   (11091736*f[9, 11, 5])/15 - (9419415*f[9, 13, 3])/7 + 
   (405778591*f[11, 3, 11])/75 - (1592737*f[11, 5, 9])/3 + 
   (576079*f[11, 7, 7])/5 - (1592737*f[11, 9, 5])/3 + 
   (405778591*f[11, 11, 3])/75 - (3853122617*f[13, 3, 9])/1575 - 
   (104834047*f[13, 5, 7])/175 - (104834047*f[13, 7, 5])/175 - 
   (3853122617*f[13, 9, 3])/1575 - (13704579910039*f[15, 3, 7])/207900 + 
   (589589831989*f[15, 5, 5])/41580 - (13704579910039*f[15, 7, 3])/207900 - 
   (2389469107844557*f[17, 3, 5])/2430000 - (2389469107844557*f[17, 5, 3])/
    2430000 + (808747402417442728927543*f[19, 3, 3])/33319779743250 - 
   (180136416*f[3, 3, 3, 3, 13])/25 + 2063368*f[3, 3, 3, 5, 11] + 
   (289744*f[3, 3, 3, 7, 9])/3 + (289744*f[3, 3, 3, 9, 7])/3 + 
   2063368*f[3, 3, 3, 11, 5] - (180136416*f[3, 3, 3, 13, 3])/25 + 
   (6990608*f[3, 3, 5, 3, 11])/5 - 338280*f[3, 3, 5, 5, 9] - 
   572656*f[3, 3, 5, 7, 7] - 338280*f[3, 3, 5, 9, 5] + 
   (6990608*f[3, 3, 5, 11, 3])/5 + (571952*f[3, 3, 7, 3, 9])/9 - 
   289784*f[3, 3, 7, 5, 7] - 289784*f[3, 3, 7, 7, 5] + 
   (571952*f[3, 3, 7, 9, 3])/9 + (707312*f[3, 3, 9, 3, 7])/3 + 
   (1954960*f[3, 3, 9, 5, 5])/9 + (707312*f[3, 3, 9, 7, 3])/3 + 
   (68312312*f[3, 3, 11, 3, 5])/15 + (68312312*f[3, 3, 11, 5, 3])/15 - 
   (333716512*f[3, 3, 13, 3, 3])/75 + (2150832*f[3, 5, 3, 3, 11])/5 - 
   (1358740*f[3, 5, 3, 5, 9])/9 - 343000*f[3, 5, 3, 7, 7] - 
   (1358740*f[3, 5, 3, 9, 5])/9 + (2150832*f[3, 5, 3, 11, 3])/5 - 
   (140900*f[3, 5, 5, 3, 9])/9 - 49090*f[3, 5, 5, 5, 7] - 
   49090*f[3, 5, 5, 7, 5] - (140900*f[3, 5, 5, 9, 3])/9 - 
   96396*f[3, 5, 7, 3, 7] - 19740*f[3, 5, 7, 5, 5] - 96396*f[3, 5, 7, 7, 3] - 
   (1623520*f[3, 5, 9, 3, 5])/9 - (1623520*f[3, 5, 9, 5, 3])/9 - 
   (1681696*f[3, 5, 11, 3, 3])/15 + (2646328*f[3, 7, 3, 3, 9])/9 - 
   38756*f[3, 7, 3, 5, 7] - 38756*f[3, 7, 3, 7, 5] + 
   (2646328*f[3, 7, 3, 9, 3])/9 + 76072*f[3, 7, 5, 3, 7] + 
   38960*f[3, 7, 5, 5, 5] + 76072*f[3, 7, 5, 7, 3] - 34332*f[3, 7, 7, 3, 5] - 
   34332*f[3, 7, 7, 5, 3] + (849424*f[3, 7, 9, 3, 3])/3 + 
   (3276584*f[3, 9, 3, 3, 7])/9 + (1425400*f[3, 9, 3, 5, 5])/9 + 
   (3276584*f[3, 9, 3, 7, 3])/9 + (1893340*f[3, 9, 5, 3, 5])/9 + 
   (1893340*f[3, 9, 5, 5, 3])/9 + (5648240*f[3, 9, 7, 3, 3])/9 + 
   (32513304*f[3, 11, 3, 3, 5])/5 + (32513304*f[3, 11, 3, 5, 3])/5 + 
   6199952*f[3, 11, 5, 3, 3] + (5311264*f[3, 13, 3, 3, 3])/5 - 
   (419256*f[5, 3, 3, 3, 11])/5 - (5480*f[5, 3, 3, 5, 9])/9 - 
   111328*f[5, 3, 3, 7, 7] - (5480*f[5, 3, 3, 9, 5])/9 - 
   (419256*f[5, 3, 3, 11, 3])/5 - (397972*f[5, 3, 5, 3, 9])/9 - 
   102704*f[5, 3, 5, 5, 7] - 102704*f[5, 3, 5, 7, 5] - 
   (397972*f[5, 3, 5, 9, 3])/9 - 63280*f[5, 3, 7, 3, 7] - 
   65160*f[5, 3, 7, 5, 5] - 63280*f[5, 3, 7, 7, 3] - 
   (1272092*f[5, 3, 9, 3, 5])/9 - (1272092*f[5, 3, 9, 5, 3])/9 - 
   (6167696*f[5, 3, 11, 3, 3])/15 + 54552*f[5, 5, 3, 3, 9] - 
   102226*f[5, 5, 3, 5, 7] - 102226*f[5, 5, 3, 7, 5] + 
   54552*f[5, 5, 3, 9, 3] - 244748*f[5, 5, 5, 3, 7] - 
   844800*f[5, 5, 5, 5, 5] - 244748*f[5, 5, 5, 7, 3] - 
   53006*f[5, 5, 7, 3, 5] - 53006*f[5, 5, 7, 5, 3] + 
   (5088944*f[5, 5, 9, 3, 3])/9 + 243712*f[5, 7, 3, 3, 7] + 
   33280*f[5, 7, 3, 5, 5] + 243712*f[5, 7, 3, 7, 3] + 
   176280*f[5, 7, 5, 3, 5] + 176280*f[5, 7, 5, 5, 3] + 
   502656*f[5, 7, 7, 3, 3] + 228808*f[5, 9, 3, 3, 5] + 
   228808*f[5, 9, 3, 5, 3] + (1113568*f[5, 9, 5, 3, 3])/3 - 
   (5329184*f[5, 11, 3, 3, 3])/5 + 209808*f[7, 3, 3, 3, 9] + 
   111280*f[7, 3, 3, 5, 7] + 111280*f[7, 3, 3, 7, 5] + 
   209808*f[7, 3, 3, 9, 3] + 89056*f[7, 3, 5, 3, 7] - 9360*f[7, 3, 5, 5, 5] + 
   89056*f[7, 3, 5, 7, 3] + 44304*f[7, 3, 7, 3, 5] + 44304*f[7, 3, 7, 5, 3] + 
   75552*f[7, 3, 9, 3, 3] + 59680*f[7, 5, 3, 3, 7] + 
   111880*f[7, 5, 3, 5, 5] + 59680*f[7, 5, 3, 7, 3] + 
   172500*f[7, 5, 5, 3, 5] + 172500*f[7, 5, 5, 5, 3] + 
   154528*f[7, 5, 7, 3, 3] + 72176*f[7, 7, 3, 3, 5] + 
   72176*f[7, 7, 3, 5, 3] + 65024*f[7, 7, 5, 3, 3] - 
   192960*f[7, 9, 3, 3, 3] - 256824*f[9, 3, 3, 3, 7] + 
   (924560*f[9, 3, 3, 5, 5])/3 - 256824*f[9, 3, 3, 7, 3] + 
   (560240*f[9, 3, 5, 3, 5])/3 + (560240*f[9, 3, 5, 5, 3])/3 - 
   279216*f[9, 3, 7, 3, 3] + (361904*f[9, 5, 3, 3, 5])/3 + 
   (361904*f[9, 5, 3, 5, 3])/3 + (527888*f[9, 5, 5, 3, 3])/3 - 
   324000*f[9, 7, 3, 3, 3] - (18353968*f[11, 3, 3, 3, 5])/5 - 
   (18353968*f[11, 3, 3, 5, 3])/5 - 3003552*f[11, 3, 5, 3, 3] - 
   (8345344*f[11, 5, 3, 3, 3])/5 + 403200*f[3, 3, 3, 3, 3, 3, 7] + 
   953600*f[3, 3, 3, 3, 3, 5, 5] + 403200*f[3, 3, 3, 3, 3, 7, 3] + 
   334208*f[3, 3, 3, 3, 5, 3, 5] + 334208*f[3, 3, 3, 3, 5, 5, 3] + 
   322560*f[3, 3, 3, 3, 7, 3, 3] - 131584*f[3, 3, 3, 5, 3, 3, 5] - 
   131584*f[3, 3, 3, 5, 3, 5, 3] + 22016*f[3, 3, 3, 5, 5, 3, 3] + 
   161280*f[3, 3, 3, 7, 3, 3, 3] - 277440*f[3, 3, 5, 3, 3, 3, 5] - 
   277440*f[3, 3, 5, 3, 3, 5, 3] - 171648*f[3, 3, 5, 3, 5, 3, 3] + 
   39936*f[3, 3, 5, 5, 3, 3, 3] + 13120*f[3, 5, 3, 3, 3, 3, 5] + 
   13120*f[3, 5, 3, 3, 3, 5, 3] + 39808*f[3, 5, 3, 3, 5, 3, 3] + 
   93184*f[3, 5, 3, 5, 3, 3, 3] + 123392*f[3, 5, 5, 3, 3, 3, 3] + 
   72608*f[5, 3, 3, 3, 3, 3, 5] + 72608*f[5, 3, 3, 3, 3, 5, 3] + 
   69824*f[5, 3, 3, 3, 5, 3, 3] + 64256*f[5, 3, 3, 5, 3, 3, 3] + 
   37120*f[5, 3, 5, 3, 3, 3, 3] - 49152*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.96148028139828669251966220124013661865656771`44.59785749853063*^6]}, 
 {"100010000101", 
  (-4275599816408939971040497131333054014798210636007823971414026814217379139\
7*f[25])/293175947562612143253194779300650938169277375488000000 - 
   (723855218033190543352601*f[3, 3, 19])/95960965660560 + 
   (2371049963*f[3, 5, 17])/660 - (223235721827*f[3, 7, 15])/16632 + 
   (17052131*f[3, 9, 13])/63 - (18611035*f[3, 11, 11])/96 + 
   (17052131*f[3, 13, 9])/63 - (223235721827*f[3, 15, 7])/16632 + 
   (2371049963*f[3, 17, 5])/660 - (723855218033190543352601*f[3, 19, 3])/
    95960965660560 + (996539669*f[5, 3, 17])/660 - 
   (74379217*f[5, 5, 15])/24 - (1609787*f[5, 7, 13])/6 + 
   (31637665*f[5, 9, 11])/72 + (31637665*f[5, 11, 9])/72 - 
   (1609787*f[5, 13, 7])/6 - (74379217*f[5, 15, 5])/24 + 
   (996539669*f[5, 17, 3])/660 + (1066611672569*f[7, 3, 15])/110880 - 
   (4506015*f[7, 5, 13])/14 - (13346645*f[7, 7, 11])/16 - 
   (467315135*f[7, 9, 9])/1296 - (13346645*f[7, 11, 7])/16 - 
   (4506015*f[7, 13, 5])/14 + (1066611672569*f[7, 15, 3])/110880 + 
   (17241703*f[9, 3, 13])/63 + (282595795*f[9, 5, 11])/576 + 
   (30583735*f[9, 7, 9])/864 + (30583735*f[9, 9, 7])/864 + 
   (282595795*f[9, 11, 5])/576 + (17241703*f[9, 13, 3])/63 - 
   (54328315*f[11, 3, 11])/192 + (32083555*f[11, 5, 9])/64 - 
   (33934145*f[11, 7, 7])/8 + (32083555*f[11, 9, 5])/64 - 
   (54328315*f[11, 11, 3])/192 - (3336199*f[13, 3, 9])/18 + 
   (16513930*f[13, 5, 7])/21 + (16513930*f[13, 7, 5])/21 - 
   (3336199*f[13, 9, 3])/18 + (165276390151*f[15, 3, 7])/3080 - 
   (53887339*f[15, 5, 5])/12 + (165276390151*f[15, 7, 3])/3080 - 
   (229085049*f[17, 3, 5])/110 - (229085049*f[17, 5, 3])/110 - 
   (7360088533987562125747*f[19, 3, 3])/1370870938008 + 
   7648*f[3, 3, 3, 3, 13] - (483605*f[3, 3, 3, 5, 11])/2 + 
   550885*f[3, 3, 3, 7, 9] + 550885*f[3, 3, 3, 9, 7] - 
   (483605*f[3, 3, 3, 11, 5])/2 + 7648*f[3, 3, 3, 13, 3] - 
   (255035*f[3, 3, 5, 3, 11])/3 + (189400*f[3, 3, 5, 5, 9])/9 - 
   119350*f[3, 3, 5, 7, 7] + (189400*f[3, 3, 5, 9, 5])/9 - 
   (255035*f[3, 3, 5, 11, 3])/3 + (2275165*f[3, 3, 7, 3, 9])/9 - 
   153375*f[3, 3, 7, 5, 7] - 153375*f[3, 3, 7, 7, 5] + 
   (2275165*f[3, 3, 7, 9, 3])/9 + (2249600*f[3, 3, 9, 3, 7])/9 - 
   (334000*f[3, 3, 9, 5, 5])/9 + (2249600*f[3, 3, 9, 7, 3])/9 - 
   (1161485*f[3, 3, 11, 3, 5])/6 - (1161485*f[3, 3, 11, 5, 3])/6 + 
   16032*f[3, 3, 13, 3, 3] + 21780*f[3, 5, 3, 3, 11] + 
   55440*f[3, 5, 3, 7, 7] + 21780*f[3, 5, 3, 11, 3] - 
   19800*f[3, 5, 5, 3, 9] - 116600*f[3, 5, 5, 5, 7] - 
   116600*f[3, 5, 5, 7, 5] - 19800*f[3, 5, 5, 9, 3] - 
   206920*f[3, 5, 7, 3, 7] - 110000*f[3, 5, 7, 5, 5] - 
   206920*f[3, 5, 7, 7, 3] + 19800*f[3, 5, 9, 3, 5] + 
   19800*f[3, 5, 9, 5, 3] + 43560*f[3, 5, 11, 3, 3] + 
   (221860*f[3, 7, 3, 3, 9])/9 - 402830*f[3, 7, 3, 5, 7] - 
   402830*f[3, 7, 3, 7, 5] + (221860*f[3, 7, 3, 9, 3])/9 - 
   315435*f[3, 7, 5, 3, 7] - 96800*f[3, 7, 5, 5, 5] - 
   315435*f[3, 7, 5, 7, 3] - 389925*f[3, 7, 7, 3, 5] - 
   389925*f[3, 7, 7, 5, 3] - (322360*f[3, 7, 9, 3, 3])/3 - 
   (549235*f[3, 9, 3, 3, 7])/3 + (22400*f[3, 9, 3, 5, 5])/9 - 
   (549235*f[3, 9, 3, 7, 3])/3 + (11200*f[3, 9, 5, 3, 5])/9 + 
   (11200*f[3, 9, 5, 5, 3])/9 - (1018210*f[3, 9, 7, 3, 3])/9 - 
   (741475*f[3, 11, 3, 3, 5])/6 - (741475*f[3, 11, 3, 5, 3])/6 - 
   (520735*f[3, 11, 5, 3, 3])/3 + 32800*f[3, 13, 3, 3, 3] + 
   67320*f[5, 3, 3, 3, 11] + 9000*f[5, 3, 3, 5, 9] - 32760*f[5, 3, 3, 7, 7] + 
   9000*f[5, 3, 3, 9, 5] + 67320*f[5, 3, 3, 11, 3] - 19800*f[5, 3, 5, 3, 9] - 
   116600*f[5, 3, 5, 5, 7] - 116600*f[5, 3, 5, 7, 5] - 
   19800*f[5, 3, 5, 9, 3] - 152740*f[5, 3, 7, 3, 7] - 
   110000*f[5, 3, 7, 5, 5] - 152740*f[5, 3, 7, 7, 3] + 
   28800*f[5, 3, 9, 3, 5] + 28800*f[5, 3, 9, 5, 3] + 
   63360*f[5, 3, 11, 3, 3] - 19800*f[5, 5, 3, 3, 9] - 
   24200*f[5, 5, 3, 5, 7] - 24200*f[5, 5, 3, 7, 5] - 19800*f[5, 5, 3, 9, 3] + 
   136400*f[5, 5, 5, 3, 7] + 136400*f[5, 5, 5, 7, 3] + 
   129800*f[5, 5, 7, 3, 5] + 129800*f[5, 5, 7, 5, 3] - 
   39600*f[5, 5, 9, 3, 3] - 216300*f[5, 7, 3, 3, 7] + 
   198000*f[5, 7, 3, 5, 5] - 216300*f[5, 7, 3, 7, 3] + 
   129800*f[5, 7, 5, 3, 5] + 129800*f[5, 7, 5, 5, 3] - 
   159880*f[5, 7, 7, 3, 3] + 28800*f[5, 9, 3, 3, 5] + 
   28800*f[5, 9, 3, 5, 3] + 57600*f[5, 9, 5, 3, 3] + 
   55440*f[5, 11, 3, 3, 3] - (2014390*f[7, 3, 3, 3, 9])/9 - 
   249980*f[7, 3, 3, 5, 7] - 249980*f[7, 3, 3, 7, 5] - 
   (2014390*f[7, 3, 3, 9, 3])/9 - 94715*f[7, 3, 5, 3, 7] + 
   334400*f[7, 3, 5, 5, 5] - 94715*f[7, 3, 5, 7, 3] - 
   10835*f[7, 3, 7, 3, 5] - 10835*f[7, 3, 7, 5, 3] - 
   (1249100*f[7, 3, 9, 3, 3])/9 + 26105*f[7, 5, 3, 3, 7] + 
   198000*f[7, 5, 3, 5, 5] + 26105*f[7, 5, 3, 7, 3] + 
   129800*f[7, 5, 5, 3, 5] + 129800*f[7, 5, 5, 5, 3] + 
   23670*f[7, 5, 7, 3, 3] + 225875*f[7, 7, 3, 3, 5] + 
   225875*f[7, 7, 3, 5, 3] + 191430*f[7, 7, 5, 3, 3] + 
   (281480*f[7, 9, 3, 3, 3])/9 - (1003910*f[9, 3, 3, 3, 7])/9 + 
   (22400*f[9, 3, 3, 5, 5])/9 - (1003910*f[9, 3, 3, 7, 3])/9 + 
   (11200*f[9, 3, 5, 3, 5])/9 + (11200*f[9, 3, 5, 5, 3])/9 - 
   (705880*f[9, 3, 7, 3, 3])/9 + (173200*f[9, 5, 3, 3, 5])/9 + 
   (173200*f[9, 5, 3, 5, 3])/9 + (346400*f[9, 5, 5, 3, 3])/9 - 
   (109820*f[9, 7, 3, 3, 3])/9 - (158635*f[11, 3, 3, 3, 5])/2 - 
   (158635*f[11, 3, 3, 5, 3])/2 - 85055*f[11, 3, 5, 3, 3] - 
   96530*f[11, 5, 3, 3, 3] + 31488*f[13, 3, 3, 3, 3] + 
   397600*f[3, 3, 3, 3, 3, 3, 7] - 64000*f[3, 3, 3, 3, 3, 5, 5] + 
   397600*f[3, 3, 3, 3, 3, 7, 3] - 32000*f[3, 3, 3, 3, 5, 3, 5] - 
   32000*f[3, 3, 3, 3, 5, 5, 3] + 351680*f[3, 3, 3, 3, 7, 3, 3] - 
   12800*f[3, 3, 3, 5, 3, 3, 5] - 12800*f[3, 3, 3, 5, 3, 5, 3] - 
   25600*f[3, 3, 3, 5, 5, 3, 3] + 259840*f[3, 3, 3, 7, 3, 3, 3] - 
   3200*f[3, 3, 5, 3, 3, 3, 5] - 3200*f[3, 3, 5, 3, 3, 5, 3] - 
   6400*f[3, 3, 5, 3, 5, 3, 3] - 12800*f[3, 3, 5, 5, 3, 3, 3] + 
   134400*f[3, 3, 7, 3, 3, 3, 3] - 107520*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   3.9792327792718266363106297591647669307817685839999999999999999999`45.5997\
99345478694*^6]}, {"100010100001", 
  (-4417663278381586357835269020213434974508686549442535362199912363191369*
     f[25])/3466912014126722284343157600168522517492992000000 - 
   (538836053558425471380557*f[3, 3, 19])/5997560353785 - 
   (361942015691911*f[3, 5, 17])/5880600 + (115320597241*f[3, 7, 15])/5940 + 
   (237395651*f[3, 9, 13])/108 + (234996241*f[3, 11, 11])/9 + 
   (237395651*f[3, 13, 9])/108 + (115320597241*f[3, 15, 7])/5940 - 
   (361942015691911*f[3, 17, 5])/5880600 - 
   (538836053558425471380557*f[3, 19, 3])/5997560353785 - 
   (15654785657909*f[5, 3, 17])/356400 + (21226447*f[5, 5, 15])/9 + 
   (6443135*f[5, 7, 13])/8 + (463723235*f[5, 9, 11])/432 + 
   (463723235*f[5, 11, 9])/432 + (6443135*f[5, 13, 7])/8 + 
   (21226447*f[5, 15, 5])/9 - (15654785657909*f[5, 17, 3])/356400 - 
   (10139644*f[7, 3, 15])/9 + 32640*f[7, 5, 13] + (13611815*f[7, 7, 11])/12 - 
   (1673000*f[7, 9, 9])/3 + (13611815*f[7, 11, 7])/12 + 32640*f[7, 13, 5] - 
   (10139644*f[7, 15, 3])/9 - (3519439*f[9, 3, 13])/27 + 
   (73308175*f[9, 5, 11])/48 + (161978495*f[9, 7, 9])/648 + 
   (161978495*f[9, 9, 7])/648 + (73308175*f[9, 11, 5])/48 - 
   (3519439*f[9, 13, 3])/27 + (25831933*f[11, 3, 11])/18 - 
   (48608725*f[11, 5, 9])/54 + (5376637*f[11, 7, 7])/6 - 
   (48608725*f[11, 9, 5])/54 + (25831933*f[11, 11, 3])/18 - 
   (223846897*f[13, 3, 9])/36 - (5489795*f[13, 5, 7])/48 - 
   (5489795*f[13, 7, 5])/48 - (223846897*f[13, 9, 3])/36 - 
   (2870356573*f[15, 3, 7])/540 + (42452894*f[15, 5, 5])/9 - 
   (2870356573*f[15, 7, 3])/540 - (1360662376693721*f[17, 3, 5])/11761200 - 
   (1360662376693721*f[17, 5, 3])/11761200 + 
   (418803934763580027481361*f[19, 3, 3])/7996747138380 - 
   (23720632*f[3, 3, 3, 3, 13])/3 + 3135350*f[3, 3, 3, 5, 11] + 
   (4566100*f[3, 3, 3, 7, 9])/9 + (4566100*f[3, 3, 3, 9, 7])/9 + 
   3135350*f[3, 3, 3, 11, 5] - (23720632*f[3, 3, 3, 13, 3])/3 + 
   (2918600*f[3, 3, 5, 3, 11])/3 + (977000*f[3, 3, 5, 5, 9])/3 - 
   282240*f[3, 3, 5, 7, 7] + (977000*f[3, 3, 5, 9, 5])/3 + 
   (2918600*f[3, 3, 5, 11, 3])/3 - (847420*f[3, 3, 7, 3, 9])/9 - 
   160300*f[3, 3, 7, 5, 7] - 160300*f[3, 3, 7, 7, 5] - 
   (847420*f[3, 3, 7, 9, 3])/9 + (312760*f[3, 3, 9, 3, 7])/9 + 
   (6625600*f[3, 3, 9, 5, 5])/9 + (312760*f[3, 3, 9, 7, 3])/9 + 
   (11054270*f[3, 3, 11, 3, 5])/3 + (11054270*f[3, 3, 11, 5, 3])/3 - 
   (16239088*f[3, 3, 13, 3, 3])/3 + 465295*f[3, 5, 3, 3, 11] + 
   (1163725*f[3, 5, 3, 5, 9])/9 - 105700*f[3, 5, 3, 7, 7] + 
   (1163725*f[3, 5, 3, 9, 5])/9 + 465295*f[3, 5, 3, 11, 3] + 
   (1253000*f[3, 5, 5, 3, 9])/9 + 127200*f[3, 5, 5, 5, 7] + 
   127200*f[3, 5, 5, 7, 5] + (1253000*f[3, 5, 5, 9, 3])/9 - 
   96250*f[3, 5, 7, 3, 7] + 30000*f[3, 5, 7, 5, 5] - 96250*f[3, 5, 7, 7, 3] - 
   (631475*f[3, 5, 9, 3, 5])/9 - (631475*f[3, 5, 9, 5, 3])/9 - 
   653750*f[3, 5, 11, 3, 3] + (3085600*f[3, 7, 3, 3, 9])/9 - 
   28595*f[3, 7, 3, 5, 7] - 28595*f[3, 7, 3, 7, 5] + 
   (3085600*f[3, 7, 3, 9, 3])/9 + 59675*f[3, 7, 5, 3, 7] - 
   164400*f[3, 7, 5, 5, 5] + 59675*f[3, 7, 5, 7, 3] + 
   93660*f[3, 7, 7, 3, 5] + 93660*f[3, 7, 7, 5, 3] + 
   (6252400*f[3, 7, 9, 3, 3])/9 - (773780*f[3, 9, 3, 3, 7])/9 + 
   (3035200*f[3, 9, 3, 5, 5])/9 - (773780*f[3, 9, 3, 7, 3])/9 + 
   (1178650*f[3, 9, 5, 3, 5])/9 + (1178650*f[3, 9, 5, 5, 3])/9 + 
   (8572760*f[3, 9, 7, 3, 3])/9 + (9345355*f[3, 11, 3, 3, 5])/3 + 
   (9345355*f[3, 11, 3, 5, 3])/3 + 4770030*f[3, 11, 5, 3, 3] - 
   (1276000*f[3, 13, 3, 3, 3])/3 - (344815*f[5, 3, 3, 3, 11])/3 - 
   (1354825*f[5, 3, 3, 5, 9])/9 + 101640*f[5, 3, 3, 7, 7] - 
   (1354825*f[5, 3, 3, 9, 5])/9 - (344815*f[5, 3, 3, 11, 3])/3 - 
   79350*f[5, 3, 5, 3, 9] - 5900*f[5, 3, 5, 5, 7] - 5900*f[5, 3, 5, 7, 5] - 
   79350*f[5, 3, 5, 9, 3] - 6020*f[5, 3, 7, 3, 7] + 44200*f[5, 3, 7, 5, 5] - 
   6020*f[5, 3, 7, 7, 3] - (357725*f[5, 3, 9, 3, 5])/3 - 
   (357725*f[5, 3, 9, 5, 3])/3 + (525070*f[5, 3, 11, 3, 3])/3 + 
   81900*f[5, 5, 3, 3, 9] - 48300*f[5, 5, 3, 5, 7] - 48300*f[5, 5, 3, 7, 5] + 
   81900*f[5, 5, 3, 9, 3] - 79100*f[5, 5, 5, 3, 7] - 79100*f[5, 5, 5, 7, 3] - 
   71400*f[5, 5, 7, 3, 5] - 71400*f[5, 5, 7, 5, 3] + 
   105000*f[5, 5, 9, 3, 3] + 206990*f[5, 7, 3, 3, 7] - 
   2000*f[5, 7, 3, 5, 5] + 206990*f[5, 7, 3, 7, 3] - 13600*f[5, 7, 5, 3, 5] - 
   13600*f[5, 7, 5, 5, 3] + 527660*f[5, 7, 7, 3, 3] - 
   (583625*f[5, 9, 3, 3, 5])/9 - (583625*f[5, 9, 3, 5, 3])/9 + 
   (75650*f[5, 9, 5, 3, 3])/3 + (2264840*f[5, 11, 3, 3, 3])/3 + 
   115080*f[7, 3, 3, 3, 9] + 261800*f[7, 3, 3, 5, 7] + 
   261800*f[7, 3, 3, 7, 5] + 115080*f[7, 3, 3, 9, 3] + 
   242760*f[7, 3, 5, 3, 7] - 256800*f[7, 3, 5, 5, 5] + 
   242760*f[7, 3, 5, 7, 3] + 236320*f[7, 3, 7, 3, 5] + 
   236320*f[7, 3, 7, 5, 3] + 95760*f[7, 3, 9, 3, 3] + 
   318080*f[7, 5, 3, 3, 7] - 181000*f[7, 5, 3, 5, 5] + 
   318080*f[7, 5, 3, 7, 3] - 143100*f[7, 5, 5, 3, 5] - 
   143100*f[7, 5, 5, 5, 3] + 308000*f[7, 5, 7, 3, 3] + 
   200760*f[7, 7, 3, 3, 5] + 200760*f[7, 7, 3, 5, 3] + 
   295120*f[7, 7, 5, 3, 3] + 57120*f[7, 9, 3, 3, 3] - 
   (2272760*f[9, 3, 3, 3, 7])/9 - (139400*f[9, 3, 3, 5, 5])/9 - 
   (2272760*f[9, 3, 3, 7, 3])/9 - 80950*f[9, 3, 5, 3, 5] - 
   80950*f[9, 3, 5, 5, 3] - (1711360*f[9, 3, 7, 3, 3])/9 - 
   (150200*f[9, 5, 3, 3, 5])/3 - (150200*f[9, 5, 3, 5, 3])/3 + 
   (416500*f[9, 5, 5, 3, 3])/9 - (588560*f[9, 7, 3, 3, 3])/9 - 
   (1109720*f[11, 3, 3, 3, 5])/3 - (1109720*f[11, 3, 3, 5, 3])/3 - 
   (985840*f[11, 3, 5, 3, 3])/3 - (738080*f[11, 5, 3, 3, 3])/3 - 
   204096*f[13, 3, 3, 3, 3] + 434560*f[3, 3, 3, 3, 3, 3, 7] + 
   1024000*f[3, 3, 3, 3, 3, 5, 5] + 434560*f[3, 3, 3, 3, 3, 7, 3] + 
   384000*f[3, 3, 3, 3, 5, 3, 5] + 384000*f[3, 3, 3, 3, 5, 5, 3] + 
   331520*f[3, 3, 3, 3, 7, 3, 3] - 33600*f[3, 3, 3, 5, 3, 3, 5] - 
   33600*f[3, 3, 3, 5, 3, 5, 3] + 188800*f[3, 3, 3, 5, 5, 3, 3] + 
   125440*f[3, 3, 3, 7, 3, 3, 3] - 186400*f[3, 3, 5, 3, 3, 3, 5] - 
   186400*f[3, 3, 5, 3, 3, 5, 3] - 107200*f[3, 3, 5, 3, 5, 3, 3] + 
   51200*f[3, 3, 5, 5, 3, 3, 3] - 107520*f[3, 3, 7, 3, 3, 3, 3] - 
   110400*f[3, 5, 3, 3, 3, 3, 5] - 110400*f[3, 5, 3, 3, 3, 5, 3] - 
   70400*f[3, 5, 3, 3, 5, 3, 3] + 9600*f[3, 5, 3, 5, 3, 3, 3] + 
   51200*f[3, 5, 5, 3, 3, 3, 3] - 215040*f[3, 7, 3, 3, 3, 3, 3] - 
   40000*f[5, 3, 3, 3, 3, 3, 5] - 40000*f[5, 3, 3, 3, 3, 5, 3] - 
   44800*f[5, 3, 3, 3, 5, 3, 3] - 54400*f[5, 3, 3, 5, 3, 3, 3] - 
   51200*f[5, 3, 5, 3, 3, 3, 3], DecimalForm[
   4.03300999467119666141176822345945551385712492`44.605629298284626*^6]}, 
 {"100001001001", 
  (-4538848121085233345916665942577233751602815916754363759968014755485236537*
     f[25])/977253158542040477510649264335503127230924584960000000 - 
   (1013158424109606619131853*f[3, 3, 19])/49210751620800 - 
   (1210510170263971*f[3, 5, 17])/9801000 - (4038578746483*f[3, 7, 15])/
    221760 - (1365113523*f[3, 9, 13])/2800 + (56541551*f[3, 11, 11])/40 - 
   (1365113523*f[3, 13, 9])/2800 - (4038578746483*f[3, 15, 7])/221760 - 
   (1210510170263971*f[3, 17, 5])/9801000 - 
   (1013158424109606619131853*f[3, 19, 3])/49210751620800 - 
   (1215440703414811*f[5, 3, 17])/9801000 + (140547979501*f[5, 5, 15])/
    13860 + (242939829*f[5, 7, 13])/320 + (33074143*f[5, 9, 11])/16 + 
   (33074143*f[5, 11, 9])/16 + (242939829*f[5, 13, 7])/320 + 
   (140547979501*f[5, 15, 5])/13860 - (1215440703414811*f[5, 17, 3])/
    9801000 - (20670986971*f[7, 3, 15])/73920 + (5068649979*f[7, 5, 13])/
    11200 - (199160457*f[7, 7, 11])/80 + (7667975*f[7, 9, 9])/12 - 
   (199160457*f[7, 11, 7])/80 + (5068649979*f[7, 13, 5])/11200 - 
   (20670986971*f[7, 15, 3])/73920 - (47306221*f[9, 3, 13])/84 + 
   (72844793*f[9, 5, 11])/48 - (31839745*f[9, 7, 9])/72 - 
   (31839745*f[9, 9, 7])/72 + (72844793*f[9, 11, 5])/48 - 
   (47306221*f[9, 13, 3])/84 + (23040523*f[11, 3, 11])/16 - 
   (17948209*f[11, 5, 9])/20 - (47638479*f[11, 7, 7])/8 - 
   (17948209*f[11, 9, 5])/20 + (23040523*f[11, 11, 3])/16 - 
   (15265736291*f[13, 3, 9])/8400 + (102645621*f[13, 5, 7])/224 + 
   (102645621*f[13, 7, 5])/224 - (15265736291*f[13, 9, 3])/8400 - 
   (459889697*f[15, 3, 7])/1584 + (946504835357*f[15, 5, 5])/138600 - 
   (459889697*f[15, 7, 3])/1584 + (1441794495689609*f[17, 3, 5])/98010000 + 
   (1441794495689609*f[17, 5, 3])/98010000 - 
   (81308572937649827288863*f[19, 3, 3])/9139139586720 + 
   (176246*f[3, 3, 3, 3, 13])/25 + (361541*f[3, 3, 3, 5, 11])/4 - 
   (1431259*f[3, 3, 3, 7, 9])/6 - (1431259*f[3, 3, 3, 9, 7])/6 + 
   (361541*f[3, 3, 3, 11, 5])/4 + (176246*f[3, 3, 3, 13, 3])/25 + 
   (45937*f[3, 3, 5, 3, 11])/4 + (441893*f[3, 3, 5, 5, 9])/3 - 
   (928179*f[3, 3, 5, 7, 7])/2 + (441893*f[3, 3, 5, 9, 5])/3 + 
   (45937*f[3, 3, 5, 11, 3])/4 + (45760*f[3, 3, 7, 3, 9])/3 - 
   (1007583*f[3, 3, 7, 5, 7])/4 - (1007583*f[3, 3, 7, 7, 5])/4 + 
   (45760*f[3, 3, 7, 9, 3])/3 + (45535*f[3, 3, 9, 3, 7])/2 + 
   (862024*f[3, 3, 9, 5, 5])/3 + (45535*f[3, 3, 9, 7, 3])/2 + 
   (111409*f[3, 3, 11, 3, 5])/5 + (111409*f[3, 3, 11, 5, 3])/5 - 
   (106036*f[3, 3, 13, 3, 3])/25 + (52691*f[3, 5, 3, 3, 11])/2 + 
   (570202*f[3, 5, 3, 5, 9])/3 - 194481*f[3, 5, 3, 7, 7] + 
   (570202*f[3, 5, 3, 9, 5])/3 + (52691*f[3, 5, 3, 11, 3])/2 + 
   168340*f[3, 5, 5, 3, 9] - 248493*f[3, 5, 5, 5, 7] - 
   248493*f[3, 5, 5, 7, 5] + 168340*f[3, 5, 5, 9, 3] - 
   (457485*f[3, 5, 7, 3, 7])/2 - 212082*f[3, 5, 7, 5, 5] - 
   (457485*f[3, 5, 7, 7, 3])/2 + (286366*f[3, 5, 9, 3, 5])/3 + 
   (286366*f[3, 5, 9, 5, 3])/3 + 6441*f[3, 5, 11, 3, 3] + 
   (1142795*f[3, 7, 3, 3, 9])/6 - (733047*f[3, 7, 3, 5, 7])/4 - 
   (733047*f[3, 7, 3, 7, 5])/4 + (1142795*f[3, 7, 3, 9, 3])/6 - 
   (96915*f[3, 7, 5, 3, 7])/2 - 139260*f[3, 7, 5, 5, 5] - 
   (96915*f[3, 7, 5, 7, 3])/2 - (321465*f[3, 7, 7, 3, 5])/4 - 
   (321465*f[3, 7, 7, 5, 3])/4 - (222457*f[3, 7, 9, 3, 3])/3 + 
   19460*f[3, 9, 3, 3, 7] + (294352*f[3, 9, 3, 5, 5])/3 + 
   19460*f[3, 9, 3, 7, 3] + (487843*f[3, 9, 5, 3, 5])/3 + 
   (487843*f[3, 9, 5, 5, 3])/3 - 59124*f[3, 9, 7, 3, 3] - 
   (1314523*f[3, 11, 3, 3, 5])/20 - (1314523*f[3, 11, 3, 5, 3])/20 + 
   (280361*f[3, 11, 5, 3, 3])/10 - 26824*f[3, 13, 3, 3, 3] + 
   129256*f[5, 3, 3, 3, 11] + (1097393*f[5, 3, 3, 5, 9])/6 - 
   242865*f[5, 3, 3, 7, 7] + (1097393*f[5, 3, 3, 9, 5])/6 + 
   129256*f[5, 3, 3, 11, 3] + (68165*f[5, 3, 5, 3, 9])/2 - 
   (91149*f[5, 3, 5, 5, 7])/2 - (91149*f[5, 3, 5, 7, 5])/2 + 
   (68165*f[5, 3, 5, 9, 3])/2 - (525903*f[5, 3, 7, 3, 7])/2 - 
   41361*f[5, 3, 7, 5, 5] - (525903*f[5, 3, 7, 7, 3])/2 - 
   (24917*f[5, 3, 9, 3, 5])/3 - (24917*f[5, 3, 9, 5, 3])/3 + 
   132072*f[5, 3, 11, 3, 3] + (15611*f[5, 5, 3, 3, 9])/3 + 
   42864*f[5, 5, 3, 5, 7] + 42864*f[5, 5, 3, 7, 5] + 
   (15611*f[5, 5, 3, 9, 3])/3 + 47670*f[5, 5, 5, 3, 7] + 
   69120*f[5, 5, 5, 5, 5] + 47670*f[5, 5, 5, 7, 3] + 
   110862*f[5, 5, 7, 3, 5] + 110862*f[5, 5, 7, 5, 3] + 
   (322450*f[5, 5, 9, 3, 3])/3 - (629895*f[5, 7, 3, 3, 7])/2 + 
   94635*f[5, 7, 3, 5, 5] - (629895*f[5, 7, 3, 7, 3])/2 + 
   (356535*f[5, 7, 5, 3, 5])/2 + (356535*f[5, 7, 5, 5, 3])/2 - 
   346857*f[5, 7, 7, 3, 3] - (194461*f[5, 9, 3, 3, 5])/2 - 
   (194461*f[5, 9, 3, 5, 3])/2 + 22707*f[5, 9, 5, 3, 3] + 
   137704*f[5, 11, 3, 3, 3] + 209983*f[7, 3, 3, 3, 9] - 
   (1125495*f[7, 3, 3, 5, 7])/4 - (1125495*f[7, 3, 3, 7, 5])/4 + 
   209983*f[7, 3, 3, 9, 3] - 125181*f[7, 3, 5, 3, 7] + 
   243000*f[7, 3, 5, 5, 5] - 125181*f[7, 3, 5, 7, 3] - 
   (310503*f[7, 3, 7, 3, 5])/4 - (310503*f[7, 3, 7, 5, 3])/4 + 
   160378*f[7, 3, 9, 3, 3] - (341505*f[7, 5, 3, 3, 7])/2 + 
   217377*f[7, 5, 3, 5, 5] - (341505*f[7, 5, 3, 7, 3])/2 + 
   (409131*f[7, 5, 5, 3, 5])/2 + (409131*f[7, 5, 5, 5, 3])/2 - 
   136245*f[7, 5, 7, 3, 3] + (642519*f[7, 7, 3, 3, 5])/4 + 
   (642519*f[7, 7, 3, 5, 3])/4 - (82269*f[7, 7, 5, 3, 3])/2 + 
   61168*f[7, 9, 3, 3, 3] + (171070*f[9, 3, 3, 3, 7])/3 - 
   (24430*f[9, 3, 3, 5, 5])/3 + (171070*f[9, 3, 3, 7, 3])/3 - 
   (208325*f[9, 3, 5, 3, 5])/3 - (208325*f[9, 3, 5, 5, 3])/3 + 
   (189644*f[9, 3, 7, 3, 3])/3 - (127865*f[9, 5, 3, 3, 5])/3 - 
   (127865*f[9, 5, 3, 5, 3])/3 + (136490*f[9, 5, 5, 3, 3])/3 + 
   (226792*f[9, 7, 3, 3, 3])/3 + 140308*f[11, 3, 3, 3, 5] + 
   140308*f[11, 3, 3, 5, 3] + 151832*f[11, 3, 5, 3, 3] + 
   174880*f[11, 5, 3, 3, 3] - 59472*f[13, 3, 3, 3, 3] + 
   20272*f[3, 3, 3, 3, 3, 3, 7] + 28160*f[3, 3, 3, 3, 3, 5, 5] + 
   20272*f[3, 3, 3, 3, 3, 7, 3] + 18112*f[3, 3, 3, 3, 5, 3, 5] + 
   18112*f[3, 3, 3, 3, 5, 5, 3] + 23072*f[3, 3, 3, 3, 7, 3, 3] + 
   15424*f[3, 3, 3, 5, 3, 3, 5] + 15424*f[3, 3, 3, 5, 3, 5, 3] + 
   22784*f[3, 3, 3, 5, 5, 3, 3] + 28672*f[3, 3, 3, 7, 3, 3, 3] + 
   12352*f[3, 3, 5, 3, 3, 3, 5] + 12352*f[3, 3, 5, 3, 3, 5, 3] + 
   12992*f[3, 3, 5, 3, 5, 3, 3] + 14272*f[3, 3, 5, 5, 3, 3, 3] + 
   40320*f[3, 3, 7, 3, 3, 3, 3] + 4032*f[3, 5, 3, 3, 3, 3, 5] + 
   4032*f[3, 5, 3, 3, 3, 5, 3] + 4032*f[3, 5, 3, 3, 5, 3, 3] + 
   4032*f[3, 5, 3, 5, 3, 3, 3] + 6912*f[3, 5, 5, 3, 3, 3, 3] + 
   64512*f[3, 7, 3, 3, 3, 3, 3] + 4032*f[5, 3, 3, 3, 3, 3, 5] + 
   4032*f[5, 3, 3, 3, 3, 5, 3] + 4032*f[5, 3, 3, 3, 5, 3, 3] + 
   4032*f[5, 3, 3, 5, 3, 3, 3] + 6912*f[5, 3, 5, 3, 3, 3, 3] + 
   18432*f[5, 5, 3, 3, 3, 3, 3] + 96768*f[7, 3, 3, 3, 3, 3, 3], 
  DecimalForm[
   4.03630586565328719822698800441172297987796165272`47.605984069044624*^6]}, 
 {"100010101000", (19508089397710012326051622109966450750299701457*f[25])/
    1028107151939436135386820000 + (34159144389737203*f[3, 3, 19])/166047 + 
   (31692487564*f[3, 5, 17])/165 - (664706602*f[3, 7, 15])/45 + 
   1290240*f[3, 9, 13] - 171057120*f[3, 11, 11] + 1290240*f[3, 13, 9] - 
   (664706602*f[3, 15, 7])/45 + (31692487564*f[3, 17, 5])/165 + 
   (34159144389737203*f[3, 19, 3])/166047 - (112724444*f[5, 3, 17])/165 + 
   (123405100*f[5, 5, 15])/9 - 590380*f[5, 7, 13] - 1517460*f[5, 9, 11] - 
   1517460*f[5, 11, 9] - 590380*f[5, 13, 7] + (123405100*f[5, 15, 5])/9 - 
   (112724444*f[5, 17, 3])/165 - 6478066*f[7, 3, 15] - 446740*f[7, 5, 13] - 
   18692240*f[7, 7, 11] - 19600*f[7, 9, 9] - 18692240*f[7, 11, 7] - 
   446740*f[7, 13, 5] - 6478066*f[7, 15, 3] + 1721160*f[9, 3, 13] + 
   207900*f[9, 5, 11] + 196000*f[9, 7, 9] + 196000*f[9, 9, 7] + 
   207900*f[9, 11, 5] + 1721160*f[9, 13, 3] - 18025904*f[11, 3, 11] + 
   1725360*f[11, 5, 9] - 11779600*f[11, 7, 7] + 1725360*f[11, 9, 5] - 
   18025904*f[11, 11, 3] + 4854360*f[13, 3, 9] + 1618120*f[13, 5, 7] + 
   1618120*f[13, 7, 5] + 4854360*f[13, 9, 3] + (146095432*f[15, 3, 7])/5 + 
   (230599424*f[15, 5, 5])/9 + (146095432*f[15, 7, 3])/5 + 
   (10601737336*f[17, 3, 5])/55 + (10601737336*f[17, 5, 3])/55 - 
   (76263987918880214*f[19, 3, 3])/830235 + 17363520*f[3, 3, 3, 3, 13] - 
   15207840*f[3, 3, 3, 5, 11] - 332640*f[3, 3, 3, 7, 9] - 
   332640*f[3, 3, 3, 9, 7] - 15207840*f[3, 3, 3, 11, 5] + 
   17363520*f[3, 3, 3, 13, 3] - 2512640*f[3, 3, 5, 3, 11] + 
   (1601600*f[3, 3, 5, 5, 9])/3 + 134400*f[3, 3, 5, 7, 7] + 
   (1601600*f[3, 3, 5, 9, 5])/3 - 2512640*f[3, 3, 5, 11, 3] - 
   598080*f[3, 3, 7, 3, 9] + 58240*f[3, 3, 7, 5, 7] + 
   58240*f[3, 3, 7, 7, 5] - 598080*f[3, 3, 7, 9, 3] - 
   561120*f[3, 3, 9, 3, 7] + 393600*f[3, 3, 9, 5, 5] - 
   561120*f[3, 3, 9, 7, 3] - 10150560*f[3, 3, 11, 3, 5] - 
   10150560*f[3, 3, 11, 5, 3] + 11575680*f[3, 3, 13, 3, 3] - 
   729760*f[3, 5, 3, 3, 11] + (851200*f[3, 5, 3, 5, 9])/3 + 
   678720*f[3, 5, 3, 7, 7] + (851200*f[3, 5, 3, 9, 5])/3 - 
   729760*f[3, 5, 3, 11, 3] - 33600*f[3, 5, 5, 3, 9] + 
   11200*f[3, 5, 5, 5, 7] + 11200*f[3, 5, 5, 7, 5] - 33600*f[3, 5, 5, 9, 3] + 
   229600*f[3, 5, 7, 3, 7] - 22400*f[3, 5, 7, 5, 5] + 
   229600*f[3, 5, 7, 7, 3] + (548800*f[3, 5, 9, 3, 5])/3 + 
   (548800*f[3, 5, 9, 5, 3])/3 + 1254080*f[3, 5, 11, 3, 3] - 
   792960*f[3, 7, 3, 3, 9] - 163520*f[3, 7, 3, 5, 7] - 
   163520*f[3, 7, 3, 7, 5] - 792960*f[3, 7, 3, 9, 3] + 
   108640*f[3, 7, 5, 3, 7] - 89600*f[3, 7, 5, 5, 5] + 
   108640*f[3, 7, 5, 7, 3] + 63840*f[3, 7, 7, 3, 5] + 
   63840*f[3, 7, 7, 5, 3] - 927360*f[3, 7, 9, 3, 3] - 
   924000*f[3, 9, 3, 3, 7] + 192000*f[3, 9, 3, 5, 5] - 
   924000*f[3, 9, 3, 7, 3] + 259200*f[3, 9, 5, 3, 5] + 
   259200*f[3, 9, 5, 5, 3] - 853440*f[3, 9, 7, 3, 3] - 
   3109440*f[3, 11, 3, 3, 5] - 3109440*f[3, 11, 3, 5, 3] - 
   14021760*f[3, 11, 5, 3, 3] + 134400*f[5, 3, 3, 5, 9] + 
   439040*f[5, 3, 3, 7, 7] + 134400*f[5, 3, 3, 9, 5] + 
   44800*f[5, 3, 5, 5, 7] + 44800*f[5, 3, 5, 7, 5] + 
   188160*f[5, 3, 7, 3, 7] + 188160*f[5, 3, 7, 7, 3] - 
   235200*f[5, 5, 3, 3, 9] - 11200*f[5, 5, 3, 5, 7] - 
   11200*f[5, 5, 3, 7, 5] - 235200*f[5, 5, 3, 9, 3] - 
   89600*f[5, 5, 5, 3, 7] + 256000*f[5, 5, 5, 5, 5] - 
   89600*f[5, 5, 5, 7, 3] - 33600*f[5, 5, 7, 3, 5] - 33600*f[5, 5, 7, 5, 3] - 
   67200*f[5, 5, 9, 3, 3] - 156800*f[5, 7, 3, 3, 7] - 
   44800*f[5, 7, 3, 5, 5] - 156800*f[5, 7, 3, 7, 3] - 
   22400*f[5, 7, 5, 3, 5] - 22400*f[5, 7, 5, 5, 3] - 
   250880*f[5, 7, 7, 3, 3] + 33600*f[5, 9, 3, 3, 5] + 
   33600*f[5, 9, 3, 5, 3] - 67200*f[5, 9, 5, 3, 3] - 
   470400*f[7, 3, 3, 3, 9] - 212800*f[7, 3, 3, 5, 7] - 
   212800*f[7, 3, 3, 7, 5] - 470400*f[7, 3, 3, 9, 3] + 
   453600*f[7, 3, 5, 3, 7] + 453600*f[7, 3, 5, 7, 3] + 
   453600*f[7, 3, 7, 3, 5] + 453600*f[7, 3, 7, 5, 3] - 
   470400*f[7, 3, 9, 3, 3] - 123200*f[7, 5, 3, 3, 7] - 
   123200*f[7, 5, 3, 7, 3] - 201600*f[7, 5, 7, 3, 3] + 
   1041600*f[7, 7, 3, 3, 5] + 1041600*f[7, 7, 3, 5, 3] - 
   201600*f[7, 7, 5, 3, 3] - 470400*f[7, 9, 3, 3, 3] - 
   823200*f[9, 3, 3, 3, 7] + 326400*f[9, 3, 3, 5, 5] - 
   823200*f[9, 3, 3, 7, 3] + 326400*f[9, 3, 5, 3, 5] + 
   326400*f[9, 3, 5, 5, 3] - 705600*f[9, 3, 7, 3, 3] + 
   326400*f[9, 5, 3, 3, 5] + 326400*f[9, 5, 3, 5, 3] + 
   326400*f[9, 5, 5, 3, 3] - 470400*f[9, 7, 3, 3, 3] + 
   5915520*f[11, 3, 3, 3, 5] + 5915520*f[11, 3, 3, 5, 3] + 
   3943680*f[11, 3, 5, 3, 3] - 1536000*f[3, 3, 3, 3, 3, 5, 5] + 
   537600*f[3, 3, 3, 5, 3, 3, 5] + 537600*f[3, 3, 3, 5, 3, 5, 3] - 
   460800*f[3, 3, 3, 5, 5, 3, 3] + 396800*f[3, 3, 5, 3, 3, 3, 5] + 
   396800*f[3, 3, 5, 3, 3, 5, 3] + 230400*f[3, 3, 5, 3, 5, 3, 3] - 
   102400*f[3, 3, 5, 5, 3, 3, 3] + 25600*f[3, 5, 3, 3, 3, 3, 5] + 
   25600*f[3, 5, 3, 3, 3, 5, 3] - 51200*f[3, 5, 3, 5, 3, 3, 3], 
  DecimalForm[
   4.0816308157314068360553485693476592267211422354`46.61083372013959*^6]}, 
 {"100001010100", (7089829156701184574093028173169757792960899541*f[25])/
    1850592873490985043696276000 + (2160071910155043*f[3, 3, 19])/55349 - 
   (6411026492*f[3, 5, 17])/275 + (886228426*f[3, 7, 15])/45 + 
   (6544688*f[3, 9, 13])/3 - 43173776*f[3, 11, 11] + 
   (6544688*f[3, 13, 9])/3 + (886228426*f[3, 15, 7])/45 - 
   (6411026492*f[3, 17, 5])/275 + (2160071910155043*f[3, 19, 3])/55349 + 
   (437615748*f[5, 3, 17])/275 - 12981120*f[5, 5, 15] - 3314212*f[5, 7, 13] - 
   3527156*f[5, 9, 11] - 3527156*f[5, 11, 9] - 3314212*f[5, 13, 7] - 
   12981120*f[5, 15, 5] + (437615748*f[5, 17, 3])/275 + 
   (946404346*f[7, 3, 15])/45 - 2248876*f[7, 5, 13] - 4344752*f[7, 7, 11] + 
   14000*f[7, 9, 9] - 4344752*f[7, 11, 7] - 2248876*f[7, 13, 5] + 
   (946404346*f[7, 15, 3])/45 + (16132712*f[9, 3, 13])/3 - 
   (6730916*f[9, 5, 11])/3 + (667240*f[9, 7, 9])/9 + (667240*f[9, 9, 7])/9 - 
   (6730916*f[9, 11, 5])/3 + (16132712*f[9, 13, 3])/3 - 
   7768136*f[11, 3, 11] - (6295144*f[11, 5, 9])/3 + 3482976*f[11, 7, 7] - 
   (6295144*f[11, 9, 5])/3 - 7768136*f[11, 11, 3] + 3951432*f[13, 3, 9] + 
   160200*f[13, 5, 7] + 160200*f[13, 7, 5] + 3951432*f[13, 9, 3] + 
   (86277472*f[15, 3, 7])/3 + (374620352*f[15, 5, 5])/9 + 
   (86277472*f[15, 7, 3])/3 + (55657373504*f[17, 3, 5])/275 + 
   (55657373504*f[17, 5, 3])/275 + (8089327540020794*f[19, 3, 3])/830235 + 
   3801152*f[3, 3, 3, 3, 13] - 3189344*f[3, 3, 3, 5, 11] - 
   (1170848*f[3, 3, 3, 7, 9])/3 - (1170848*f[3, 3, 3, 9, 7])/3 - 
   3189344*f[3, 3, 3, 11, 5] + 3801152*f[3, 3, 3, 13, 3] - 
   193344*f[3, 3, 5, 3, 11] + (763328*f[3, 3, 5, 5, 9])/3 + 
   19712*f[3, 3, 5, 7, 7] + (763328*f[3, 3, 5, 9, 5])/3 - 
   193344*f[3, 3, 5, 11, 3] - 713664*f[3, 3, 7, 3, 9] - 
   61504*f[3, 3, 7, 5, 7] - 61504*f[3, 3, 7, 7, 5] - 
   713664*f[3, 3, 7, 9, 3] - (1901792*f[3, 3, 9, 3, 7])/3 - 
   63872*f[3, 3, 9, 5, 5] - (1901792*f[3, 3, 9, 7, 3])/3 - 
   1670944*f[3, 3, 11, 3, 5] - 1670944*f[3, 3, 11, 5, 3] + 
   2143616*f[3, 3, 13, 3, 3] + 191136*f[3, 5, 3, 3, 11] + 
   239616*f[3, 5, 3, 5, 9] - 40768*f[3, 5, 3, 7, 7] + 
   239616*f[3, 5, 3, 9, 5] + 191136*f[3, 5, 3, 11, 3] + 
   99456*f[3, 5, 5, 3, 9] - 67840*f[3, 5, 5, 5, 7] - 67840*f[3, 5, 5, 7, 5] + 
   99456*f[3, 5, 5, 9, 3] + 149408*f[3, 5, 7, 3, 7] - 
   156160*f[3, 5, 7, 5, 5] + 149408*f[3, 5, 7, 7, 3] - 
   25344*f[3, 5, 9, 3, 5] - 25344*f[3, 5, 9, 5, 3] - 
   158400*f[3, 5, 11, 3, 3] - 790272*f[3, 7, 3, 3, 9] + 
   183552*f[3, 7, 3, 5, 7] + 183552*f[3, 7, 3, 7, 5] - 
   790272*f[3, 7, 3, 9, 3] + 153312*f[3, 7, 5, 3, 7] - 
   332800*f[3, 7, 5, 5, 5] + 153312*f[3, 7, 5, 7, 3] + 
   238432*f[3, 7, 7, 3, 5] + 238432*f[3, 7, 7, 5, 3] - 
   534912*f[3, 7, 9, 3, 3] - (1866656*f[3, 9, 3, 3, 7])/3 - 
   593792*f[3, 9, 3, 5, 5] - (1866656*f[3, 9, 3, 7, 3])/3 - 
   (1405376*f[3, 9, 5, 3, 5])/3 - (1405376*f[3, 9, 5, 5, 3])/3 - 
   (1126336*f[3, 9, 7, 3, 3])/3 - 502080*f[3, 11, 3, 3, 5] - 
   502080*f[3, 11, 3, 5, 3] - 3113600*f[3, 11, 5, 3, 3] - 
   1171456*f[3, 13, 3, 3, 3] + 16896*f[5, 3, 3, 3, 11] + 
   58176*f[5, 3, 3, 5, 9] + 113792*f[5, 3, 3, 7, 7] + 
   58176*f[5, 3, 3, 9, 5] + 16896*f[5, 3, 3, 11, 3] - 9984*f[5, 3, 5, 3, 9] + 
   78080*f[5, 3, 5, 5, 7] + 78080*f[5, 3, 5, 7, 5] - 9984*f[5, 3, 5, 9, 3] + 
   246848*f[5, 3, 7, 3, 7] + 108800*f[5, 3, 7, 5, 5] + 
   246848*f[5, 3, 7, 7, 3] + 150336*f[5, 3, 9, 3, 5] + 
   150336*f[5, 3, 9, 5, 3] - 333504*f[5, 5, 3, 3, 9] + 
   74560*f[5, 5, 3, 5, 7] + 74560*f[5, 5, 3, 7, 5] - 
   333504*f[5, 5, 3, 9, 3] + 156800*f[5, 5, 5, 3, 7] - 
   97280*f[5, 5, 5, 5, 5] + 156800*f[5, 5, 5, 7, 3] + 
   108608*f[5, 5, 7, 3, 5] + 108608*f[5, 5, 7, 5, 3] - 
   478080*f[5, 5, 9, 3, 3] - 140224*f[5, 7, 3, 3, 7] + 
   176896*f[5, 7, 3, 5, 5] - 140224*f[5, 7, 3, 7, 3] + 
   91136*f[5, 7, 5, 3, 5] + 91136*f[5, 7, 5, 5, 3] - 
   660352*f[5, 7, 7, 3, 3] + 97920*f[5, 9, 3, 3, 5] + 
   97920*f[5, 9, 3, 5, 3] - 157440*f[5, 9, 5, 3, 3] - 
   33792*f[5, 11, 3, 3, 3] - 422016*f[7, 3, 3, 3, 9] + 
   78720*f[7, 3, 3, 5, 7] + 78720*f[7, 3, 3, 7, 5] - 
   422016*f[7, 3, 3, 9, 3] + 178400*f[7, 3, 5, 3, 7] + 
   240640*f[7, 3, 5, 5, 5] + 178400*f[7, 3, 5, 7, 3] + 
   271584*f[7, 3, 7, 3, 5] + 271584*f[7, 3, 7, 5, 3] - 
   142464*f[7, 3, 9, 3, 3] + 3840*f[7, 5, 3, 3, 7] + 
   199040*f[7, 5, 3, 5, 5] + 3840*f[7, 5, 3, 7, 3] + 
   178240*f[7, 5, 5, 3, 5] + 178240*f[7, 5, 5, 5, 3] - 
   511360*f[7, 5, 7, 3, 3] - 50752*f[7, 7, 3, 3, 5] - 
   50752*f[7, 7, 3, 5, 3] - 324992*f[7, 7, 5, 3, 3] + 
   416640*f[7, 9, 3, 3, 3] - (570080*f[9, 3, 3, 3, 7])/3 - 
   527360*f[9, 3, 3, 5, 5] - (570080*f[9, 3, 3, 7, 3])/3 - 
   (621440*f[9, 3, 5, 3, 5])/3 - (621440*f[9, 3, 5, 5, 3])/3 + 
   (214592*f[9, 3, 7, 3, 3])/3 - (227200*f[9, 5, 3, 3, 5])/3 - 
   (227200*f[9, 5, 3, 5, 3])/3 - (793600*f[9, 5, 5, 3, 3])/3 + 
   (1783936*f[9, 7, 3, 3, 3])/3 + 2840000*f[11, 3, 3, 3, 5] + 
   2840000*f[11, 3, 3, 5, 3] + 2235520*f[11, 3, 5, 3, 3] + 
   1026560*f[11, 5, 3, 3, 3] - 358400*f[3, 3, 3, 3, 3, 3, 7] - 
   358400*f[3, 3, 3, 3, 3, 7, 3] + 256000*f[3, 3, 3, 3, 5, 3, 5] + 
   256000*f[3, 3, 3, 3, 5, 5, 3] - 286720*f[3, 3, 3, 3, 7, 3, 3] + 
   281600*f[3, 3, 3, 5, 3, 3, 5] + 281600*f[3, 3, 3, 5, 3, 5, 3] + 
   51200*f[3, 3, 3, 5, 5, 3, 3] - 143360*f[3, 3, 3, 7, 3, 3, 3] + 
   166400*f[3, 3, 5, 3, 3, 3, 5] + 166400*f[3, 3, 5, 3, 3, 5, 3] + 
   128000*f[3, 3, 5, 3, 5, 3, 3] + 51200*f[3, 3, 5, 5, 3, 3, 3], 
  DecimalForm[
   4.08523759290925489022990809299960342457470955148`47.61121731969067*^6]}, 
 {"100101010000", (7089829156701184574093028173169757792960899541*f[25])/
    1850592873490985043696276000 + (2160071910155043*f[3, 3, 19])/55349 - 
   (6411026492*f[3, 5, 17])/275 + (886228426*f[3, 7, 15])/45 + 
   (6544688*f[3, 9, 13])/3 - 43173776*f[3, 11, 11] + 
   (6544688*f[3, 13, 9])/3 + (886228426*f[3, 15, 7])/45 - 
   (6411026492*f[3, 17, 5])/275 + (2160071910155043*f[3, 19, 3])/55349 + 
   (437615748*f[5, 3, 17])/275 - 12981120*f[5, 5, 15] - 3314212*f[5, 7, 13] - 
   3527156*f[5, 9, 11] - 3527156*f[5, 11, 9] - 3314212*f[5, 13, 7] - 
   12981120*f[5, 15, 5] + (437615748*f[5, 17, 3])/275 + 
   (946404346*f[7, 3, 15])/45 - 2248876*f[7, 5, 13] - 4344752*f[7, 7, 11] + 
   14000*f[7, 9, 9] - 4344752*f[7, 11, 7] - 2248876*f[7, 13, 5] + 
   (946404346*f[7, 15, 3])/45 + (16132712*f[9, 3, 13])/3 - 
   (6730916*f[9, 5, 11])/3 + (667240*f[9, 7, 9])/9 + (667240*f[9, 9, 7])/9 - 
   (6730916*f[9, 11, 5])/3 + (16132712*f[9, 13, 3])/3 - 
   7768136*f[11, 3, 11] - (6295144*f[11, 5, 9])/3 + 3482976*f[11, 7, 7] - 
   (6295144*f[11, 9, 5])/3 - 7768136*f[11, 11, 3] + 3951432*f[13, 3, 9] + 
   160200*f[13, 5, 7] + 160200*f[13, 7, 5] + 3951432*f[13, 9, 3] + 
   (86277472*f[15, 3, 7])/3 + (374620352*f[15, 5, 5])/9 + 
   (86277472*f[15, 7, 3])/3 + (55657373504*f[17, 3, 5])/275 + 
   (55657373504*f[17, 5, 3])/275 + (8089327540020794*f[19, 3, 3])/830235 + 
   3801152*f[3, 3, 3, 3, 13] - 3189344*f[3, 3, 3, 5, 11] - 
   (1170848*f[3, 3, 3, 7, 9])/3 - (1170848*f[3, 3, 3, 9, 7])/3 - 
   3189344*f[3, 3, 3, 11, 5] + 3801152*f[3, 3, 3, 13, 3] - 
   193344*f[3, 3, 5, 3, 11] + (763328*f[3, 3, 5, 5, 9])/3 + 
   19712*f[3, 3, 5, 7, 7] + (763328*f[3, 3, 5, 9, 5])/3 - 
   193344*f[3, 3, 5, 11, 3] - 713664*f[3, 3, 7, 3, 9] - 
   61504*f[3, 3, 7, 5, 7] - 61504*f[3, 3, 7, 7, 5] - 
   713664*f[3, 3, 7, 9, 3] - (1901792*f[3, 3, 9, 3, 7])/3 - 
   63872*f[3, 3, 9, 5, 5] - (1901792*f[3, 3, 9, 7, 3])/3 - 
   1670944*f[3, 3, 11, 3, 5] - 1670944*f[3, 3, 11, 5, 3] + 
   2143616*f[3, 3, 13, 3, 3] + 191136*f[3, 5, 3, 3, 11] + 
   239616*f[3, 5, 3, 5, 9] - 40768*f[3, 5, 3, 7, 7] + 
   239616*f[3, 5, 3, 9, 5] + 191136*f[3, 5, 3, 11, 3] + 
   99456*f[3, 5, 5, 3, 9] - 67840*f[3, 5, 5, 5, 7] - 67840*f[3, 5, 5, 7, 5] + 
   99456*f[3, 5, 5, 9, 3] + 149408*f[3, 5, 7, 3, 7] - 
   156160*f[3, 5, 7, 5, 5] + 149408*f[3, 5, 7, 7, 3] - 
   25344*f[3, 5, 9, 3, 5] - 25344*f[3, 5, 9, 5, 3] - 
   158400*f[3, 5, 11, 3, 3] - 790272*f[3, 7, 3, 3, 9] + 
   183552*f[3, 7, 3, 5, 7] + 183552*f[3, 7, 3, 7, 5] - 
   790272*f[3, 7, 3, 9, 3] + 153312*f[3, 7, 5, 3, 7] - 
   332800*f[3, 7, 5, 5, 5] + 153312*f[3, 7, 5, 7, 3] + 
   238432*f[3, 7, 7, 3, 5] + 238432*f[3, 7, 7, 5, 3] - 
   534912*f[3, 7, 9, 3, 3] - (1866656*f[3, 9, 3, 3, 7])/3 - 
   593792*f[3, 9, 3, 5, 5] - (1866656*f[3, 9, 3, 7, 3])/3 - 
   (1405376*f[3, 9, 5, 3, 5])/3 - (1405376*f[3, 9, 5, 5, 3])/3 - 
   (1126336*f[3, 9, 7, 3, 3])/3 - 502080*f[3, 11, 3, 3, 5] - 
   502080*f[3, 11, 3, 5, 3] - 3113600*f[3, 11, 5, 3, 3] - 
   1171456*f[3, 13, 3, 3, 3] + 16896*f[5, 3, 3, 3, 11] + 
   58176*f[5, 3, 3, 5, 9] + 113792*f[5, 3, 3, 7, 7] + 
   58176*f[5, 3, 3, 9, 5] + 16896*f[5, 3, 3, 11, 3] - 9984*f[5, 3, 5, 3, 9] + 
   78080*f[5, 3, 5, 5, 7] + 78080*f[5, 3, 5, 7, 5] - 9984*f[5, 3, 5, 9, 3] + 
   246848*f[5, 3, 7, 3, 7] + 108800*f[5, 3, 7, 5, 5] + 
   246848*f[5, 3, 7, 7, 3] + 150336*f[5, 3, 9, 3, 5] + 
   150336*f[5, 3, 9, 5, 3] - 333504*f[5, 5, 3, 3, 9] + 
   74560*f[5, 5, 3, 5, 7] + 74560*f[5, 5, 3, 7, 5] - 
   333504*f[5, 5, 3, 9, 3] + 156800*f[5, 5, 5, 3, 7] - 
   97280*f[5, 5, 5, 5, 5] + 156800*f[5, 5, 5, 7, 3] + 
   108608*f[5, 5, 7, 3, 5] + 108608*f[5, 5, 7, 5, 3] - 
   478080*f[5, 5, 9, 3, 3] - 140224*f[5, 7, 3, 3, 7] + 
   176896*f[5, 7, 3, 5, 5] - 140224*f[5, 7, 3, 7, 3] + 
   91136*f[5, 7, 5, 3, 5] + 91136*f[5, 7, 5, 5, 3] - 
   660352*f[5, 7, 7, 3, 3] + 97920*f[5, 9, 3, 3, 5] + 
   97920*f[5, 9, 3, 5, 3] - 157440*f[5, 9, 5, 3, 3] - 
   33792*f[5, 11, 3, 3, 3] - 422016*f[7, 3, 3, 3, 9] + 
   78720*f[7, 3, 3, 5, 7] + 78720*f[7, 3, 3, 7, 5] - 
   422016*f[7, 3, 3, 9, 3] + 178400*f[7, 3, 5, 3, 7] + 
   240640*f[7, 3, 5, 5, 5] + 178400*f[7, 3, 5, 7, 3] + 
   271584*f[7, 3, 7, 3, 5] + 271584*f[7, 3, 7, 5, 3] - 
   142464*f[7, 3, 9, 3, 3] + 3840*f[7, 5, 3, 3, 7] + 
   199040*f[7, 5, 3, 5, 5] + 3840*f[7, 5, 3, 7, 3] + 
   178240*f[7, 5, 5, 3, 5] + 178240*f[7, 5, 5, 5, 3] - 
   511360*f[7, 5, 7, 3, 3] - 50752*f[7, 7, 3, 3, 5] - 
   50752*f[7, 7, 3, 5, 3] - 324992*f[7, 7, 5, 3, 3] + 
   416640*f[7, 9, 3, 3, 3] - (570080*f[9, 3, 3, 3, 7])/3 - 
   527360*f[9, 3, 3, 5, 5] - (570080*f[9, 3, 3, 7, 3])/3 - 
   (621440*f[9, 3, 5, 3, 5])/3 - (621440*f[9, 3, 5, 5, 3])/3 + 
   (214592*f[9, 3, 7, 3, 3])/3 - (227200*f[9, 5, 3, 3, 5])/3 - 
   (227200*f[9, 5, 3, 5, 3])/3 - (793600*f[9, 5, 5, 3, 3])/3 + 
   (1783936*f[9, 7, 3, 3, 3])/3 + 2840000*f[11, 3, 3, 3, 5] + 
   2840000*f[11, 3, 3, 5, 3] + 2235520*f[11, 3, 5, 3, 3] + 
   1026560*f[11, 5, 3, 3, 3] - 358400*f[3, 3, 3, 3, 3, 3, 7] - 
   358400*f[3, 3, 3, 3, 3, 7, 3] + 256000*f[3, 3, 3, 3, 5, 3, 5] + 
   256000*f[3, 3, 3, 3, 5, 5, 3] - 286720*f[3, 3, 3, 3, 7, 3, 3] + 
   281600*f[3, 3, 3, 5, 3, 3, 5] + 281600*f[3, 3, 3, 5, 3, 5, 3] + 
   51200*f[3, 3, 3, 5, 5, 3, 3] - 143360*f[3, 3, 3, 7, 3, 3, 3] + 
   166400*f[3, 3, 5, 3, 3, 3, 5] + 166400*f[3, 3, 5, 3, 3, 5, 3] + 
   128000*f[3, 3, 5, 3, 5, 3, 3] + 51200*f[3, 3, 5, 5, 3, 3, 3], 
  DecimalForm[
   4.08523759290925489022990809299960342457470955148`47.61121731969067*^6]}, 
 {"100001000101", 
  (-1202743894677992642471942839672106548378303730163028302503555348537625841*
     f[25])/23267932346239058988348792007988169695974394880000000 + 
   (1197725591586645714536959*f[3, 3, 19])/29987801768925 - 
   (2562484787033561*f[3, 5, 17])/58806000 + (8023780616813*f[3, 7, 15])/
    554400 - (111922449977*f[3, 9, 13])/25200 - (2826794209*f[3, 11, 11])/
    480 - (111922449977*f[3, 13, 9])/25200 + (8023780616813*f[3, 15, 7])/
    554400 - (2562484787033561*f[3, 17, 5])/58806000 + 
   (1197725591586645714536959*f[3, 19, 3])/29987801768925 - 
   (1115782173825509*f[5, 3, 17])/29403000 + (36164775301*f[5, 5, 15])/5940 - 
   (141691381*f[5, 7, 13])/240 - (326105629*f[5, 9, 11])/432 - 
   (326105629*f[5, 11, 9])/432 - (141691381*f[5, 13, 7])/240 + 
   (36164775301*f[5, 15, 5])/5940 - (1115782173825509*f[5, 17, 3])/29403000 + 
   (3872652565801*f[7, 3, 15])/277200 + (1453750523*f[7, 5, 13])/1400 + 
   (88823669*f[7, 7, 11])/320 - (1819811*f[7, 9, 9])/9 + 
   (88823669*f[7, 11, 7])/320 + (1453750523*f[7, 13, 5])/1400 + 
   (3872652565801*f[7, 15, 3])/277200 + (76046356*f[9, 3, 13])/315 + 
   (12535547*f[9, 5, 11])/12 - (6911765*f[9, 7, 9])/54 - 
   (6911765*f[9, 9, 7])/54 + (12535547*f[9, 11, 5])/12 + 
   (76046356*f[9, 13, 3])/315 + (802782271*f[11, 3, 11])/960 + 
   (16344542347*f[11, 5, 9])/2160 + (225278557*f[11, 7, 7])/32 + 
   (16344542347*f[11, 9, 5])/2160 + (802782271*f[11, 11, 3])/960 + 
   (1828797331*f[13, 3, 9])/300 + (1650656601*f[13, 5, 7])/560 + 
   (1650656601*f[13, 7, 5])/560 + (1828797331*f[13, 9, 3])/300 + 
   (3252447679363*f[15, 3, 7])/138600 - (2584347502*f[15, 5, 5])/525 + 
   (3252447679363*f[15, 7, 3])/138600 - (556730885457823*f[17, 3, 5])/
    294030000 - (556730885457823*f[17, 5, 3])/294030000 + 
   (1837860137237809146092759*f[19, 3, 3])/119951207075700 + 
   (866408*f[3, 3, 3, 3, 13])/25 - (1302841*f[3, 3, 3, 5, 11])/6 + 
   (4058689*f[3, 3, 3, 7, 9])/9 + (4058689*f[3, 3, 3, 9, 7])/9 - 
   (1302841*f[3, 3, 3, 11, 5])/6 + (866408*f[3, 3, 3, 13, 3])/25 + 
   (411155*f[3, 3, 5, 3, 11])/6 + (2533096*f[3, 3, 5, 5, 9])/9 + 
   153377*f[3, 3, 5, 7, 7] + (2533096*f[3, 3, 5, 9, 5])/9 + 
   (411155*f[3, 3, 5, 11, 3])/6 + (515689*f[3, 3, 7, 3, 9])/3 - 
   (358487*f[3, 3, 7, 5, 7])/2 - (358487*f[3, 3, 7, 7, 5])/2 + 
   (515689*f[3, 3, 7, 9, 3])/3 + (1368454*f[3, 3, 9, 3, 7])/9 + 
   (1160648*f[3, 3, 9, 5, 5])/9 + (1368454*f[3, 3, 9, 7, 3])/9 + 
   (1535486*f[3, 3, 11, 3, 5])/15 + (1535486*f[3, 3, 11, 5, 3])/15 + 
   (2649872*f[3, 3, 13, 3, 3])/25 - 58213*f[3, 5, 3, 3, 11] - 
   (1130336*f[3, 5, 3, 5, 9])/9 - 39410*f[3, 5, 3, 7, 7] - 
   (1130336*f[3, 5, 3, 9, 5])/9 - 58213*f[3, 5, 3, 11, 3] - 
   (886102*f[3, 5, 5, 3, 9])/3 - 3098*f[3, 5, 5, 5, 7] - 
   3098*f[3, 5, 5, 7, 5] - (886102*f[3, 5, 5, 9, 3])/3 + 
   107961*f[3, 5, 7, 3, 7] - 7972*f[3, 5, 7, 5, 5] + 
   107961*f[3, 5, 7, 7, 3] - (1179014*f[3, 5, 9, 3, 5])/9 - 
   (1179014*f[3, 5, 9, 5, 3])/9 - (1555874*f[3, 5, 11, 3, 3])/3 - 
   (1280591*f[3, 7, 3, 3, 9])/3 - (119667*f[3, 7, 3, 5, 7])/2 - 
   (119667*f[3, 7, 3, 7, 5])/2 - (1280591*f[3, 7, 3, 9, 3])/3 - 
   156227*f[3, 7, 5, 3, 7] - 17720*f[3, 7, 5, 5, 5] - 
   156227*f[3, 7, 5, 7, 3] - (175589*f[3, 7, 7, 3, 5])/2 - 
   (175589*f[3, 7, 7, 5, 3])/2 - (846086*f[3, 7, 9, 3, 3])/3 - 
   (18266*f[3, 9, 3, 3, 7])/9 + (1063292*f[3, 9, 3, 5, 5])/9 - 
   (18266*f[3, 9, 3, 7, 3])/9 - 119130*f[3, 9, 5, 3, 5] - 
   119130*f[3, 9, 5, 5, 3] - (2895484*f[3, 9, 7, 3, 3])/9 - 
   (1156201*f[3, 11, 3, 3, 5])/30 - (1156201*f[3, 11, 3, 5, 3])/30 - 
   (6764173*f[3, 11, 5, 3, 3])/15 + 248672*f[3, 13, 3, 3, 3] - 
   (373996*f[5, 3, 3, 3, 11])/3 - (391702*f[5, 3, 3, 5, 9])/9 + 
   196588*f[5, 3, 3, 7, 7] - (391702*f[5, 3, 3, 9, 5])/9 - 
   (373996*f[5, 3, 3, 11, 3])/3 - (400952*f[5, 3, 5, 3, 9])/9 + 
   68928*f[5, 3, 5, 5, 7] + 68928*f[5, 3, 5, 7, 5] - 
   (400952*f[5, 3, 5, 9, 3])/9 + 40390*f[5, 3, 7, 3, 7] + 
   104544*f[5, 3, 7, 5, 5] + 40390*f[5, 3, 7, 7, 3] - 
   (49570*f[5, 3, 9, 3, 5])/3 - (49570*f[5, 3, 9, 5, 3])/3 - 
   (15856*f[5, 3, 11, 3, 3])/3 - (791152*f[5, 5, 3, 3, 9])/9 - 
   30816*f[5, 5, 3, 5, 7] - 30816*f[5, 5, 3, 7, 5] - 
   (791152*f[5, 5, 3, 9, 3])/9 - 53360*f[5, 5, 5, 3, 7] + 
   56320*f[5, 5, 5, 5, 5] - 53360*f[5, 5, 5, 7, 3] - 41408*f[5, 5, 7, 3, 5] - 
   41408*f[5, 5, 7, 5, 3] + (62240*f[5, 5, 9, 3, 3])/9 - 
   22722*f[5, 7, 3, 3, 7] + 83360*f[5, 7, 3, 5, 5] - 22722*f[5, 7, 3, 7, 3] + 
   6160*f[5, 7, 5, 3, 5] + 6160*f[5, 7, 5, 5, 3] + 70364*f[5, 7, 7, 3, 3] + 
   (947674*f[5, 9, 3, 3, 5])/9 + (947674*f[5, 9, 3, 5, 3])/9 + 
   (188908*f[5, 9, 5, 3, 3])/3 + (700424*f[5, 11, 3, 3, 3])/3 - 
   (1246931*f[7, 3, 3, 3, 9])/3 + (494677*f[7, 3, 3, 5, 7])/2 + 
   (494677*f[7, 3, 3, 7, 5])/2 - (1246931*f[7, 3, 3, 9, 3])/3 + 
   74937*f[7, 3, 5, 3, 7] + 41160*f[7, 3, 5, 5, 5] + 74937*f[7, 3, 5, 7, 3] + 
   (277587*f[7, 3, 7, 3, 5])/2 + (277587*f[7, 3, 7, 5, 3])/2 - 
   (853610*f[7, 3, 9, 3, 3])/3 - 48648*f[7, 5, 3, 3, 7] + 
   55692*f[7, 5, 3, 5, 5] - 48648*f[7, 5, 3, 7, 3] + 62958*f[7, 5, 5, 3, 5] + 
   62958*f[7, 5, 5, 5, 3] + 150608*f[7, 5, 7, 3, 3] + 
   (459009*f[7, 7, 3, 3, 5])/2 + (459009*f[7, 7, 3, 5, 3])/2 + 
   278321*f[7, 7, 5, 3, 3] - (66968*f[7, 9, 3, 3, 3])/3 - 
   (428048*f[9, 3, 3, 3, 7])/9 + (482096*f[9, 3, 3, 5, 5])/9 - 
   (428048*f[9, 3, 3, 7, 3])/9 + (433736*f[9, 3, 5, 3, 5])/9 + 
   (433736*f[9, 3, 5, 5, 3])/9 - (496720*f[9, 3, 7, 3, 3])/9 + 
   (908536*f[9, 5, 3, 3, 5])/9 + (908536*f[9, 5, 3, 5, 3])/9 + 
   (477232*f[9, 5, 5, 3, 3])/3 - (634064*f[9, 7, 3, 3, 3])/9 - 
   (939910*f[11, 3, 3, 3, 5])/3 - (939910*f[11, 3, 3, 5, 3])/3 - 
   (245744*f[11, 3, 5, 3, 3])/3 + (1142588*f[11, 5, 3, 3, 3])/3 + 
   508992*f[13, 3, 3, 3, 3] - 36512*f[3, 3, 3, 3, 3, 3, 7] - 
   44800*f[3, 3, 3, 3, 3, 5, 5] - 36512*f[3, 3, 3, 3, 3, 7, 3] - 
   20864*f[3, 3, 3, 3, 5, 3, 5] - 20864*f[3, 3, 3, 3, 5, 5, 3] - 
   38080*f[3, 3, 3, 3, 7, 3, 3] - 15488*f[3, 3, 3, 5, 3, 3, 5] - 
   15488*f[3, 3, 3, 5, 3, 5, 3] - 34048*f[3, 3, 3, 5, 5, 3, 3] - 
   41216*f[3, 3, 3, 7, 3, 3, 3] - 1664*f[3, 3, 5, 3, 3, 3, 5] - 
   1664*f[3, 3, 5, 3, 3, 5, 3] + 896*f[3, 3, 5, 3, 5, 3, 3] + 
   6016*f[3, 3, 5, 5, 3, 3, 3] - 48384*f[3, 3, 7, 3, 3, 3, 3] + 
   11136*f[3, 5, 3, 3, 3, 3, 5] + 11136*f[3, 5, 3, 3, 3, 5, 3] + 
   5376*f[3, 5, 3, 3, 5, 3, 3] - 6144*f[3, 5, 3, 5, 3, 3, 3] - 
   59904*f[3, 5, 5, 3, 3, 3, 3] - 64512*f[3, 7, 3, 3, 3, 3, 3] + 
   5376*f[5, 3, 3, 3, 3, 3, 5] + 5376*f[5, 3, 3, 3, 3, 5, 3] + 
   5376*f[5, 3, 3, 3, 5, 3, 3] + 5376*f[5, 3, 3, 5, 3, 3, 3] + 
   9216*f[5, 3, 5, 3, 3, 3, 3] + 24576*f[5, 5, 3, 3, 3, 3, 3] - 
   64512*f[7, 3, 3, 3, 3, 3, 3], DecimalForm[
   4.0997663805974517198154132868863849432880074357`46.61275910976655*^6]}, 
 {"100000101010", (-22355255228200047119208821088054043744189944227*f[25])/
    111035572409459102621776560000 - (21830712923815163*f[3, 3, 19])/
    3320940 - (2074561003*f[3, 5, 17])/825 + (187675739*f[3, 7, 15])/45 + 
   957620*f[3, 9, 13] - 1428364*f[3, 11, 11] + 957620*f[3, 13, 9] + 
   (187675739*f[3, 15, 7])/45 - (2074561003*f[3, 17, 5])/825 - 
   (21830712923815163*f[3, 19, 3])/3320940 - (2074561003*f[5, 3, 17])/825 - 
   (330482221*f[5, 5, 15])/90 - 107112*f[5, 7, 13] + 1283920*f[5, 9, 11] + 
   1283920*f[5, 11, 9] - 107112*f[5, 13, 7] - (330482221*f[5, 15, 5])/90 - 
   (2074561003*f[5, 17, 3])/825 - (27941282*f[7, 3, 15])/15 - 
   591592*f[7, 5, 13] - 750462*f[7, 7, 11] - 310352*f[7, 9, 9] - 
   750462*f[7, 11, 7] - 591592*f[7, 13, 5] - (27941282*f[7, 15, 3])/15 - 
   495820*f[9, 3, 13] + (6395204*f[9, 5, 11])/3 - (839720*f[9, 7, 9])/9 - 
   (839720*f[9, 9, 7])/9 + (6395204*f[9, 11, 5])/3 - 495820*f[9, 13, 3] + 
   1744450*f[11, 3, 11] + (1931588*f[11, 5, 9])/3 + 283780*f[11, 7, 7] + 
   (1931588*f[11, 9, 5])/3 + 1744450*f[11, 11, 3] - 729600*f[13, 3, 9] + 
   1043200*f[13, 5, 7] + 1043200*f[13, 7, 5] - 729600*f[13, 9, 3] + 
   10783293*f[15, 3, 7] + (19519907*f[15, 5, 5])/3 + 10783293*f[15, 7, 3] + 
   (4924793642*f[17, 3, 5])/825 + (4924793642*f[17, 5, 3])/825 + 
   (1318298235772745*f[19, 3, 3])/332094 - 354816*f[3, 3, 3, 3, 13] + 
   416480*f[3, 3, 3, 5, 11] - (615104*f[3, 3, 3, 7, 9])/3 - 
   (615104*f[3, 3, 3, 9, 7])/3 + 416480*f[3, 3, 3, 11, 5] - 
   354816*f[3, 3, 3, 13, 3] + 248000*f[3, 3, 5, 3, 11] - 
   (9632*f[3, 3, 5, 5, 9])/3 - 20160*f[3, 3, 5, 7, 7] - 
   (9632*f[3, 3, 5, 9, 5])/3 + 248000*f[3, 3, 5, 11, 3] - 
   168672*f[3, 3, 7, 3, 9] - 20512*f[3, 3, 7, 5, 7] - 
   20512*f[3, 3, 7, 7, 5] - 168672*f[3, 3, 7, 9, 3] - 
   (618272*f[3, 3, 9, 3, 7])/3 - (285376*f[3, 3, 9, 5, 5])/3 - 
   (618272*f[3, 3, 9, 7, 3])/3 + 357504*f[3, 3, 11, 3, 5] + 
   357504*f[3, 3, 11, 5, 3] - 363712*f[3, 3, 13, 3, 3] + 
   129360*f[3, 5, 3, 3, 11] - 8064*f[3, 5, 3, 5, 9] - 
   15680*f[3, 5, 3, 7, 7] - 8064*f[3, 5, 3, 9, 5] + 
   129360*f[3, 5, 3, 11, 3] - 1824*f[3, 5, 5, 3, 9] - 
   27360*f[3, 5, 5, 5, 7] - 27360*f[3, 5, 5, 7, 5] - 1824*f[3, 5, 5, 9, 3] - 
   42112*f[3, 5, 7, 3, 7] - 27840*f[3, 5, 7, 5, 5] - 42112*f[3, 5, 7, 7, 3] - 
   9504*f[3, 5, 9, 3, 5] - 9504*f[3, 5, 9, 5, 3] + 81312*f[3, 5, 11, 3, 3] - 
   34944*f[3, 7, 3, 3, 9] - 26336*f[3, 7, 3, 5, 7] - 26336*f[3, 7, 3, 7, 5] - 
   34944*f[3, 7, 3, 9, 3] - 24096*f[3, 7, 5, 3, 7] - 28800*f[3, 7, 5, 5, 5] - 
   24096*f[3, 7, 5, 7, 3] - 5728*f[3, 7, 7, 3, 5] - 5728*f[3, 7, 7, 5, 3] + 
   20160*f[3, 7, 9, 3, 3] - (456128*f[3, 9, 3, 3, 7])/3 - 
   (294016*f[3, 9, 3, 5, 5])/3 - (456128*f[3, 9, 3, 7, 3])/3 - 
   (327296*f[3, 9, 5, 3, 5])/3 - (327296*f[3, 9, 5, 5, 3])/3 - 
   (164032*f[3, 9, 7, 3, 3])/3 + 250480*f[3, 11, 3, 3, 5] + 
   250480*f[3, 11, 3, 5, 3] + 300320*f[3, 11, 5, 3, 3] - 
   381504*f[3, 13, 3, 3, 3] + 129360*f[5, 3, 3, 3, 11] - 
   8064*f[5, 3, 3, 5, 9] - 15680*f[5, 3, 3, 7, 7] - 8064*f[5, 3, 3, 9, 5] + 
   129360*f[5, 3, 3, 11, 3] - 1824*f[5, 3, 5, 3, 9] - 
   27360*f[5, 3, 5, 5, 7] - 27360*f[5, 3, 5, 7, 5] - 1824*f[5, 3, 5, 9, 3] - 
   42112*f[5, 3, 7, 3, 7] - 27840*f[5, 3, 7, 5, 5] - 42112*f[5, 3, 7, 7, 3] - 
   9504*f[5, 3, 9, 3, 5] - 9504*f[5, 3, 9, 5, 3] + 81312*f[5, 3, 11, 3, 3] + 
   73056*f[5, 5, 3, 3, 9] - 56160*f[5, 5, 3, 5, 7] - 56160*f[5, 5, 3, 7, 5] + 
   73056*f[5, 5, 3, 9, 3] - 62560*f[5, 5, 5, 3, 7] + 
   133120*f[5, 5, 5, 5, 5] - 62560*f[5, 5, 5, 7, 3] - 
   76992*f[5, 5, 7, 3, 5] - 76992*f[5, 5, 7, 5, 3] + 29760*f[5, 5, 9, 3, 3] - 
   53984*f[5, 7, 3, 3, 7] - 69504*f[5, 7, 3, 5, 5] - 53984*f[5, 7, 3, 7, 3] - 
   91904*f[5, 7, 5, 3, 5] - 91904*f[5, 7, 5, 5, 3] - 39424*f[5, 7, 7, 3, 3] - 
   54240*f[5, 9, 3, 3, 5] - 54240*f[5, 9, 3, 5, 3] + 14400*f[5, 9, 5, 3, 3] - 
   14784*f[5, 11, 3, 3, 3] - 33600*f[7, 3, 3, 3, 9] + 
   42880*f[7, 3, 3, 5, 7] + 42880*f[7, 3, 3, 7, 5] - 33600*f[7, 3, 3, 9, 3] + 
   52960*f[7, 3, 5, 3, 7] + 38400*f[7, 3, 5, 5, 5] + 52960*f[7, 3, 5, 7, 3] + 
   46240*f[7, 3, 7, 3, 5] + 46240*f[7, 3, 7, 5, 3] - 53760*f[7, 3, 9, 3, 3] + 
   12800*f[7, 5, 3, 3, 7] - 38400*f[7, 5, 3, 5, 5] + 12800*f[7, 5, 3, 7, 3] - 
   76800*f[7, 5, 5, 3, 5] - 76800*f[7, 5, 5, 5, 3] - 23040*f[7, 5, 7, 3, 3] + 
   13760*f[7, 7, 3, 3, 5] + 13760*f[7, 7, 3, 5, 3] - 36480*f[7, 7, 5, 3, 3] - 
   94080*f[7, 9, 3, 3, 3] + (144928*f[9, 3, 3, 3, 7])/3 - 
   (14080*f[9, 3, 3, 5, 5])/3 + (144928*f[9, 3, 3, 7, 3])/3 - 
   (191360*f[9, 3, 5, 3, 5])/3 - (191360*f[9, 3, 5, 5, 3])/3 - 
   (16576*f[9, 3, 7, 3, 3])/3 - (7040*f[9, 5, 3, 3, 5])/3 - 
   (7040*f[9, 5, 3, 5, 3])/3 + (354560*f[9, 5, 5, 3, 3])/3 - 
   (339584*f[9, 7, 3, 3, 3])/3 + 232160*f[11, 3, 3, 3, 5] + 
   232160*f[11, 3, 3, 5, 3] + 263680*f[11, 3, 5, 3, 3] + 
   326720*f[11, 5, 3, 3, 3] - 89600*f[3, 3, 3, 3, 3, 3, 7] + 
   128000*f[3, 3, 3, 3, 3, 5, 5] - 89600*f[3, 3, 3, 3, 3, 7, 3] + 
   64000*f[3, 3, 3, 3, 5, 3, 5] + 64000*f[3, 3, 3, 3, 5, 5, 3] - 
   71680*f[3, 3, 3, 3, 7, 3, 3] + 25600*f[3, 3, 3, 5, 3, 3, 5] + 
   25600*f[3, 3, 3, 5, 3, 5, 3] + 51200*f[3, 3, 3, 5, 5, 3, 3] - 
   35840*f[3, 3, 3, 7, 3, 3, 3] + 6400*f[3, 3, 5, 3, 3, 3, 5] + 
   6400*f[3, 3, 5, 3, 3, 5, 3] + 12800*f[3, 3, 5, 3, 5, 3, 3] + 
   25600*f[3, 3, 5, 5, 3, 3, 3], DecimalForm[
   4.131008671960296896486071744850443570954013968303`48.61605610666397*^6]}, 
 {"101010100000", (-22355255228200047119208821088054043744189944227*f[25])/
    111035572409459102621776560000 - (21830712923815163*f[3, 3, 19])/
    3320940 - (2074561003*f[3, 5, 17])/825 + (187675739*f[3, 7, 15])/45 + 
   957620*f[3, 9, 13] - 1428364*f[3, 11, 11] + 957620*f[3, 13, 9] + 
   (187675739*f[3, 15, 7])/45 - (2074561003*f[3, 17, 5])/825 - 
   (21830712923815163*f[3, 19, 3])/3320940 - (2074561003*f[5, 3, 17])/825 - 
   (330482221*f[5, 5, 15])/90 - 107112*f[5, 7, 13] + 1283920*f[5, 9, 11] + 
   1283920*f[5, 11, 9] - 107112*f[5, 13, 7] - (330482221*f[5, 15, 5])/90 - 
   (2074561003*f[5, 17, 3])/825 - (27941282*f[7, 3, 15])/15 - 
   591592*f[7, 5, 13] - 750462*f[7, 7, 11] - 310352*f[7, 9, 9] - 
   750462*f[7, 11, 7] - 591592*f[7, 13, 5] - (27941282*f[7, 15, 3])/15 - 
   495820*f[9, 3, 13] + (6395204*f[9, 5, 11])/3 - (839720*f[9, 7, 9])/9 - 
   (839720*f[9, 9, 7])/9 + (6395204*f[9, 11, 5])/3 - 495820*f[9, 13, 3] + 
   1744450*f[11, 3, 11] + (1931588*f[11, 5, 9])/3 + 283780*f[11, 7, 7] + 
   (1931588*f[11, 9, 5])/3 + 1744450*f[11, 11, 3] - 729600*f[13, 3, 9] + 
   1043200*f[13, 5, 7] + 1043200*f[13, 7, 5] - 729600*f[13, 9, 3] + 
   10783293*f[15, 3, 7] + (19519907*f[15, 5, 5])/3 + 10783293*f[15, 7, 3] + 
   (4924793642*f[17, 3, 5])/825 + (4924793642*f[17, 5, 3])/825 + 
   (1318298235772745*f[19, 3, 3])/332094 - 354816*f[3, 3, 3, 3, 13] + 
   416480*f[3, 3, 3, 5, 11] - (615104*f[3, 3, 3, 7, 9])/3 - 
   (615104*f[3, 3, 3, 9, 7])/3 + 416480*f[3, 3, 3, 11, 5] - 
   354816*f[3, 3, 3, 13, 3] + 248000*f[3, 3, 5, 3, 11] - 
   (9632*f[3, 3, 5, 5, 9])/3 - 20160*f[3, 3, 5, 7, 7] - 
   (9632*f[3, 3, 5, 9, 5])/3 + 248000*f[3, 3, 5, 11, 3] - 
   168672*f[3, 3, 7, 3, 9] - 20512*f[3, 3, 7, 5, 7] - 
   20512*f[3, 3, 7, 7, 5] - 168672*f[3, 3, 7, 9, 3] - 
   (618272*f[3, 3, 9, 3, 7])/3 - (285376*f[3, 3, 9, 5, 5])/3 - 
   (618272*f[3, 3, 9, 7, 3])/3 + 357504*f[3, 3, 11, 3, 5] + 
   357504*f[3, 3, 11, 5, 3] - 363712*f[3, 3, 13, 3, 3] + 
   129360*f[3, 5, 3, 3, 11] - 8064*f[3, 5, 3, 5, 9] - 
   15680*f[3, 5, 3, 7, 7] - 8064*f[3, 5, 3, 9, 5] + 
   129360*f[3, 5, 3, 11, 3] - 1824*f[3, 5, 5, 3, 9] - 
   27360*f[3, 5, 5, 5, 7] - 27360*f[3, 5, 5, 7, 5] - 1824*f[3, 5, 5, 9, 3] - 
   42112*f[3, 5, 7, 3, 7] - 27840*f[3, 5, 7, 5, 5] - 42112*f[3, 5, 7, 7, 3] - 
   9504*f[3, 5, 9, 3, 5] - 9504*f[3, 5, 9, 5, 3] + 81312*f[3, 5, 11, 3, 3] - 
   34944*f[3, 7, 3, 3, 9] - 26336*f[3, 7, 3, 5, 7] - 26336*f[3, 7, 3, 7, 5] - 
   34944*f[3, 7, 3, 9, 3] - 24096*f[3, 7, 5, 3, 7] - 28800*f[3, 7, 5, 5, 5] - 
   24096*f[3, 7, 5, 7, 3] - 5728*f[3, 7, 7, 3, 5] - 5728*f[3, 7, 7, 5, 3] + 
   20160*f[3, 7, 9, 3, 3] - (456128*f[3, 9, 3, 3, 7])/3 - 
   (294016*f[3, 9, 3, 5, 5])/3 - (456128*f[3, 9, 3, 7, 3])/3 - 
   (327296*f[3, 9, 5, 3, 5])/3 - (327296*f[3, 9, 5, 5, 3])/3 - 
   (164032*f[3, 9, 7, 3, 3])/3 + 250480*f[3, 11, 3, 3, 5] + 
   250480*f[3, 11, 3, 5, 3] + 300320*f[3, 11, 5, 3, 3] - 
   381504*f[3, 13, 3, 3, 3] + 129360*f[5, 3, 3, 3, 11] - 
   8064*f[5, 3, 3, 5, 9] - 15680*f[5, 3, 3, 7, 7] - 8064*f[5, 3, 3, 9, 5] + 
   129360*f[5, 3, 3, 11, 3] - 1824*f[5, 3, 5, 3, 9] - 
   27360*f[5, 3, 5, 5, 7] - 27360*f[5, 3, 5, 7, 5] - 1824*f[5, 3, 5, 9, 3] - 
   42112*f[5, 3, 7, 3, 7] - 27840*f[5, 3, 7, 5, 5] - 42112*f[5, 3, 7, 7, 3] - 
   9504*f[5, 3, 9, 3, 5] - 9504*f[5, 3, 9, 5, 3] + 81312*f[5, 3, 11, 3, 3] + 
   73056*f[5, 5, 3, 3, 9] - 56160*f[5, 5, 3, 5, 7] - 56160*f[5, 5, 3, 7, 5] + 
   73056*f[5, 5, 3, 9, 3] - 62560*f[5, 5, 5, 3, 7] + 
   133120*f[5, 5, 5, 5, 5] - 62560*f[5, 5, 5, 7, 3] - 
   76992*f[5, 5, 7, 3, 5] - 76992*f[5, 5, 7, 5, 3] + 29760*f[5, 5, 9, 3, 3] - 
   53984*f[5, 7, 3, 3, 7] - 69504*f[5, 7, 3, 5, 5] - 53984*f[5, 7, 3, 7, 3] - 
   91904*f[5, 7, 5, 3, 5] - 91904*f[5, 7, 5, 5, 3] - 39424*f[5, 7, 7, 3, 3] - 
   54240*f[5, 9, 3, 3, 5] - 54240*f[5, 9, 3, 5, 3] + 14400*f[5, 9, 5, 3, 3] - 
   14784*f[5, 11, 3, 3, 3] - 33600*f[7, 3, 3, 3, 9] + 
   42880*f[7, 3, 3, 5, 7] + 42880*f[7, 3, 3, 7, 5] - 33600*f[7, 3, 3, 9, 3] + 
   52960*f[7, 3, 5, 3, 7] + 38400*f[7, 3, 5, 5, 5] + 52960*f[7, 3, 5, 7, 3] + 
   46240*f[7, 3, 7, 3, 5] + 46240*f[7, 3, 7, 5, 3] - 53760*f[7, 3, 9, 3, 3] + 
   12800*f[7, 5, 3, 3, 7] - 38400*f[7, 5, 3, 5, 5] + 12800*f[7, 5, 3, 7, 3] - 
   76800*f[7, 5, 5, 3, 5] - 76800*f[7, 5, 5, 5, 3] - 23040*f[7, 5, 7, 3, 3] + 
   13760*f[7, 7, 3, 3, 5] + 13760*f[7, 7, 3, 5, 3] - 36480*f[7, 7, 5, 3, 3] - 
   94080*f[7, 9, 3, 3, 3] + (144928*f[9, 3, 3, 3, 7])/3 - 
   (14080*f[9, 3, 3, 5, 5])/3 + (144928*f[9, 3, 3, 7, 3])/3 - 
   (191360*f[9, 3, 5, 3, 5])/3 - (191360*f[9, 3, 5, 5, 3])/3 - 
   (16576*f[9, 3, 7, 3, 3])/3 - (7040*f[9, 5, 3, 3, 5])/3 - 
   (7040*f[9, 5, 3, 5, 3])/3 + (354560*f[9, 5, 5, 3, 3])/3 - 
   (339584*f[9, 7, 3, 3, 3])/3 + 232160*f[11, 3, 3, 3, 5] + 
   232160*f[11, 3, 3, 5, 3] + 263680*f[11, 3, 5, 3, 3] + 
   326720*f[11, 5, 3, 3, 3] - 89600*f[3, 3, 3, 3, 3, 3, 7] + 
   128000*f[3, 3, 3, 3, 3, 5, 5] - 89600*f[3, 3, 3, 3, 3, 7, 3] + 
   64000*f[3, 3, 3, 3, 5, 3, 5] + 64000*f[3, 3, 3, 3, 5, 5, 3] - 
   71680*f[3, 3, 3, 3, 7, 3, 3] + 25600*f[3, 3, 3, 5, 3, 3, 5] + 
   25600*f[3, 3, 3, 5, 3, 5, 3] + 51200*f[3, 3, 3, 5, 5, 3, 3] - 
   35840*f[3, 3, 3, 7, 3, 3, 3] + 6400*f[3, 3, 5, 3, 3, 3, 5] + 
   6400*f[3, 3, 5, 3, 3, 5, 3] + 12800*f[3, 3, 5, 3, 5, 3, 3] + 
   25600*f[3, 3, 5, 5, 3, 3, 3], DecimalForm[
   4.131008671960296896486071744850443570954013968303`48.61605610666397*^6]}, 
 {"100001010001", 
  (-498790184781262098501877807640701355006611663032769821823160692887311317*
     f[25])/665099699552205406654253129084961293487471360000000 + 
   (9949167683386428978265163*f[3, 3, 19])/119951207075700 - 
   (3566213689327733*f[3, 5, 17])/14701500 + (274282041571*f[3, 7, 15])/
    7425 + (303642472*f[3, 9, 13])/45 - (999225244*f[3, 11, 11])/45 + 
   (303642472*f[3, 13, 9])/45 + (274282041571*f[3, 15, 7])/7425 - 
   (3566213689327733*f[3, 17, 5])/14701500 + 
   (9949167683386428978265163*f[3, 19, 3])/119951207075700 - 
   (59453430076633*f[5, 3, 17])/3267000 + (341856703312*f[5, 5, 15])/51975 + 
   390040*f[5, 7, 13] + (374403436*f[5, 9, 11])/135 + 
   (374403436*f[5, 11, 9])/135 + 390040*f[5, 13, 7] + 
   (341856703312*f[5, 15, 5])/51975 - (59453430076633*f[5, 17, 3])/3267000 - 
   (19126862*f[7, 3, 15])/9 - 530063*f[7, 5, 13] + 
   (21598421*f[7, 7, 11])/15 - 344309*f[7, 9, 9] + 
   (21598421*f[7, 11, 7])/15 - 530063*f[7, 13, 5] - 
   (19126862*f[7, 15, 3])/9 + (112228817*f[9, 3, 13])/45 - 
   (67857794*f[9, 5, 11])/45 - (1753961*f[9, 7, 9])/18 - 
   (1753961*f[9, 9, 7])/18 - (67857794*f[9, 11, 5])/45 + 
   (112228817*f[9, 13, 3])/45 - (569577308*f[11, 3, 11])/45 - 
   (180532*f[11, 5, 9])/27 + (12561164*f[11, 7, 7])/5 - 
   (180532*f[11, 9, 5])/27 - (569577308*f[11, 11, 3])/45 + 
   (6393798673*f[13, 3, 9])/1800 - 594183*f[13, 5, 7] - 594183*f[13, 7, 5] + 
   (6393798673*f[13, 9, 3])/1800 + (509213858029*f[15, 3, 7])/7425 + 
   (6125874208*f[15, 5, 5])/1485 + (509213858029*f[15, 7, 3])/7425 + 
   (5509909777064531*f[17, 3, 5])/147015000 + (5509909777064531*f[17, 5, 3])/
    147015000 + (673743430279003624110953*f[19, 3, 3])/9995933922975 + 
   (6603472*f[3, 3, 3, 3, 13])/5 - 3270492*f[3, 3, 3, 5, 11] + 
   1032136*f[3, 3, 3, 7, 9] + 1032136*f[3, 3, 3, 9, 7] - 
   3270492*f[3, 3, 3, 11, 5] + (6603472*f[3, 3, 3, 13, 3])/5 - 
   (2303828*f[3, 3, 5, 3, 11])/3 - (584644*f[3, 3, 5, 5, 9])/9 + 
   878416*f[3, 3, 5, 7, 7] - (584644*f[3, 3, 5, 9, 5])/9 - 
   (2303828*f[3, 3, 5, 11, 3])/3 + (597604*f[3, 3, 7, 3, 9])/9 + 
   274280*f[3, 3, 7, 5, 7] + 274280*f[3, 3, 7, 7, 5] + 
   (597604*f[3, 3, 7, 9, 3])/9 + (1645456*f[3, 3, 9, 3, 7])/9 - 
   (2360792*f[3, 3, 9, 5, 5])/9 + (1645456*f[3, 3, 9, 7, 3])/9 - 
   (2050216*f[3, 3, 11, 3, 5])/3 - (2050216*f[3, 3, 11, 5, 3])/3 + 
   (9685328*f[3, 3, 13, 3, 3])/5 - (353528*f[3, 5, 3, 3, 11])/3 - 
   (24248*f[3, 5, 3, 5, 9])/3 + 405216*f[3, 5, 3, 7, 7] - 
   (24248*f[3, 5, 3, 9, 5])/3 - (353528*f[3, 5, 3, 11, 3])/3 - 
   (2515124*f[3, 5, 5, 3, 9])/9 + 62820*f[3, 5, 5, 5, 7] + 
   62820*f[3, 5, 5, 7, 5] - (2515124*f[3, 5, 5, 9, 3])/9 + 
   311752*f[3, 5, 7, 3, 7] + 87160*f[3, 5, 7, 5, 5] + 
   311752*f[3, 5, 7, 7, 3] + (59276*f[3, 5, 9, 3, 5])/9 + 
   (59276*f[3, 5, 9, 5, 3])/9 - (6761584*f[3, 5, 11, 3, 3])/3 + 
   (235424*f[3, 7, 3, 3, 9])/3 + 16512*f[3, 7, 3, 5, 7] + 
   16512*f[3, 7, 3, 7, 5] + (235424*f[3, 7, 3, 9, 3])/3 - 
   220088*f[3, 7, 5, 3, 7] + 135840*f[3, 7, 5, 5, 5] - 
   220088*f[3, 7, 5, 7, 3] - 147792*f[3, 7, 7, 3, 5] - 
   147792*f[3, 7, 7, 5, 3] + 630728*f[3, 7, 9, 3, 3] - 
   (1028032*f[3, 9, 3, 3, 7])/9 - (2096752*f[3, 9, 3, 5, 5])/9 - 
   (1028032*f[3, 9, 3, 7, 3])/9 + (857528*f[3, 9, 5, 3, 5])/9 + 
   (857528*f[3, 9, 5, 5, 3])/9 + 863584*f[3, 9, 7, 3, 3] - 
   (697012*f[3, 11, 3, 3, 5])/3 - (697012*f[3, 11, 3, 5, 3])/3 - 
   (6254360*f[3, 11, 5, 3, 3])/3 + 3169808*f[3, 13, 3, 3, 3] - 
   (1147000*f[5, 3, 3, 3, 11])/3 + (180016*f[5, 3, 3, 5, 9])/9 + 
   77952*f[5, 3, 3, 7, 7] + (180016*f[5, 3, 3, 9, 5])/9 - 
   (1147000*f[5, 3, 3, 11, 3])/3 - (800084*f[5, 3, 5, 3, 9])/9 + 
   11080*f[5, 3, 5, 5, 7] + 11080*f[5, 3, 5, 7, 5] - 
   (800084*f[5, 3, 5, 9, 3])/9 - 18592*f[5, 3, 7, 3, 7] - 
   34240*f[5, 3, 7, 5, 5] - 18592*f[5, 3, 7, 7, 3] - 
   (919244*f[5, 3, 9, 3, 5])/9 - (919244*f[5, 3, 9, 5, 3])/9 - 
   (1908592*f[5, 3, 11, 3, 3])/3 + (192404*f[5, 5, 3, 3, 9])/9 - 
   380*f[5, 5, 3, 5, 7] - 380*f[5, 5, 3, 7, 5] + (192404*f[5, 5, 3, 9, 3])/
    9 - 15360*f[5, 5, 5, 3, 7] - 15360*f[5, 5, 5, 7, 3] + 
   22820*f[5, 5, 7, 3, 5] + 22820*f[5, 5, 7, 5, 3] + 
   (841832*f[5, 5, 9, 3, 3])/9 + 22400*f[5, 7, 3, 3, 7] + 
   12160*f[5, 7, 3, 5, 5] + 22400*f[5, 7, 3, 7, 3] + 15680*f[5, 7, 5, 3, 5] + 
   15680*f[5, 7, 5, 5, 3] + 159936*f[5, 7, 7, 3, 3] - 
   (1369076*f[5, 9, 3, 3, 5])/9 - (1369076*f[5, 9, 3, 5, 3])/9 + 
   (603512*f[5, 9, 5, 3, 3])/9 - (3431776*f[5, 11, 3, 3, 3])/3 + 
   567336*f[7, 3, 3, 3, 9] - 309520*f[7, 3, 3, 5, 7] - 
   309520*f[7, 3, 3, 7, 5] + 567336*f[7, 3, 3, 9, 3] - 
   189960*f[7, 3, 5, 3, 7] + 78240*f[7, 3, 5, 5, 5] - 
   189960*f[7, 3, 5, 7, 3] - 191584*f[7, 3, 7, 3, 5] - 
   191584*f[7, 3, 7, 5, 3] + 562464*f[7, 3, 9, 3, 3] + 
   39768*f[7, 5, 3, 3, 7] + 22640*f[7, 5, 3, 5, 5] + 39768*f[7, 5, 3, 7, 3] - 
   5160*f[7, 5, 5, 3, 5] - 5160*f[7, 5, 5, 5, 3] - 54032*f[7, 5, 7, 3, 3] - 
   167448*f[7, 7, 3, 3, 5] - 167448*f[7, 7, 3, 5, 3] - 
   57280*f[7, 7, 5, 3, 3] + 552720*f[7, 9, 3, 3, 3] - 
   (83176*f[9, 3, 3, 3, 7])/3 - 78688*f[9, 3, 3, 5, 5] - 
   (83176*f[9, 3, 3, 7, 3])/3 + (135136*f[9, 3, 5, 3, 5])/3 + 
   (135136*f[9, 3, 5, 5, 3])/3 + (355472*f[9, 3, 7, 3, 3])/3 + 
   39808*f[9, 5, 3, 3, 5] + 39808*f[9, 5, 3, 5, 3] - 
   (267488*f[9, 5, 5, 3, 3])/3 + (1232768*f[9, 7, 3, 3, 3])/3 + 
   (994768*f[11, 3, 3, 3, 5])/3 + (994768*f[11, 3, 3, 5, 3])/3 + 
   (216464*f[11, 3, 5, 3, 3])/3 - (1340144*f[11, 5, 3, 3, 3])/3 + 
   6771840*f[13, 3, 3, 3, 3] + 285376*f[3, 3, 3, 3, 3, 3, 7] - 
   448960*f[3, 3, 3, 3, 3, 5, 5] + 285376*f[3, 3, 3, 3, 3, 7, 3] - 
   178400*f[3, 3, 3, 3, 5, 3, 5] - 178400*f[3, 3, 3, 3, 5, 5, 3] + 
   159488*f[3, 3, 3, 3, 7, 3, 3] - 100160*f[3, 3, 3, 5, 3, 3, 5] - 
   100160*f[3, 3, 3, 5, 3, 5, 3] - 292480*f[3, 3, 3, 5, 5, 3, 3] - 
   92288*f[3, 3, 3, 7, 3, 3, 3] - 43760*f[3, 3, 5, 3, 3, 3, 5] - 
   43760*f[3, 3, 5, 3, 3, 5, 3] - 72160*f[3, 3, 5, 3, 5, 3, 3] - 
   128960*f[3, 3, 5, 5, 3, 3, 3] - 387072*f[3, 3, 7, 3, 3, 3, 3] + 
   13440*f[3, 5, 3, 3, 3, 3, 5] + 13440*f[3, 5, 3, 3, 3, 5, 3] - 
   26880*f[3, 5, 3, 5, 3, 3, 3] - 215040*f[3, 5, 5, 3, 3, 3, 3] - 
   559104*f[3, 7, 3, 3, 3, 3, 3] + 101760*f[5, 3, 3, 3, 3, 3, 5] + 
   101760*f[5, 3, 3, 3, 3, 5, 3] + 86400*f[5, 3, 3, 3, 5, 3, 3] + 
   55680*f[5, 3, 3, 5, 3, 3, 3] - 7680*f[5, 3, 5, 3, 3, 3, 3] - 
   138240*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   4.132594727590667424826640565797197507304178301`45.61622281728242*^6]}, 
 {"100100000100", (10641202474119991266522110447000911261*f[25])/
    194390007719641286102550 - (136244472*f[3, 5, 17])/11 - 
   (136244472*f[3, 17, 5])/11 - 1235876*f[5, 5, 15] + 5879160*f[5, 7, 13] + 
   5879160*f[5, 13, 7] - 1235876*f[5, 15, 5] - (8509984*f[7, 3, 15])/5 + 
   5879160*f[7, 5, 13] + 2071524*f[7, 7, 11] + 2071524*f[7, 11, 7] + 
   5879160*f[7, 13, 5] - (8509984*f[7, 15, 3])/5 + 176000*f[9, 5, 11] + 
   176000*f[9, 11, 5] + 193600*f[11, 3, 11] - 1029000*f[11, 7, 7] + 
   193600*f[11, 11, 3] - 305760*f[13, 5, 7] - 305760*f[13, 7, 5] - 
   (8509984*f[15, 3, 7])/5 + (378610688*f[15, 5, 5])/3 - 
   (8509984*f[15, 7, 3])/5 + 1612800*f[3, 3, 5, 5, 9] + 
   1612800*f[3, 3, 5, 9, 5] + 1612800*f[3, 3, 9, 5, 5] + 
   806400*f[3, 5, 3, 5, 9] + 806400*f[3, 5, 3, 9, 5] - 
   806400*f[3, 5, 5, 5, 7] - 806400*f[3, 5, 5, 7, 5] - 
   470400*f[3, 5, 7, 3, 7] - 1075200*f[3, 5, 7, 5, 5] - 
   470400*f[3, 5, 7, 7, 3] - 470400*f[3, 7, 3, 5, 7] - 
   470400*f[3, 7, 3, 7, 5] - 470400*f[3, 7, 5, 3, 7] - 
   1612800*f[3, 7, 5, 5, 5] - 470400*f[3, 7, 5, 7, 3] - 
   470400*f[3, 7, 7, 3, 5] - 470400*f[3, 7, 7, 5, 3] - 
   537600*f[5, 3, 5, 5, 7] - 537600*f[5, 3, 5, 7, 5] - 
   537600*f[5, 3, 7, 5, 5] + 134400*f[5, 5, 5, 3, 7] + 
   134400*f[5, 5, 5, 7, 3] + 134400*f[5, 5, 7, 3, 5] + 
   134400*f[5, 5, 7, 5, 3] + 188160*f[5, 7, 3, 3, 7] - 
   268800*f[5, 7, 3, 5, 5] + 188160*f[5, 7, 3, 7, 3] + 
   134400*f[5, 7, 5, 3, 5] + 134400*f[5, 7, 5, 5, 3] + 
   376320*f[5, 7, 7, 3, 3] - 282240*f[7, 3, 3, 5, 7] - 
   282240*f[7, 3, 3, 7, 5] - 94080*f[7, 3, 5, 3, 7] - 
   1075200*f[7, 3, 5, 5, 5] - 94080*f[7, 3, 5, 7, 3] - 
   94080*f[7, 3, 7, 3, 5] - 94080*f[7, 3, 7, 5, 3] + 
   188160*f[7, 5, 3, 3, 7] - 268800*f[7, 5, 3, 5, 5] + 
   188160*f[7, 5, 3, 7, 3] + 134400*f[7, 5, 5, 3, 5] + 
   134400*f[7, 5, 5, 5, 3] + 376320*f[7, 5, 7, 3, 3] + 
   282240*f[7, 7, 3, 3, 5] + 282240*f[7, 7, 3, 5, 3] + 
   376320*f[7, 7, 5, 3, 3], DecimalForm[
   4.2581504201717135541873738122232242901059067041711998`52.62922099892867*^6\
]}, {"100000100101", 
  (-581378187100399301349402246326066587119264817709760369181512899564718731*
     f[25])/10179720401479588307402596503494824241988797760000000 + 
   (576254278843931541614989*f[3, 3, 19])/342717734502000 + 
   (506739000698441*f[3, 5, 17])/29403000 - (468412945411*f[3, 7, 15])/
    110880 + (2712727531*f[3, 9, 13])/6300 - (4493689177*f[3, 11, 11])/2400 + 
   (2712727531*f[3, 13, 9])/6300 - (468412945411*f[3, 15, 7])/110880 + 
   (506739000698441*f[3, 17, 5])/29403000 + 
   (576254278843931541614989*f[3, 19, 3])/342717734502000 - 
   (5424561962269649*f[5, 3, 17])/39204000 + (2571885843287*f[5, 5, 15])/
    184800 - (179648397*f[5, 7, 13])/800 + (86383559*f[5, 9, 11])/160 + 
   (86383559*f[5, 11, 9])/160 - (179648397*f[5, 13, 7])/800 + 
   (2571885843287*f[5, 15, 5])/184800 - (5424561962269649*f[5, 17, 3])/
    39204000 + (59581316099*f[7, 3, 15])/49280 + 
   (953185623*f[7, 5, 13])/1120 - (197458173*f[7, 7, 11])/320 - 
   (653611*f[7, 9, 9])/6 - (197458173*f[7, 11, 7])/320 + 
   (953185623*f[7, 13, 5])/1120 + (59581316099*f[7, 15, 3])/49280 + 
   (88156417*f[9, 3, 13])/6300 + (169718773*f[9, 5, 11])/720 + 
   (29386777*f[9, 7, 9])/108 + (29386777*f[9, 9, 7])/108 + 
   (169718773*f[9, 11, 5])/720 + (88156417*f[9, 13, 3])/6300 + 
   (19241239823*f[11, 3, 11])/4800 - (685238555*f[11, 5, 9])/288 - 
   (33550503*f[11, 7, 7])/160 - (685238555*f[11, 9, 5])/288 + 
   (19241239823*f[11, 11, 3])/4800 - (1989547819*f[13, 3, 9])/600 + 
   (26550556071*f[13, 5, 7])/5600 + (26550556071*f[13, 7, 5])/5600 - 
   (1989547819*f[13, 9, 3])/600 - (31794926323*f[15, 3, 7])/8064 - 
   (3396699619*f[15, 5, 5])/336 - (31794926323*f[15, 7, 3])/8064 - 
   (18006327926762231*f[17, 3, 5])/588060000 - 
   (18006327926762231*f[17, 5, 3])/588060000 + 
   (1056701251797352084191271*f[19, 3, 3])/1199512070757000 + 
   (11120192*f[3, 3, 3, 3, 13])/75 - (252504*f[3, 3, 3, 5, 11])/5 - 
   (1552210*f[3, 3, 3, 7, 9])/9 - (1552210*f[3, 3, 3, 9, 7])/9 - 
   (252504*f[3, 3, 3, 11, 5])/5 + (11120192*f[3, 3, 3, 13, 3])/75 + 
   (342859*f[3, 3, 5, 3, 11])/15 - (358112*f[3, 3, 5, 5, 9])/3 - 
   22736*f[3, 3, 5, 7, 7] - (358112*f[3, 3, 5, 9, 5])/3 + 
   (342859*f[3, 3, 5, 11, 3])/15 - (139315*f[3, 3, 7, 3, 9])/3 + 
   16753*f[3, 3, 7, 5, 7] + 16753*f[3, 3, 7, 7, 5] - 
   (139315*f[3, 3, 7, 9, 3])/3 - (718183*f[3, 3, 9, 3, 7])/9 - 
   (1231688*f[3, 3, 9, 5, 5])/9 - (718183*f[3, 3, 9, 7, 3])/9 + 
   (472937*f[3, 3, 11, 3, 5])/15 + (472937*f[3, 3, 11, 5, 3])/15 + 
   (9963008*f[3, 3, 13, 3, 3])/75 + (821371*f[3, 5, 3, 3, 11])/15 - 
   (732794*f[3, 5, 3, 5, 9])/9 + 48314*f[3, 5, 3, 7, 7] - 
   (732794*f[3, 5, 3, 9, 5])/9 + (821371*f[3, 5, 3, 11, 3])/15 - 
   (636776*f[3, 5, 5, 3, 9])/9 + 1194*f[3, 5, 5, 5, 7] + 
   1194*f[3, 5, 5, 7, 5] - (636776*f[3, 5, 5, 9, 3])/9 - 
   44219*f[3, 5, 7, 3, 7] + 996*f[3, 5, 7, 5, 5] - 44219*f[3, 5, 7, 7, 3] - 
   (26410*f[3, 5, 9, 3, 5])/9 - (26410*f[3, 5, 9, 5, 3])/9 - 
   (907370*f[3, 5, 11, 3, 3])/3 + 102390*f[3, 7, 3, 3, 9] - 
   (166973*f[3, 7, 3, 5, 7])/2 - (166973*f[3, 7, 3, 7, 5])/2 + 
   102390*f[3, 7, 3, 9, 3] - (95923*f[3, 7, 5, 3, 7])/2 + 
   600*f[3, 7, 5, 5, 5] - (95923*f[3, 7, 5, 7, 3])/2 - 
   91193*f[3, 7, 7, 3, 5] - 91193*f[3, 7, 7, 5, 3] + 81528*f[3, 7, 9, 3, 3] - 
   (71914*f[3, 9, 3, 3, 7])/9 + 20120*f[3, 9, 3, 5, 5] - 
   (71914*f[3, 9, 3, 7, 3])/9 + (426604*f[3, 9, 5, 3, 5])/9 + 
   (426604*f[3, 9, 5, 5, 3])/9 + (133276*f[3, 9, 7, 3, 3])/9 - 
   (730967*f[3, 11, 3, 3, 5])/3 - (730967*f[3, 11, 3, 5, 3])/3 - 
   (4276694*f[3, 11, 5, 3, 3])/15 + (1529728*f[3, 13, 3, 3, 3])/15 + 
   (1649332*f[5, 3, 3, 3, 11])/5 - 243368*f[5, 3, 3, 5, 9] + 
   67578*f[5, 3, 3, 7, 7] - 243368*f[5, 3, 3, 9, 5] + 
   (1649332*f[5, 3, 3, 11, 3])/5 - (538438*f[5, 3, 5, 3, 9])/3 + 
   151719*f[5, 3, 5, 5, 7] + 151719*f[5, 3, 5, 7, 5] - 
   (538438*f[5, 3, 5, 9, 3])/3 - 51072*f[5, 3, 7, 3, 7] + 
   234126*f[5, 3, 7, 5, 5] - 51072*f[5, 3, 7, 7, 3] - 
   (675986*f[5, 3, 9, 3, 5])/3 - (675986*f[5, 3, 9, 5, 3])/3 + 
   282188*f[5, 3, 11, 3, 3] - 80716*f[5, 5, 3, 3, 9] - 
   22104*f[5, 5, 3, 5, 7] - 22104*f[5, 5, 3, 7, 5] - 80716*f[5, 5, 3, 9, 3] - 
   124140*f[5, 5, 5, 3, 7] + 328320*f[5, 5, 5, 5, 5] - 
   124140*f[5, 5, 5, 7, 3] - 97296*f[5, 5, 7, 3, 5] - 
   97296*f[5, 5, 7, 5, 3] + 132488*f[5, 5, 9, 3, 3] - 
   44415*f[5, 7, 3, 3, 7] + 83742*f[5, 7, 3, 5, 5] - 44415*f[5, 7, 3, 7, 3] + 
   11955*f[5, 7, 5, 3, 5] + 11955*f[5, 7, 5, 5, 3] + 80892*f[5, 7, 7, 3, 3] + 
   (17744*f[5, 9, 3, 3, 5])/3 + (17744*f[5, 9, 3, 5, 3])/3 + 
   (122368*f[5, 9, 5, 3, 3])/3 + (934156*f[5, 11, 3, 3, 3])/5 + 
   56763*f[7, 3, 3, 3, 9] + (59403*f[7, 3, 3, 5, 7])/2 + 
   (59403*f[7, 3, 3, 7, 5])/2 + 56763*f[7, 3, 3, 9, 3] - 
   (10587*f[7, 3, 5, 3, 7])/2 + 23400*f[7, 3, 5, 5, 5] - 
   (10587*f[7, 3, 5, 7, 3])/2 - 29070*f[7, 3, 7, 3, 5] - 
   29070*f[7, 3, 7, 5, 3] + 94266*f[7, 3, 9, 3, 3] - 
   (124533*f[7, 5, 3, 3, 7])/2 + 49410*f[7, 5, 3, 5, 5] - 
   (124533*f[7, 5, 3, 7, 3])/2 + 62415*f[7, 5, 5, 3, 5] + 
   62415*f[7, 5, 5, 5, 3] + 37509*f[7, 5, 7, 3, 3] + 11934*f[7, 7, 3, 3, 5] + 
   11934*f[7, 7, 3, 5, 3] - 10044*f[7, 7, 5, 3, 3] + 
   169272*f[7, 9, 3, 3, 3] + (193412*f[9, 3, 3, 3, 7])/9 + 
   (677576*f[9, 3, 3, 5, 5])/9 + (193412*f[9, 3, 3, 7, 3])/9 + 
   (365564*f[9, 3, 5, 3, 5])/9 + (365564*f[9, 3, 5, 5, 3])/9 + 
   (456568*f[9, 3, 7, 3, 3])/9 + 24636*f[9, 5, 3, 3, 5] + 
   24636*f[9, 5, 3, 5, 3] + (389896*f[9, 5, 5, 3, 3])/9 + 
   (982880*f[9, 7, 3, 3, 3])/9 - (1789402*f[11, 3, 3, 3, 5])/5 - 
   (1789402*f[11, 3, 3, 5, 3])/5 - (832996*f[11, 3, 5, 3, 3])/5 + 
   (1079816*f[11, 5, 3, 3, 3])/5 + 44800*f[3, 3, 3, 3, 3, 3, 7] + 
   32000*f[3, 3, 3, 3, 3, 5, 5] + 44800*f[3, 3, 3, 3, 3, 7, 3] + 
   35968*f[3, 3, 3, 3, 5, 3, 5] + 35968*f[3, 3, 3, 3, 5, 5, 3] + 
   35840*f[3, 3, 3, 3, 7, 3, 3] + 27520*f[3, 3, 3, 5, 3, 3, 5] + 
   27520*f[3, 3, 3, 5, 3, 5, 3] + 15104*f[3, 3, 3, 5, 5, 3, 3] + 
   17920*f[3, 3, 3, 7, 3, 3, 3] + 16768*f[3, 3, 5, 3, 3, 3, 5] + 
   16768*f[3, 3, 5, 3, 3, 5, 3] + 12800*f[3, 3, 5, 3, 5, 3, 3] + 
   4864*f[3, 3, 5, 5, 3, 3, 3] - 8064*f[3, 5, 3, 3, 3, 3, 5] - 
   8064*f[3, 5, 3, 3, 3, 5, 3] - 9216*f[3, 5, 3, 3, 5, 3, 3] - 
   11520*f[3, 5, 3, 5, 3, 3, 3] - 36864*f[3, 5, 5, 3, 3, 3, 3] - 
   54144*f[5, 3, 3, 3, 3, 3, 5] - 54144*f[5, 3, 3, 3, 3, 5, 3] - 
   43776*f[5, 3, 3, 3, 5, 3, 3] - 23040*f[5, 3, 3, 5, 3, 3, 3] + 
   9216*f[5, 3, 5, 3, 3, 3, 3] + 55296*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   4.2664609575125390489164312424463446458573201985000000000000000001`46.6300\
67775747534*^6]}, {"100000101001", 
  (
     -13001718603662455781349266770096114700937655488657948162287090128955864\
7943*f[25])/488626579271020238755324632167751563615462292480000000 + 
   (4539114922304519893195987*f[3, 3, 19])/99959339229750 + 
   (7238474525036627*f[3, 5, 17])/58806000 + (1077491874583*f[3, 7, 15])/
    184800 + (209611781713*f[3, 9, 13])/50400 - (45290301*f[3, 11, 11])/200 + 
   (209611781713*f[3, 13, 9])/50400 + (1077491874583*f[3, 15, 7])/184800 + 
   (7238474525036627*f[3, 17, 5])/58806000 + 
   (4539114922304519893195987*f[3, 19, 3])/99959339229750 + 
   (5789809057631141*f[5, 3, 17])/14701500 + (12519487870957*f[5, 5, 15])/
    415800 - (15513337*f[5, 7, 13])/800 + (403602011*f[5, 9, 11])/240 + 
   (403602011*f[5, 11, 9])/240 - (15513337*f[5, 13, 7])/800 + 
   (12519487870957*f[5, 15, 5])/415800 + (5789809057631141*f[5, 17, 3])/
    14701500 - (250803661189*f[7, 3, 15])/16800 + 
   (42070941*f[7, 5, 13])/280 - (19742253*f[7, 7, 11])/10 + 
   (251097*f[7, 9, 9])/4 - (19742253*f[7, 11, 7])/10 + 
   (42070941*f[7, 13, 5])/280 - (250803661189*f[7, 15, 3])/16800 + 
   (8460748033*f[9, 3, 13])/4200 - (1138610647*f[9, 5, 11])/720 + 
   (8242073*f[9, 7, 9])/24 + (8242073*f[9, 9, 7])/24 - 
   (1138610647*f[9, 11, 5])/720 + (8460748033*f[9, 13, 3])/4200 + 
   (1643453829*f[11, 3, 11])/400 - (68251883*f[11, 5, 9])/18 - 
   (200632719*f[11, 7, 7])/40 - (68251883*f[11, 9, 5])/18 + 
   (1643453829*f[11, 11, 3])/400 - (70663422311*f[13, 3, 9])/50400 + 
   (14449852211*f[13, 5, 7])/5600 + (14449852211*f[13, 7, 5])/5600 - 
   (70663422311*f[13, 9, 3])/50400 + (476135859537*f[15, 3, 7])/8800 + 
   (4104642291091*f[15, 5, 5])/83160 + (476135859537*f[15, 7, 3])/8800 - 
   (9445919778035047*f[17, 3, 5])/32670000 - (9445919778035047*f[17, 5, 3])/
    32670000 + (203641133057736686142998*f[19, 3, 3])/16659889871625 + 
   (10472512*f[3, 3, 3, 3, 13])/25 - (12400402*f[3, 3, 3, 5, 11])/15 + 
   (1908254*f[3, 3, 3, 7, 9])/3 + (1908254*f[3, 3, 3, 9, 7])/3 - 
   (12400402*f[3, 3, 3, 11, 5])/15 + (10472512*f[3, 3, 3, 13, 3])/25 - 
   (536892*f[3, 3, 5, 3, 11])/5 - (217798*f[3, 3, 5, 5, 9])/9 + 
   129444*f[3, 3, 5, 7, 7] - (217798*f[3, 3, 5, 9, 5])/9 - 
   (536892*f[3, 3, 5, 11, 3])/5 + (806380*f[3, 3, 7, 3, 9])/3 - 
   224370*f[3, 3, 7, 5, 7] - 224370*f[3, 3, 7, 7, 5] + 
   (806380*f[3, 3, 7, 9, 3])/3 + (1055362*f[3, 3, 9, 3, 7])/3 - 
   (3486284*f[3, 3, 9, 5, 5])/9 + (1055362*f[3, 3, 9, 7, 3])/3 + 
   (250198*f[3, 3, 11, 3, 5])/15 + (250198*f[3, 3, 11, 5, 3])/15 + 
   (15626368*f[3, 3, 13, 3, 3])/25 + (3461251*f[3, 5, 3, 3, 11])/15 - 
   7572*f[3, 5, 3, 5, 9] + 305410*f[3, 5, 3, 7, 7] - 7572*f[3, 5, 3, 9, 5] + 
   (3461251*f[3, 5, 3, 11, 3])/15 - (2225047*f[3, 5, 5, 3, 9])/9 + 
   46449*f[3, 5, 5, 5, 7] + 46449*f[3, 5, 5, 7, 5] - 
   (2225047*f[3, 5, 5, 9, 3])/9 - 35189*f[3, 5, 7, 3, 7] - 
   66774*f[3, 5, 7, 5, 5] - 35189*f[3, 5, 7, 7, 3] + 
   (177811*f[3, 5, 9, 3, 5])/9 + (177811*f[3, 5, 9, 5, 3])/9 - 
   (2275066*f[3, 5, 11, 3, 3])/3 + (881809*f[3, 7, 3, 3, 9])/3 - 
   (669571*f[3, 7, 3, 5, 7])/2 - (669571*f[3, 7, 3, 7, 5])/2 + 
   (881809*f[3, 7, 3, 9, 3])/3 - (493605*f[3, 7, 5, 3, 7])/2 - 
   293220*f[3, 7, 5, 5, 5] - (493605*f[3, 7, 5, 7, 3])/2 - 
   104602*f[3, 7, 7, 3, 5] - 104602*f[3, 7, 7, 5, 3] + 
   (664562*f[3, 7, 9, 3, 3])/3 - (14777*f[3, 9, 3, 3, 7])/3 - 
   (998122*f[3, 9, 3, 5, 5])/3 - (14777*f[3, 9, 3, 7, 3])/3 - 
   (687817*f[3, 9, 5, 3, 5])/9 - (687817*f[3, 9, 5, 5, 3])/9 + 
   (1162526*f[3, 9, 7, 3, 3])/3 - (645261*f[3, 11, 3, 3, 5])/5 - 
   (645261*f[3, 11, 3, 5, 3])/5 - (2551194*f[3, 11, 5, 3, 3])/5 + 
   (5186816*f[3, 13, 3, 3, 3])/5 + (12052631*f[5, 3, 3, 3, 11])/15 - 
   (904396*f[5, 3, 3, 5, 9])/3 + 108794*f[5, 3, 3, 7, 7] - 
   (904396*f[5, 3, 3, 9, 5])/3 + (12052631*f[5, 3, 3, 11, 3])/15 - 
   (1404887*f[5, 3, 5, 3, 9])/9 - 39981*f[5, 3, 5, 5, 7] - 
   39981*f[5, 3, 5, 7, 5] - (1404887*f[5, 3, 5, 9, 3])/9 - 
   98217*f[5, 3, 7, 3, 7] - 263434*f[5, 3, 7, 5, 5] - 
   98217*f[5, 3, 7, 7, 3] - (821743*f[5, 3, 9, 3, 5])/3 - 
   (821743*f[5, 3, 9, 5, 3])/3 + 404562*f[5, 3, 11, 3, 3] + 
   (1470736*f[5, 5, 3, 3, 9])/9 - 255804*f[5, 5, 3, 5, 7] - 
   255804*f[5, 5, 3, 7, 5] + (1470736*f[5, 5, 3, 9, 3])/9 - 
   509760*f[5, 5, 5, 3, 7] + 96320*f[5, 5, 5, 5, 5] - 
   509760*f[5, 5, 5, 7, 3] - 280226*f[5, 5, 7, 3, 5] - 
   280226*f[5, 5, 7, 5, 3] + 352808*f[5, 5, 9, 3, 3] - 
   166873*f[5, 7, 3, 3, 7] - 312278*f[5, 7, 3, 5, 5] - 
   166873*f[5, 7, 3, 7, 3] - 274145*f[5, 7, 5, 3, 5] - 
   274145*f[5, 7, 5, 5, 3] - 28518*f[5, 7, 7, 3, 3] - 
   (512734*f[5, 9, 3, 3, 5])/9 - (512734*f[5, 9, 3, 5, 3])/9 + 
   (1054588*f[5, 9, 5, 3, 3])/9 - (5899972*f[5, 11, 3, 3, 3])/15 + 
   393327*f[7, 3, 3, 3, 9] - 177051*f[7, 3, 3, 5, 7] - 
   177051*f[7, 3, 3, 7, 5] + 393327*f[7, 3, 3, 9, 3] - 
   (66339*f[7, 3, 5, 3, 7])/2 - 114480*f[7, 3, 5, 5, 5] - 
   (66339*f[7, 3, 5, 7, 3])/2 - (180609*f[7, 3, 7, 3, 5])/2 - 
   (180609*f[7, 3, 7, 5, 3])/2 + 221922*f[7, 3, 9, 3, 3] - 
   36699*f[7, 5, 3, 3, 7] - 124080*f[7, 5, 3, 5, 5] - 
   36699*f[7, 5, 3, 7, 3] - 128880*f[7, 5, 5, 3, 5] - 
   128880*f[7, 5, 5, 5, 3] - 41052*f[7, 5, 7, 3, 3] - 7911*f[7, 7, 3, 3, 5] - 
   7911*f[7, 7, 3, 5, 3] - 155322*f[7, 7, 5, 3, 3] - 
   120888*f[7, 9, 3, 3, 3] + (494120*f[9, 3, 3, 3, 7])/3 + 
   (46120*f[9, 3, 3, 5, 5])/3 + (494120*f[9, 3, 3, 7, 3])/3 + 
   148232*f[9, 3, 5, 3, 5] + 148232*f[9, 3, 5, 5, 3] + 
   (391888*f[9, 3, 7, 3, 3])/3 + (383396*f[9, 5, 3, 3, 5])/3 + 
   (383396*f[9, 5, 3, 5, 3])/3 - (76480*f[9, 5, 5, 3, 3])/3 + 
   (187424*f[9, 7, 3, 3, 3])/3 - (3084622*f[11, 3, 3, 3, 5])/5 - 
   (3084622*f[11, 3, 3, 5, 3])/5 - (2606696*f[11, 3, 5, 3, 3])/5 - 
   (1650844*f[11, 5, 3, 3, 3])/5 + 1402368*f[13, 3, 3, 3, 3] - 
   101696*f[3, 3, 3, 3, 3, 3, 7] - 144640*f[3, 3, 3, 3, 3, 5, 5] - 
   101696*f[3, 3, 3, 3, 3, 7, 3] - 62336*f[3, 3, 3, 3, 5, 3, 5] - 
   62336*f[3, 3, 3, 3, 5, 5, 3] - 87808*f[3, 3, 3, 3, 7, 3, 3] - 
   40448*f[3, 3, 3, 5, 3, 3, 5] - 40448*f[3, 3, 3, 5, 3, 5, 3] - 
   100864*f[3, 3, 3, 5, 5, 3, 3] - 60032*f[3, 3, 3, 7, 3, 3, 3] - 
   15296*f[3, 3, 5, 3, 3, 3, 5] - 15296*f[3, 3, 5, 3, 3, 5, 3] - 
   22144*f[3, 3, 5, 3, 5, 3, 3] - 35840*f[3, 3, 5, 5, 3, 3, 3] - 
   32256*f[3, 3, 7, 3, 3, 3, 3] + 1152*f[3, 5, 3, 3, 3, 3, 5] + 
   1152*f[3, 5, 3, 3, 3, 5, 3] - 3840*f[3, 5, 3, 3, 5, 3, 3] - 
   13824*f[3, 5, 3, 5, 3, 3, 3] - 104448*f[3, 5, 5, 3, 3, 3, 3] - 
   32256*f[3, 7, 3, 3, 3, 3, 3] - 42048*f[5, 3, 3, 3, 3, 3, 5] - 
   42048*f[5, 3, 3, 3, 3, 5, 3] - 36480*f[5, 3, 3, 3, 5, 3, 3] - 
   25344*f[5, 3, 3, 5, 3, 3, 3] - 19968*f[5, 3, 5, 3, 3, 3, 3] - 
   43008*f[5, 5, 3, 3, 3, 3, 3], DecimalForm[
   4.2717048365307852299642978640950651580200226550000000000000000001`45.6306\
0123646091*^6]}, {"100100000010", 
  (-1662572376567208796587759138531121715961*f[25])/
    18661440741085563465844800 + (1168402835887*f[3, 3, 19])/7907 - 
   (1772675166*f[3, 5, 17])/275 + (118779997*f[3, 7, 15])/30 - 
   459144*f[3, 9, 13] - 459144*f[3, 13, 9] + (118779997*f[3, 15, 7])/30 - 
   (1772675166*f[3, 17, 5])/275 + (1168402835887*f[3, 19, 3])/7907 - 
   (726408196*f[5, 3, 17])/275 - (135997012*f[5, 5, 15])/45 + 
   2526580*f[5, 7, 13] - 255024*f[5, 9, 11] - 255024*f[5, 11, 9] + 
   2526580*f[5, 13, 7] - (135997012*f[5, 15, 5])/45 - 
   (726408196*f[5, 17, 3])/275 - (2009623*f[7, 3, 15])/5 + 
   2038484*f[7, 5, 13] + 3999870*f[7, 7, 11] + 446880*f[7, 9, 9] + 
   3999870*f[7, 11, 7] + 2038484*f[7, 13, 5] - (2009623*f[7, 15, 3])/5 - 
   1923432*f[9, 3, 13] - 255024*f[9, 5, 11] + 223440*f[9, 7, 9] + 
   223440*f[9, 9, 7] - 255024*f[9, 11, 5] - 1923432*f[9, 13, 3] - 
   294000*f[11, 5, 9] - 514500*f[11, 7, 7] - 294000*f[11, 9, 5] - 
   913248*f[13, 3, 9] - 2706984*f[13, 5, 7] - 2706984*f[13, 7, 5] - 
   913248*f[13, 9, 3] + (327200839*f[15, 3, 7])/30 - 
   (2681423968*f[15, 5, 5])/45 + (327200839*f[15, 7, 3])/30 + 
   (8357848498*f[17, 3, 5])/275 + (8357848498*f[17, 5, 3])/275 + 
   887040*f[3, 3, 3, 5, 11] + 887040*f[3, 3, 3, 11, 5] + 
   591360*f[3, 3, 5, 3, 11] - 827904*f[3, 3, 5, 5, 9] - 
   432768*f[3, 3, 5, 7, 7] - 827904*f[3, 3, 5, 9, 5] + 
   591360*f[3, 3, 5, 11, 3] - 56448*f[3, 3, 7, 3, 9] - 
   451584*f[3, 3, 7, 5, 7] - 451584*f[3, 3, 7, 7, 5] - 
   56448*f[3, 3, 7, 9, 3] - 56448*f[3, 3, 9, 3, 7] - 
   870912*f[3, 3, 9, 5, 5] - 56448*f[3, 3, 9, 7, 3] + 
   591360*f[3, 3, 11, 3, 5] + 591360*f[3, 3, 11, 5, 3] + 
   295680*f[3, 5, 3, 3, 11] - 357504*f[3, 5, 3, 5, 9] - 
   291648*f[3, 5, 3, 7, 7] - 357504*f[3, 5, 3, 9, 5] + 
   295680*f[3, 5, 3, 11, 3] + 193536*f[3, 5, 5, 3, 9] - 
   591360*f[3, 5, 5, 5, 7] - 591360*f[3, 5, 5, 7, 5] + 
   193536*f[3, 5, 5, 9, 3] - 164640*f[3, 5, 7, 3, 7] - 
   430080*f[3, 5, 7, 5, 5] - 164640*f[3, 5, 7, 7, 3] + 
   126336*f[3, 5, 9, 3, 5] + 126336*f[3, 5, 9, 5, 3] - 
   56448*f[3, 7, 3, 3, 9] - 235200*f[3, 7, 3, 5, 7] - 
   235200*f[3, 7, 3, 7, 5] - 56448*f[3, 7, 3, 9, 3] - 
   164640*f[3, 7, 5, 3, 7] - 107520*f[3, 7, 5, 5, 5] - 
   164640*f[3, 7, 5, 7, 3] - 145824*f[3, 7, 7, 3, 5] - 
   145824*f[3, 7, 7, 5, 3] - 56448*f[3, 9, 3, 3, 7] + 
   96768*f[3, 9, 3, 5, 5] - 56448*f[3, 9, 3, 7, 3] + 16128*f[3, 9, 5, 3, 5] + 
   16128*f[3, 9, 5, 5, 3] + 112896*f[5, 3, 3, 5, 9] - 
   150528*f[5, 3, 3, 7, 7] + 112896*f[5, 3, 3, 9, 5] - 
   8064*f[5, 3, 5, 3, 9] - 344960*f[5, 3, 5, 5, 7] - 
   344960*f[5, 3, 5, 7, 5] - 8064*f[5, 3, 5, 9, 3] - 94080*f[5, 3, 7, 3, 7] - 
   385280*f[5, 3, 7, 5, 5] - 94080*f[5, 3, 7, 7, 3] - 8064*f[5, 3, 9, 3, 5] - 
   8064*f[5, 3, 9, 5, 3] - 155904*f[5, 5, 3, 3, 9] + 44800*f[5, 5, 3, 5, 7] + 
   44800*f[5, 5, 3, 7, 5] - 155904*f[5, 5, 3, 9, 3] + 
   304640*f[5, 5, 5, 3, 7] - 122880*f[5, 5, 5, 5, 5] + 
   304640*f[5, 5, 5, 7, 3] + 302848*f[5, 5, 7, 3, 5] + 
   302848*f[5, 5, 7, 5, 3] - 161280*f[5, 5, 9, 3, 3] + 
   122304*f[5, 7, 3, 3, 7] + 130816*f[5, 7, 3, 5, 5] + 
   122304*f[5, 7, 3, 7, 3] + 260736*f[5, 7, 5, 3, 5] + 
   260736*f[5, 7, 5, 5, 3] + 282240*f[5, 7, 7, 3, 3] - 
   134400*f[5, 9, 3, 3, 5] - 134400*f[5, 9, 3, 5, 3] - 
   161280*f[5, 9, 5, 3, 3] - 112896*f[7, 3, 3, 3, 9] - 
   169344*f[7, 3, 3, 5, 7] - 169344*f[7, 3, 3, 7, 5] - 
   112896*f[7, 3, 3, 9, 3] - 122304*f[7, 3, 5, 3, 7] - 
   122304*f[7, 3, 5, 7, 3] - 122304*f[7, 3, 7, 3, 5] - 
   122304*f[7, 3, 7, 5, 3] - 112896*f[7, 3, 9, 3, 3] + 
   159936*f[7, 5, 3, 3, 7] + 188160*f[7, 5, 3, 5, 5] + 
   159936*f[7, 5, 3, 7, 3] + 282240*f[7, 5, 5, 3, 5] + 
   282240*f[7, 5, 5, 5, 3] + 282240*f[7, 5, 7, 3, 3] + 
   47040*f[7, 7, 3, 3, 5] + 47040*f[7, 7, 3, 5, 3] + 
   282240*f[7, 7, 5, 3, 3] - 112896*f[7, 9, 3, 3, 3] + 
   56448*f[9, 3, 3, 3, 7] + 268800*f[9, 3, 3, 5, 5] + 
   56448*f[9, 3, 3, 7, 3] + 80640*f[9, 3, 5, 3, 5] + 80640*f[9, 3, 5, 5, 3] - 
   134400*f[9, 5, 3, 3, 5] - 134400*f[9, 5, 3, 5, 3] - 
   161280*f[9, 5, 5, 3, 3] - 112896*f[9, 7, 3, 3, 3], 
  DecimalForm[
   4.2730565555315854736170511320726252172387364318493424999999999999`52.6307\
3864090817*^6]}, {"101000000100", 
  (-1662572376567208796587759138531121715961*f[25])/
    18661440741085563465844800 + (1168402835887*f[3, 3, 19])/7907 - 
   (1772675166*f[3, 5, 17])/275 + (118779997*f[3, 7, 15])/30 - 
   459144*f[3, 9, 13] - 459144*f[3, 13, 9] + (118779997*f[3, 15, 7])/30 - 
   (1772675166*f[3, 17, 5])/275 + (1168402835887*f[3, 19, 3])/7907 - 
   (726408196*f[5, 3, 17])/275 - (135997012*f[5, 5, 15])/45 + 
   2526580*f[5, 7, 13] - 255024*f[5, 9, 11] - 255024*f[5, 11, 9] + 
   2526580*f[5, 13, 7] - (135997012*f[5, 15, 5])/45 - 
   (726408196*f[5, 17, 3])/275 - (2009623*f[7, 3, 15])/5 + 
   2038484*f[7, 5, 13] + 3999870*f[7, 7, 11] + 446880*f[7, 9, 9] + 
   3999870*f[7, 11, 7] + 2038484*f[7, 13, 5] - (2009623*f[7, 15, 3])/5 - 
   1923432*f[9, 3, 13] - 255024*f[9, 5, 11] + 223440*f[9, 7, 9] + 
   223440*f[9, 9, 7] - 255024*f[9, 11, 5] - 1923432*f[9, 13, 3] - 
   294000*f[11, 5, 9] - 514500*f[11, 7, 7] - 294000*f[11, 9, 5] - 
   913248*f[13, 3, 9] - 2706984*f[13, 5, 7] - 2706984*f[13, 7, 5] - 
   913248*f[13, 9, 3] + (327200839*f[15, 3, 7])/30 - 
   (2681423968*f[15, 5, 5])/45 + (327200839*f[15, 7, 3])/30 + 
   (8357848498*f[17, 3, 5])/275 + (8357848498*f[17, 5, 3])/275 + 
   887040*f[3, 3, 3, 5, 11] + 887040*f[3, 3, 3, 11, 5] + 
   591360*f[3, 3, 5, 3, 11] - 827904*f[3, 3, 5, 5, 9] - 
   432768*f[3, 3, 5, 7, 7] - 827904*f[3, 3, 5, 9, 5] + 
   591360*f[3, 3, 5, 11, 3] - 56448*f[3, 3, 7, 3, 9] - 
   451584*f[3, 3, 7, 5, 7] - 451584*f[3, 3, 7, 7, 5] - 
   56448*f[3, 3, 7, 9, 3] - 56448*f[3, 3, 9, 3, 7] - 
   870912*f[3, 3, 9, 5, 5] - 56448*f[3, 3, 9, 7, 3] + 
   591360*f[3, 3, 11, 3, 5] + 591360*f[3, 3, 11, 5, 3] + 
   295680*f[3, 5, 3, 3, 11] - 357504*f[3, 5, 3, 5, 9] - 
   291648*f[3, 5, 3, 7, 7] - 357504*f[3, 5, 3, 9, 5] + 
   295680*f[3, 5, 3, 11, 3] + 193536*f[3, 5, 5, 3, 9] - 
   591360*f[3, 5, 5, 5, 7] - 591360*f[3, 5, 5, 7, 5] + 
   193536*f[3, 5, 5, 9, 3] - 164640*f[3, 5, 7, 3, 7] - 
   430080*f[3, 5, 7, 5, 5] - 164640*f[3, 5, 7, 7, 3] + 
   126336*f[3, 5, 9, 3, 5] + 126336*f[3, 5, 9, 5, 3] - 
   56448*f[3, 7, 3, 3, 9] - 235200*f[3, 7, 3, 5, 7] - 
   235200*f[3, 7, 3, 7, 5] - 56448*f[3, 7, 3, 9, 3] - 
   164640*f[3, 7, 5, 3, 7] - 107520*f[3, 7, 5, 5, 5] - 
   164640*f[3, 7, 5, 7, 3] - 145824*f[3, 7, 7, 3, 5] - 
   145824*f[3, 7, 7, 5, 3] - 56448*f[3, 9, 3, 3, 7] + 
   96768*f[3, 9, 3, 5, 5] - 56448*f[3, 9, 3, 7, 3] + 16128*f[3, 9, 5, 3, 5] + 
   16128*f[3, 9, 5, 5, 3] + 112896*f[5, 3, 3, 5, 9] - 
   150528*f[5, 3, 3, 7, 7] + 112896*f[5, 3, 3, 9, 5] - 
   8064*f[5, 3, 5, 3, 9] - 344960*f[5, 3, 5, 5, 7] - 
   344960*f[5, 3, 5, 7, 5] - 8064*f[5, 3, 5, 9, 3] - 94080*f[5, 3, 7, 3, 7] - 
   385280*f[5, 3, 7, 5, 5] - 94080*f[5, 3, 7, 7, 3] - 8064*f[5, 3, 9, 3, 5] - 
   8064*f[5, 3, 9, 5, 3] - 155904*f[5, 5, 3, 3, 9] + 44800*f[5, 5, 3, 5, 7] + 
   44800*f[5, 5, 3, 7, 5] - 155904*f[5, 5, 3, 9, 3] + 
   304640*f[5, 5, 5, 3, 7] - 122880*f[5, 5, 5, 5, 5] + 
   304640*f[5, 5, 5, 7, 3] + 302848*f[5, 5, 7, 3, 5] + 
   302848*f[5, 5, 7, 5, 3] - 161280*f[5, 5, 9, 3, 3] + 
   122304*f[5, 7, 3, 3, 7] + 130816*f[5, 7, 3, 5, 5] + 
   122304*f[5, 7, 3, 7, 3] + 260736*f[5, 7, 5, 3, 5] + 
   260736*f[5, 7, 5, 5, 3] + 282240*f[5, 7, 7, 3, 3] - 
   134400*f[5, 9, 3, 3, 5] - 134400*f[5, 9, 3, 5, 3] - 
   161280*f[5, 9, 5, 3, 3] - 112896*f[7, 3, 3, 3, 9] - 
   169344*f[7, 3, 3, 5, 7] - 169344*f[7, 3, 3, 7, 5] - 
   112896*f[7, 3, 3, 9, 3] - 122304*f[7, 3, 5, 3, 7] - 
   122304*f[7, 3, 5, 7, 3] - 122304*f[7, 3, 7, 3, 5] - 
   122304*f[7, 3, 7, 5, 3] - 112896*f[7, 3, 9, 3, 3] + 
   159936*f[7, 5, 3, 3, 7] + 188160*f[7, 5, 3, 5, 5] + 
   159936*f[7, 5, 3, 7, 3] + 282240*f[7, 5, 5, 3, 5] + 
   282240*f[7, 5, 5, 5, 3] + 282240*f[7, 5, 7, 3, 3] + 
   47040*f[7, 7, 3, 3, 5] + 47040*f[7, 7, 3, 5, 3] + 
   282240*f[7, 7, 5, 3, 3] - 112896*f[7, 9, 3, 3, 3] + 
   56448*f[9, 3, 3, 3, 7] + 268800*f[9, 3, 3, 5, 5] + 
   56448*f[9, 3, 3, 7, 3] + 80640*f[9, 3, 5, 3, 5] + 80640*f[9, 3, 5, 5, 3] - 
   134400*f[9, 5, 3, 3, 5] - 134400*f[9, 5, 3, 5, 3] - 
   161280*f[9, 5, 5, 3, 3] - 112896*f[9, 7, 3, 3, 3], 
  DecimalForm[
   4.2730565555315854736170511320726252172387364318493424999999999999`52.6307\
3864090817*^6]}, {"101000000010", 
  (2709999244787753199239103427649241595579*f[25])/
    25918667695952171480340000 - (3329177332126*f[3, 3, 19])/7907 + 
   (810438092*f[3, 5, 17])/55 + (184064861*f[3, 7, 15])/15 - 
   1255104*f[3, 9, 13] - 1255104*f[3, 13, 9] + (184064861*f[3, 15, 7])/15 + 
   (810438092*f[3, 17, 5])/55 - (3329177332126*f[3, 19, 3])/7907 - 
   (316259248*f[5, 3, 17])/55 + (13329952*f[5, 5, 15])/3 - 
   1177200*f[5, 7, 13] - 1315008*f[5, 9, 11] - 1315008*f[5, 11, 9] - 
   1177200*f[5, 13, 7] + (13329952*f[5, 15, 5])/3 - 
   (316259248*f[5, 17, 3])/55 - (41835562*f[7, 3, 15])/15 - 
   1182576*f[7, 5, 13] - 148896*f[7, 7, 11] + 244224*f[7, 9, 9] - 
   148896*f[7, 11, 7] - 1182576*f[7, 13, 5] - (41835562*f[7, 15, 3])/15 - 
   1271232*f[9, 3, 13] - 1315008*f[9, 5, 11] + 153216*f[9, 7, 9] + 
   153216*f[9, 9, 7] - 1315008*f[9, 11, 5] - 1271232*f[9, 13, 3] - 
   144000*f[11, 5, 9] - 176400*f[11, 7, 7] - 144000*f[11, 9, 5] - 
   88704*f[13, 3, 9] - 436128*f[13, 5, 7] - 436128*f[13, 7, 5] - 
   88704*f[13, 9, 3] - (246922297*f[15, 3, 7])/15 + 
   (267348592*f[15, 5, 5])/15 - (246922297*f[15, 7, 3])/15 - 
   (8421602052*f[17, 3, 5])/275 - (8421602052*f[17, 5, 3])/275 + 
   (20141175818716*f[19, 3, 3])/39535 + 1317888*f[3, 3, 3, 3, 13] - 
   912384*f[3, 3, 3, 5, 11] - 387072*f[3, 3, 3, 7, 9] - 
   387072*f[3, 3, 3, 9, 7] - 912384*f[3, 3, 3, 11, 5] + 
   1317888*f[3, 3, 3, 13, 3] - 489984*f[3, 3, 5, 3, 11] + 
   244224*f[3, 3, 5, 5, 9] + 188160*f[3, 3, 5, 7, 7] + 
   244224*f[3, 3, 5, 9, 5] - 489984*f[3, 3, 5, 11, 3] - 
   241920*f[3, 3, 7, 3, 9] + 238080*f[3, 3, 7, 5, 7] + 
   238080*f[3, 3, 7, 7, 5] - 241920*f[3, 3, 7, 9, 3] - 
   237312*f[3, 3, 9, 3, 7] + 294912*f[3, 3, 9, 5, 5] - 
   237312*f[3, 3, 9, 7, 3] - 608256*f[3, 3, 11, 3, 5] - 
   608256*f[3, 3, 11, 5, 3] + 878592*f[3, 3, 13, 3, 3] - 
   67584*f[3, 5, 3, 3, 11] - 112896*f[3, 5, 3, 5, 9] - 
   147840*f[3, 5, 3, 7, 7] - 112896*f[3, 5, 3, 9, 5] - 
   67584*f[3, 5, 3, 11, 3] - 377856*f[3, 5, 5, 3, 9] + 
   614400*f[3, 5, 5, 5, 7] + 614400*f[3, 5, 5, 7, 5] - 
   377856*f[3, 5, 5, 9, 3] - 208320*f[3, 5, 7, 3, 7] + 
   583680*f[3, 5, 7, 5, 5] - 208320*f[3, 5, 7, 7, 3] - 
   205056*f[3, 5, 9, 3, 5] - 205056*f[3, 5, 9, 5, 3] + 
   236544*f[3, 5, 11, 3, 3] - 193536*f[3, 7, 3, 3, 9] + 
   52608*f[3, 7, 3, 5, 7] + 52608*f[3, 7, 3, 7, 5] - 
   193536*f[3, 7, 3, 9, 3] - 115392*f[3, 7, 5, 3, 7] + 
   522240*f[3, 7, 5, 5, 5] - 115392*f[3, 7, 5, 7, 3] - 
   72384*f[3, 7, 7, 3, 5] - 72384*f[3, 7, 7, 5, 3] - 64512*f[3, 7, 9, 3, 3] + 
   41472*f[3, 9, 3, 3, 7] + 110592*f[3, 9, 3, 5, 5] + 
   41472*f[3, 9, 3, 7, 3] + 18432*f[3, 9, 5, 3, 5] + 18432*f[3, 9, 5, 5, 3] - 
   55296*f[3, 9, 7, 3, 3] + 354816*f[5, 3, 3, 3, 11] - 
   470016*f[5, 3, 3, 5, 9] - 483840*f[5, 3, 3, 7, 7] - 
   470016*f[5, 3, 3, 9, 5] + 354816*f[5, 3, 3, 11, 3] - 
   235776*f[5, 3, 5, 3, 9] + 380160*f[5, 3, 5, 5, 7] + 
   380160*f[5, 3, 5, 7, 5] - 235776*f[5, 3, 5, 9, 3] - 
   174720*f[5, 3, 7, 3, 7] + 437760*f[5, 3, 7, 5, 5] - 
   174720*f[5, 3, 7, 7, 3] - 297216*f[5, 3, 9, 3, 5] - 
   297216*f[5, 3, 9, 5, 3] + 236544*f[5, 3, 11, 3, 3] - 
   93696*f[5, 5, 3, 3, 9] + 145920*f[5, 5, 3, 5, 7] + 
   145920*f[5, 5, 3, 7, 5] - 93696*f[5, 5, 3, 9, 3] + 
   38400*f[5, 5, 5, 3, 7] + 737280*f[5, 5, 5, 5, 5] + 
   38400*f[5, 5, 5, 7, 3] + 49152*f[5, 5, 7, 3, 5] + 49152*f[5, 5, 7, 5, 3] - 
   61440*f[5, 5, 9, 3, 3] + 88704*f[5, 7, 3, 3, 7] + 
   244224*f[5, 7, 3, 5, 5] + 88704*f[5, 7, 3, 7, 3] + 
   117504*f[5, 7, 5, 3, 5] + 117504*f[5, 7, 5, 5, 3] + 
   43008*f[5, 7, 7, 3, 3] - 92160*f[5, 9, 3, 3, 5] - 92160*f[5, 9, 3, 5, 3] - 
   184320*f[5, 9, 5, 3, 3] - 145152*f[7, 3, 3, 3, 9] - 
   132864*f[7, 3, 3, 5, 7] - 132864*f[7, 3, 3, 7, 5] - 
   145152*f[7, 3, 3, 9, 3] + 1536*f[7, 3, 5, 3, 7] + 
   522240*f[7, 3, 5, 5, 5] + 1536*f[7, 3, 5, 7, 3] - 3840*f[7, 3, 7, 3, 5] - 
   3840*f[7, 3, 7, 5, 3] - 161280*f[7, 3, 9, 3, 3] + 
   107136*f[7, 5, 3, 3, 7] + 268800*f[7, 5, 3, 5, 5] + 
   107136*f[7, 5, 3, 7, 3] + 142080*f[7, 5, 5, 3, 5] + 
   142080*f[7, 5, 5, 5, 3] + 61440*f[7, 5, 7, 3, 3] + 
   79488*f[7, 7, 3, 3, 5] + 79488*f[7, 7, 3, 5, 3] + 50688*f[7, 7, 5, 3, 3] - 
   193536*f[7, 9, 3, 3, 3] + 96768*f[9, 3, 3, 3, 7] + 
   184320*f[9, 3, 3, 5, 5] + 96768*f[9, 3, 3, 7, 3] + 
   92160*f[9, 3, 5, 3, 5] + 92160*f[9, 3, 5, 5, 3] - 92160*f[9, 5, 3, 3, 5] - 
   92160*f[9, 5, 3, 5, 3] - 184320*f[9, 5, 5, 3, 3] - 
   193536*f[9, 7, 3, 3, 3], DecimalForm[
   4.3179877615983099826540275364945508518027959354384339999999999999`51.6352\
81407086254*^6]}, {"100010000010", 
  (-724739973530502531089010532087507044727*f[25])/
    103674670783808685921360000 - (1686902948885*f[3, 3, 19])/15814 - 
   (85915024*f[3, 5, 17])/55 - 19293302*f[3, 7, 15] - 758422*f[3, 9, 13] - 
   121000*f[3, 11, 11] - 758422*f[3, 13, 9] - 19293302*f[3, 15, 7] - 
   (85915024*f[3, 17, 5])/55 - (1686902948885*f[3, 19, 3])/15814 - 
   (128192044*f[5, 3, 17])/55 - (77710406*f[5, 5, 15])/15 + 
   631176*f[5, 7, 13] + 682704*f[5, 9, 11] + 682704*f[5, 11, 9] + 
   631176*f[5, 13, 7] - (77710406*f[5, 15, 5])/15 - 
   (128192044*f[5, 17, 3])/55 + (17539466*f[7, 3, 15])/3 - 
   41538*f[7, 5, 13] + 3899196*f[7, 7, 11] + 621936*f[7, 9, 9] + 
   3899196*f[7, 11, 7] - 41538*f[7, 13, 5] + (17539466*f[7, 15, 3])/3 - 
   2776564*f[9, 3, 13] + 583264*f[9, 5, 11] + 325528*f[9, 7, 9] + 
   325528*f[9, 9, 7] + 583264*f[9, 11, 5] - 2776564*f[9, 13, 3] - 
   60500*f[11, 3, 11] - 406880*f[11, 5, 9] - 236040*f[11, 7, 7] - 
   406880*f[11, 9, 5] - 60500*f[11, 11, 3] - 621810*f[13, 3, 9] - 
   4589970*f[13, 5, 7] - 4589970*f[13, 7, 5] - 621810*f[13, 9, 3] + 
   (304529981*f[15, 3, 7])/5 + (72138052*f[15, 5, 5])/15 + 
   (304529981*f[15, 7, 3])/5 + (760176476*f[17, 3, 5])/275 + 
   (760176476*f[17, 5, 3])/275 + 846720*f[3, 3, 3, 7, 9] + 
   846720*f[3, 3, 3, 9, 7] + 32256*f[3, 3, 5, 5, 9] - 
   846720*f[3, 3, 5, 7, 7] + 32256*f[3, 3, 5, 9, 5] + 
   423360*f[3, 3, 7, 3, 9] - 987840*f[3, 3, 7, 5, 7] - 
   987840*f[3, 3, 7, 7, 5] + 423360*f[3, 3, 7, 9, 3] + 
   423360*f[3, 3, 9, 3, 7] - 64512*f[3, 3, 9, 5, 5] + 
   423360*f[3, 3, 9, 7, 3] + 32256*f[3, 5, 3, 5, 9] - 
   376320*f[3, 5, 3, 7, 7] + 32256*f[3, 5, 3, 9, 5] + 
   133056*f[3, 5, 5, 3, 9] - 504000*f[3, 5, 5, 5, 7] - 
   504000*f[3, 5, 5, 7, 5] + 133056*f[3, 5, 5, 9, 3] + 
   164640*f[3, 5, 7, 3, 7] - 470400*f[3, 5, 7, 5, 5] + 
   164640*f[3, 5, 7, 7, 3] + 133056*f[3, 5, 9, 3, 5] + 
   133056*f[3, 5, 9, 5, 3] + 70560*f[3, 7, 3, 3, 9] - 
   282240*f[3, 7, 3, 5, 7] - 282240*f[3, 7, 3, 7, 5] + 
   70560*f[3, 7, 3, 9, 3] - 47040*f[3, 7, 5, 3, 7] - 
   403200*f[3, 7, 5, 5, 5] - 47040*f[3, 7, 5, 7, 3] - 
   117600*f[3, 7, 7, 3, 5] - 117600*f[3, 7, 7, 5, 3] - 
   141120*f[3, 7, 9, 3, 3] - 211680*f[3, 9, 3, 3, 7] + 
   137088*f[3, 9, 3, 5, 5] - 211680*f[3, 9, 3, 7, 3] + 
   36288*f[3, 9, 5, 3, 5] + 36288*f[3, 9, 5, 5, 3] - 
   141120*f[3, 9, 7, 3, 3] + 32256*f[5, 3, 3, 5, 9] + 
   94080*f[5, 3, 3, 7, 7] + 32256*f[5, 3, 3, 9, 5] - 68544*f[5, 3, 5, 3, 9] - 
   302400*f[5, 3, 5, 5, 7] - 302400*f[5, 3, 5, 7, 5] - 
   68544*f[5, 3, 5, 9, 3] + 164640*f[5, 3, 7, 3, 7] - 
   336000*f[5, 3, 7, 5, 5] + 164640*f[5, 3, 7, 7, 3] - 
   68544*f[5, 3, 9, 3, 5] - 68544*f[5, 3, 9, 5, 3] - 
   129024*f[5, 5, 3, 3, 9] + 94080*f[5, 5, 3, 5, 7] + 
   94080*f[5, 5, 3, 7, 5] - 129024*f[5, 5, 3, 9, 3] + 
   356160*f[5, 5, 5, 3, 7] - 430080*f[5, 5, 5, 5, 5] + 
   356160*f[5, 5, 5, 7, 3] + 345408*f[5, 5, 7, 3, 5] + 
   345408*f[5, 5, 7, 5, 3] - 161280*f[5, 5, 9, 3, 3] + 
   70560*f[5, 7, 3, 3, 7] + 166656*f[5, 7, 3, 5, 5] + 
   70560*f[5, 7, 3, 7, 3] + 301056*f[5, 7, 5, 3, 5] + 
   301056*f[5, 7, 5, 5, 3] - 94080*f[5, 7, 7, 3, 3] - 
   201600*f[5, 9, 3, 3, 5] - 201600*f[5, 9, 3, 5, 3] - 
   161280*f[5, 9, 5, 3, 3] - 42336*f[7, 3, 3, 3, 9] - 
   98784*f[7, 3, 3, 5, 7] - 98784*f[7, 3, 3, 7, 5] - 42336*f[7, 3, 3, 9, 3] - 
   110544*f[7, 3, 5, 3, 7] + 134400*f[7, 3, 5, 5, 5] - 
   110544*f[7, 3, 5, 7, 3] - 87024*f[7, 3, 7, 3, 5] - 
   87024*f[7, 3, 7, 5, 3] + 28224*f[7, 3, 9, 3, 3] + 
   112896*f[7, 5, 3, 3, 7] + 255360*f[7, 5, 3, 5, 5] + 
   112896*f[7, 5, 3, 7, 3] + 315840*f[7, 5, 5, 3, 5] + 
   315840*f[7, 5, 5, 5, 3] - 47040*f[7, 5, 7, 3, 3] - 
   235200*f[7, 7, 3, 3, 5] - 235200*f[7, 7, 3, 5, 3] + 
   169344*f[7, 9, 3, 3, 3] - 84672*f[9, 3, 3, 3, 7] + 
   403200*f[9, 3, 3, 5, 5] - 84672*f[9, 3, 3, 7, 3] + 
   80640*f[9, 3, 5, 3, 5] + 80640*f[9, 3, 5, 5, 3] - 
   201600*f[9, 5, 3, 3, 5] - 201600*f[9, 5, 3, 5, 3] - 
   161280*f[9, 5, 5, 3, 3] + 169344*f[9, 7, 3, 3, 3], 
  DecimalForm[
   4.32167545759795095869996393858182419499504719404843916`53.63565214980625*^\
6]}, {"101000001000", (-724739973530502531089010532087507044727*f[25])/
    103674670783808685921360000 - (1686902948885*f[3, 3, 19])/15814 - 
   (85915024*f[3, 5, 17])/55 - 19293302*f[3, 7, 15] - 758422*f[3, 9, 13] - 
   121000*f[3, 11, 11] - 758422*f[3, 13, 9] - 19293302*f[3, 15, 7] - 
   (85915024*f[3, 17, 5])/55 - (1686902948885*f[3, 19, 3])/15814 - 
   (128192044*f[5, 3, 17])/55 - (77710406*f[5, 5, 15])/15 + 
   631176*f[5, 7, 13] + 682704*f[5, 9, 11] + 682704*f[5, 11, 9] + 
   631176*f[5, 13, 7] - (77710406*f[5, 15, 5])/15 - 
   (128192044*f[5, 17, 3])/55 + (17539466*f[7, 3, 15])/3 - 
   41538*f[7, 5, 13] + 3899196*f[7, 7, 11] + 621936*f[7, 9, 9] + 
   3899196*f[7, 11, 7] - 41538*f[7, 13, 5] + (17539466*f[7, 15, 3])/3 - 
   2776564*f[9, 3, 13] + 583264*f[9, 5, 11] + 325528*f[9, 7, 9] + 
   325528*f[9, 9, 7] + 583264*f[9, 11, 5] - 2776564*f[9, 13, 3] - 
   60500*f[11, 3, 11] - 406880*f[11, 5, 9] - 236040*f[11, 7, 7] - 
   406880*f[11, 9, 5] - 60500*f[11, 11, 3] - 621810*f[13, 3, 9] - 
   4589970*f[13, 5, 7] - 4589970*f[13, 7, 5] - 621810*f[13, 9, 3] + 
   (304529981*f[15, 3, 7])/5 + (72138052*f[15, 5, 5])/15 + 
   (304529981*f[15, 7, 3])/5 + (760176476*f[17, 3, 5])/275 + 
   (760176476*f[17, 5, 3])/275 + 846720*f[3, 3, 3, 7, 9] + 
   846720*f[3, 3, 3, 9, 7] + 32256*f[3, 3, 5, 5, 9] - 
   846720*f[3, 3, 5, 7, 7] + 32256*f[3, 3, 5, 9, 5] + 
   423360*f[3, 3, 7, 3, 9] - 987840*f[3, 3, 7, 5, 7] - 
   987840*f[3, 3, 7, 7, 5] + 423360*f[3, 3, 7, 9, 3] + 
   423360*f[3, 3, 9, 3, 7] - 64512*f[3, 3, 9, 5, 5] + 
   423360*f[3, 3, 9, 7, 3] + 32256*f[3, 5, 3, 5, 9] - 
   376320*f[3, 5, 3, 7, 7] + 32256*f[3, 5, 3, 9, 5] + 
   133056*f[3, 5, 5, 3, 9] - 504000*f[3, 5, 5, 5, 7] - 
   504000*f[3, 5, 5, 7, 5] + 133056*f[3, 5, 5, 9, 3] + 
   164640*f[3, 5, 7, 3, 7] - 470400*f[3, 5, 7, 5, 5] + 
   164640*f[3, 5, 7, 7, 3] + 133056*f[3, 5, 9, 3, 5] + 
   133056*f[3, 5, 9, 5, 3] + 70560*f[3, 7, 3, 3, 9] - 
   282240*f[3, 7, 3, 5, 7] - 282240*f[3, 7, 3, 7, 5] + 
   70560*f[3, 7, 3, 9, 3] - 47040*f[3, 7, 5, 3, 7] - 
   403200*f[3, 7, 5, 5, 5] - 47040*f[3, 7, 5, 7, 3] - 
   117600*f[3, 7, 7, 3, 5] - 117600*f[3, 7, 7, 5, 3] - 
   141120*f[3, 7, 9, 3, 3] - 211680*f[3, 9, 3, 3, 7] + 
   137088*f[3, 9, 3, 5, 5] - 211680*f[3, 9, 3, 7, 3] + 
   36288*f[3, 9, 5, 3, 5] + 36288*f[3, 9, 5, 5, 3] - 
   141120*f[3, 9, 7, 3, 3] + 32256*f[5, 3, 3, 5, 9] + 
   94080*f[5, 3, 3, 7, 7] + 32256*f[5, 3, 3, 9, 5] - 68544*f[5, 3, 5, 3, 9] - 
   302400*f[5, 3, 5, 5, 7] - 302400*f[5, 3, 5, 7, 5] - 
   68544*f[5, 3, 5, 9, 3] + 164640*f[5, 3, 7, 3, 7] - 
   336000*f[5, 3, 7, 5, 5] + 164640*f[5, 3, 7, 7, 3] - 
   68544*f[5, 3, 9, 3, 5] - 68544*f[5, 3, 9, 5, 3] - 
   129024*f[5, 5, 3, 3, 9] + 94080*f[5, 5, 3, 5, 7] + 
   94080*f[5, 5, 3, 7, 5] - 129024*f[5, 5, 3, 9, 3] + 
   356160*f[5, 5, 5, 3, 7] - 430080*f[5, 5, 5, 5, 5] + 
   356160*f[5, 5, 5, 7, 3] + 345408*f[5, 5, 7, 3, 5] + 
   345408*f[5, 5, 7, 5, 3] - 161280*f[5, 5, 9, 3, 3] + 
   70560*f[5, 7, 3, 3, 7] + 166656*f[5, 7, 3, 5, 5] + 
   70560*f[5, 7, 3, 7, 3] + 301056*f[5, 7, 5, 3, 5] + 
   301056*f[5, 7, 5, 5, 3] - 94080*f[5, 7, 7, 3, 3] - 
   201600*f[5, 9, 3, 3, 5] - 201600*f[5, 9, 3, 5, 3] - 
   161280*f[5, 9, 5, 3, 3] - 42336*f[7, 3, 3, 3, 9] - 
   98784*f[7, 3, 3, 5, 7] - 98784*f[7, 3, 3, 7, 5] - 42336*f[7, 3, 3, 9, 3] - 
   110544*f[7, 3, 5, 3, 7] + 134400*f[7, 3, 5, 5, 5] - 
   110544*f[7, 3, 5, 7, 3] - 87024*f[7, 3, 7, 3, 5] - 
   87024*f[7, 3, 7, 5, 3] + 28224*f[7, 3, 9, 3, 3] + 
   112896*f[7, 5, 3, 3, 7] + 255360*f[7, 5, 3, 5, 5] + 
   112896*f[7, 5, 3, 7, 3] + 315840*f[7, 5, 5, 3, 5] + 
   315840*f[7, 5, 5, 5, 3] - 47040*f[7, 5, 7, 3, 3] - 
   235200*f[7, 7, 3, 3, 5] - 235200*f[7, 7, 3, 5, 3] + 
   169344*f[7, 9, 3, 3, 3] - 84672*f[9, 3, 3, 3, 7] + 
   403200*f[9, 3, 3, 5, 5] - 84672*f[9, 3, 3, 7, 3] + 
   80640*f[9, 3, 5, 3, 5] + 80640*f[9, 3, 5, 5, 3] - 
   201600*f[9, 5, 3, 3, 5] - 201600*f[9, 5, 3, 5, 3] - 
   161280*f[9, 5, 5, 3, 3] + 169344*f[9, 7, 3, 3, 3], 
  DecimalForm[
   4.32167545759795095869996393858182419499504719404843916`53.63565214980625*^\
6]}, {"100010000100", (-22563447433321106350574830855710625673*f[25])/
    933072037054278173292240 + (85352380*f[3, 5, 17])/11 + 
   (10866905*f[3, 7, 15])/2 + (10866905*f[3, 15, 7])/2 + 
   (85352380*f[3, 17, 5])/11 - 3101550*f[5, 5, 15] - 1625750*f[5, 7, 13] - 
   1625750*f[5, 13, 7] - 3101550*f[5, 15, 5] - (10423595*f[7, 3, 15])/3 - 
   1625750*f[7, 5, 13] - 5347125*f[7, 7, 11] - 5347125*f[7, 11, 7] - 
   1625750*f[7, 13, 5] - (10423595*f[7, 15, 3])/3 - 87500*f[9, 7, 9] - 
   87500*f[9, 9, 7] - 137500*f[11, 5, 9] + 5230750*f[11, 7, 7] - 
   137500*f[11, 9, 5] + 5660200*f[13, 5, 7] + 5660200*f[13, 7, 5] - 
   (10423595*f[15, 3, 7])/3 - 6203100*f[15, 5, 5] - 
   (10423595*f[15, 7, 3])/3 + 1568000*f[3, 3, 5, 7, 7] + 
   1568000*f[3, 3, 7, 5, 7] + 1568000*f[3, 3, 7, 7, 5] + 
   392000*f[3, 5, 3, 7, 7] - 784000*f[3, 5, 7, 3, 7] - 
   784000*f[3, 5, 7, 7, 3] - 196000*f[3, 7, 3, 5, 7] - 
   196000*f[3, 7, 3, 7, 5] - 784000*f[3, 7, 5, 3, 7] - 
   784000*f[3, 7, 5, 7, 3] - 784000*f[3, 7, 7, 3, 5] - 
   784000*f[3, 7, 7, 5, 3] - 392000*f[5, 3, 3, 7, 7] - 
   392000*f[5, 3, 7, 3, 7] - 392000*f[5, 3, 7, 7, 3] + 
   280000*f[5, 5, 5, 3, 7] + 280000*f[5, 5, 5, 7, 3] + 
   280000*f[5, 5, 7, 3, 5] + 280000*f[5, 5, 7, 5, 3] - 
   196000*f[5, 7, 3, 3, 7] + 560000*f[5, 7, 3, 5, 5] - 
   196000*f[5, 7, 3, 7, 3] + 280000*f[5, 7, 5, 3, 5] + 
   280000*f[5, 7, 5, 5, 3] - 588000*f[7, 3, 3, 5, 7] - 
   588000*f[7, 3, 3, 7, 5] - 196000*f[7, 3, 5, 3, 7] + 
   1120000*f[7, 3, 5, 5, 5] - 196000*f[7, 3, 5, 7, 3] - 
   196000*f[7, 3, 7, 3, 5] - 196000*f[7, 3, 7, 5, 3] - 
   196000*f[7, 5, 3, 3, 7] + 560000*f[7, 5, 3, 5, 5] - 
   196000*f[7, 5, 3, 7, 3] + 280000*f[7, 5, 5, 3, 5] + 
   280000*f[7, 5, 5, 5, 3] + 392000*f[7, 7, 3, 3, 5] + 
   392000*f[7, 7, 3, 5, 3], DecimalForm[
   4.3366051024385189903686450108698705369392248859440178999999999999`52.6371\
4987646275*^6]}, {"100100001000", 
  (-22563447433321106350574830855710625673*f[25])/933072037054278173292240 + 
   (85352380*f[3, 5, 17])/11 + (10866905*f[3, 7, 15])/2 + 
   (10866905*f[3, 15, 7])/2 + (85352380*f[3, 17, 5])/11 - 
   3101550*f[5, 5, 15] - 1625750*f[5, 7, 13] - 1625750*f[5, 13, 7] - 
   3101550*f[5, 15, 5] - (10423595*f[7, 3, 15])/3 - 1625750*f[7, 5, 13] - 
   5347125*f[7, 7, 11] - 5347125*f[7, 11, 7] - 1625750*f[7, 13, 5] - 
   (10423595*f[7, 15, 3])/3 - 87500*f[9, 7, 9] - 87500*f[9, 9, 7] - 
   137500*f[11, 5, 9] + 5230750*f[11, 7, 7] - 137500*f[11, 9, 5] + 
   5660200*f[13, 5, 7] + 5660200*f[13, 7, 5] - (10423595*f[15, 3, 7])/3 - 
   6203100*f[15, 5, 5] - (10423595*f[15, 7, 3])/3 + 
   1568000*f[3, 3, 5, 7, 7] + 1568000*f[3, 3, 7, 5, 7] + 
   1568000*f[3, 3, 7, 7, 5] + 392000*f[3, 5, 3, 7, 7] - 
   784000*f[3, 5, 7, 3, 7] - 784000*f[3, 5, 7, 7, 3] - 
   196000*f[3, 7, 3, 5, 7] - 196000*f[3, 7, 3, 7, 5] - 
   784000*f[3, 7, 5, 3, 7] - 784000*f[3, 7, 5, 7, 3] - 
   784000*f[3, 7, 7, 3, 5] - 784000*f[3, 7, 7, 5, 3] - 
   392000*f[5, 3, 3, 7, 7] - 392000*f[5, 3, 7, 3, 7] - 
   392000*f[5, 3, 7, 7, 3] + 280000*f[5, 5, 5, 3, 7] + 
   280000*f[5, 5, 5, 7, 3] + 280000*f[5, 5, 7, 3, 5] + 
   280000*f[5, 5, 7, 5, 3] - 196000*f[5, 7, 3, 3, 7] + 
   560000*f[5, 7, 3, 5, 5] - 196000*f[5, 7, 3, 7, 3] + 
   280000*f[5, 7, 5, 3, 5] + 280000*f[5, 7, 5, 5, 3] - 
   588000*f[7, 3, 3, 5, 7] - 588000*f[7, 3, 3, 7, 5] - 
   196000*f[7, 3, 5, 3, 7] + 1120000*f[7, 3, 5, 5, 5] - 
   196000*f[7, 3, 5, 7, 3] - 196000*f[7, 3, 7, 3, 5] - 
   196000*f[7, 3, 7, 5, 3] - 196000*f[7, 5, 3, 3, 7] + 
   560000*f[7, 5, 3, 5, 5] - 196000*f[7, 5, 3, 7, 3] + 
   280000*f[7, 5, 5, 3, 5] + 280000*f[7, 5, 5, 5, 3] + 
   392000*f[7, 7, 3, 3, 5] + 392000*f[7, 7, 3, 5, 3], 
  DecimalForm[
   4.3366051024385189903686450108698705369392248859440178999999999999`52.6371\
4987646275*^6]}, {"100001000010", 
  (151974779814286630502765766250821299683*f[25])/
    20734934156761737184272000 - (1686902948885*f[3, 3, 19])/15814 + 
   (83573385*f[3, 5, 17])/11 + (63038507*f[3, 7, 15])/12 + 
   426104*f[3, 9, 13] - 284350*f[3, 11, 11] + 426104*f[3, 13, 9] + 
   (63038507*f[3, 15, 7])/12 + (83573385*f[3, 17, 5])/11 - 
   (1686902948885*f[3, 19, 3])/15814 - (27223325*f[5, 3, 17])/11 + 
   (400219151*f[5, 5, 15])/30 + 82362*f[5, 7, 13] + 2735550*f[5, 9, 11] + 
   2735550*f[5, 11, 9] + 82362*f[5, 13, 7] + (400219151*f[5, 15, 5])/30 - 
   (27223325*f[5, 17, 3])/11 - 998011*f[7, 3, 15] - 80556*f[7, 5, 13] + 
   2365650*f[7, 7, 11] + 126000*f[7, 9, 9] + 2365650*f[7, 11, 7] - 
   80556*f[7, 13, 5] - 998011*f[7, 15, 3] - 62650*f[9, 3, 13] - 
   2227400*f[9, 5, 11] + 328300*f[9, 7, 9] + 328300*f[9, 9, 7] - 
   2227400*f[9, 11, 5] - 62650*f[9, 13, 3] - 142175*f[11, 3, 11] - 
   4158350*f[11, 5, 9] - 4823700*f[11, 7, 7] - 4158350*f[11, 9, 5] - 
   142175*f[11, 11, 3] + 93114*f[13, 3, 9] + 71862*f[13, 5, 7] + 
   71862*f[13, 7, 5] + 93114*f[13, 9, 3] + (84399455*f[15, 3, 7])/12 + 
   (139969019*f[15, 5, 5])/15 + (84399455*f[15, 7, 3])/12 + 
   (298977012*f[17, 3, 5])/55 + (298977012*f[17, 5, 3])/55 + 
   846720*f[3, 3, 3, 7, 9] + 846720*f[3, 3, 3, 9, 7] - 
   774144*f[3, 3, 5, 5, 9] + 94080*f[3, 3, 5, 7, 7] - 
   774144*f[3, 3, 5, 9, 5] + 423360*f[3, 3, 7, 3, 9] - 
   47040*f[3, 3, 7, 5, 7] - 47040*f[3, 3, 7, 7, 5] + 
   423360*f[3, 3, 7, 9, 3] + 423360*f[3, 3, 9, 3, 7] - 
   870912*f[3, 3, 9, 5, 5] + 423360*f[3, 3, 9, 7, 3] - 
   411264*f[3, 5, 3, 5, 9] + 211680*f[3, 5, 3, 7, 7] - 
   411264*f[3, 5, 3, 9, 5] - 249984*f[3, 5, 5, 3, 9] - 
   13440*f[3, 5, 5, 5, 7] - 13440*f[3, 5, 5, 7, 5] - 
   249984*f[3, 5, 5, 9, 3] + 105840*f[3, 5, 7, 3, 7] + 
   80640*f[3, 5, 7, 5, 5] + 105840*f[3, 5, 7, 7, 3] - 
   129024*f[3, 5, 9, 3, 5] - 129024*f[3, 5, 9, 5, 3] - 
   211680*f[3, 7, 3, 3, 9] - 70560*f[3, 7, 3, 5, 7] - 
   70560*f[3, 7, 3, 7, 5] - 211680*f[3, 7, 3, 9, 3] - 
   11760*f[3, 7, 5, 3, 7] + 268800*f[3, 7, 5, 5, 5] - 
   11760*f[3, 7, 5, 7, 3] + 11760*f[3, 7, 7, 3, 5] + 11760*f[3, 7, 7, 5, 3] - 
   141120*f[3, 7, 9, 3, 3] + 70560*f[3, 9, 3, 3, 7] - 
   306432*f[3, 9, 3, 5, 5] + 70560*f[3, 9, 3, 7, 3] - 
   104832*f[3, 9, 5, 3, 5] - 104832*f[3, 9, 5, 5, 3] - 
   141120*f[3, 9, 7, 3, 3] - 330624*f[5, 3, 3, 5, 9] - 
   23520*f[5, 3, 3, 7, 7] - 330624*f[5, 3, 3, 9, 5] - 
   169344*f[5, 3, 5, 3, 9] + 13440*f[5, 3, 5, 5, 7] + 
   13440*f[5, 3, 5, 7, 5] - 169344*f[5, 3, 5, 9, 3] + 
   223440*f[5, 3, 7, 3, 7] + 26880*f[5, 3, 7, 5, 5] + 
   223440*f[5, 3, 7, 7, 3] - 290304*f[5, 3, 9, 3, 5] - 
   290304*f[5, 3, 9, 5, 3] + 213696*f[5, 5, 3, 3, 9] + 
   6720*f[5, 5, 3, 5, 7] + 6720*f[5, 5, 3, 7, 5] + 213696*f[5, 5, 3, 9, 3] - 
   117600*f[5, 5, 5, 3, 7] + 184320*f[5, 5, 5, 5, 5] - 
   117600*f[5, 5, 5, 7, 3] - 67872*f[5, 5, 7, 3, 5] - 
   67872*f[5, 5, 7, 5, 3] + 362880*f[5, 5, 9, 3, 3] + 
   294000*f[5, 7, 3, 3, 7] - 122304*f[5, 7, 3, 5, 5] + 
   294000*f[5, 7, 3, 7, 3] - 4704*f[5, 7, 5, 3, 5] - 4704*f[5, 7, 5, 5, 3] + 
   117600*f[5, 7, 7, 3, 3] - 100800*f[5, 9, 3, 3, 5] - 
   100800*f[5, 9, 3, 5, 3] + 120960*f[5, 9, 5, 3, 3] - 
   211680*f[7, 3, 3, 5, 7] - 211680*f[7, 3, 3, 7, 5] - 
   94080*f[7, 3, 5, 3, 7] + 67200*f[7, 3, 5, 5, 5] - 94080*f[7, 3, 5, 7, 3] - 
   94080*f[7, 3, 7, 3, 5] - 94080*f[7, 3, 7, 5, 3] + 
   199920*f[7, 5, 3, 3, 7] + 100800*f[7, 5, 3, 5, 5] + 
   199920*f[7, 5, 3, 7, 3] + 117600*f[7, 5, 5, 3, 5] + 
   117600*f[7, 5, 5, 5, 3] + 117600*f[7, 5, 7, 3, 3] - 
   58800*f[7, 7, 3, 3, 5] - 58800*f[7, 7, 3, 5, 3] + 
   117600*f[7, 7, 5, 3, 3] - 211680*f[9, 3, 3, 3, 7] + 
   362880*f[9, 3, 3, 5, 5] - 211680*f[9, 3, 3, 7, 3] + 
   262080*f[9, 3, 5, 3, 5] + 262080*f[9, 3, 5, 5, 3] - 
   141120*f[9, 3, 7, 3, 3] + 20160*f[9, 5, 3, 3, 5] + 
   20160*f[9, 5, 3, 5, 3] - 120960*f[9, 5, 5, 3, 3], 
  DecimalForm[
   4.41043874023573991270386325519879692830299130953122848`53.6444817942265*^6\
]}, {"101000010000", (151974779814286630502765766250821299683*f[25])/
    20734934156761737184272000 - (1686902948885*f[3, 3, 19])/15814 + 
   (83573385*f[3, 5, 17])/11 + (63038507*f[3, 7, 15])/12 + 
   426104*f[3, 9, 13] - 284350*f[3, 11, 11] + 426104*f[3, 13, 9] + 
   (63038507*f[3, 15, 7])/12 + (83573385*f[3, 17, 5])/11 - 
   (1686902948885*f[3, 19, 3])/15814 - (27223325*f[5, 3, 17])/11 + 
   (400219151*f[5, 5, 15])/30 + 82362*f[5, 7, 13] + 2735550*f[5, 9, 11] + 
   2735550*f[5, 11, 9] + 82362*f[5, 13, 7] + (400219151*f[5, 15, 5])/30 - 
   (27223325*f[5, 17, 3])/11 - 998011*f[7, 3, 15] - 80556*f[7, 5, 13] + 
   2365650*f[7, 7, 11] + 126000*f[7, 9, 9] + 2365650*f[7, 11, 7] - 
   80556*f[7, 13, 5] - 998011*f[7, 15, 3] - 62650*f[9, 3, 13] - 
   2227400*f[9, 5, 11] + 328300*f[9, 7, 9] + 328300*f[9, 9, 7] - 
   2227400*f[9, 11, 5] - 62650*f[9, 13, 3] - 142175*f[11, 3, 11] - 
   4158350*f[11, 5, 9] - 4823700*f[11, 7, 7] - 4158350*f[11, 9, 5] - 
   142175*f[11, 11, 3] + 93114*f[13, 3, 9] + 71862*f[13, 5, 7] + 
   71862*f[13, 7, 5] + 93114*f[13, 9, 3] + (84399455*f[15, 3, 7])/12 + 
   (139969019*f[15, 5, 5])/15 + (84399455*f[15, 7, 3])/12 + 
   (298977012*f[17, 3, 5])/55 + (298977012*f[17, 5, 3])/55 + 
   846720*f[3, 3, 3, 7, 9] + 846720*f[3, 3, 3, 9, 7] - 
   774144*f[3, 3, 5, 5, 9] + 94080*f[3, 3, 5, 7, 7] - 
   774144*f[3, 3, 5, 9, 5] + 423360*f[3, 3, 7, 3, 9] - 
   47040*f[3, 3, 7, 5, 7] - 47040*f[3, 3, 7, 7, 5] + 
   423360*f[3, 3, 7, 9, 3] + 423360*f[3, 3, 9, 3, 7] - 
   870912*f[3, 3, 9, 5, 5] + 423360*f[3, 3, 9, 7, 3] - 
   411264*f[3, 5, 3, 5, 9] + 211680*f[3, 5, 3, 7, 7] - 
   411264*f[3, 5, 3, 9, 5] - 249984*f[3, 5, 5, 3, 9] - 
   13440*f[3, 5, 5, 5, 7] - 13440*f[3, 5, 5, 7, 5] - 
   249984*f[3, 5, 5, 9, 3] + 105840*f[3, 5, 7, 3, 7] + 
   80640*f[3, 5, 7, 5, 5] + 105840*f[3, 5, 7, 7, 3] - 
   129024*f[3, 5, 9, 3, 5] - 129024*f[3, 5, 9, 5, 3] - 
   211680*f[3, 7, 3, 3, 9] - 70560*f[3, 7, 3, 5, 7] - 
   70560*f[3, 7, 3, 7, 5] - 211680*f[3, 7, 3, 9, 3] - 
   11760*f[3, 7, 5, 3, 7] + 268800*f[3, 7, 5, 5, 5] - 
   11760*f[3, 7, 5, 7, 3] + 11760*f[3, 7, 7, 3, 5] + 11760*f[3, 7, 7, 5, 3] - 
   141120*f[3, 7, 9, 3, 3] + 70560*f[3, 9, 3, 3, 7] - 
   306432*f[3, 9, 3, 5, 5] + 70560*f[3, 9, 3, 7, 3] - 
   104832*f[3, 9, 5, 3, 5] - 104832*f[3, 9, 5, 5, 3] - 
   141120*f[3, 9, 7, 3, 3] - 330624*f[5, 3, 3, 5, 9] - 
   23520*f[5, 3, 3, 7, 7] - 330624*f[5, 3, 3, 9, 5] - 
   169344*f[5, 3, 5, 3, 9] + 13440*f[5, 3, 5, 5, 7] + 
   13440*f[5, 3, 5, 7, 5] - 169344*f[5, 3, 5, 9, 3] + 
   223440*f[5, 3, 7, 3, 7] + 26880*f[5, 3, 7, 5, 5] + 
   223440*f[5, 3, 7, 7, 3] - 290304*f[5, 3, 9, 3, 5] - 
   290304*f[5, 3, 9, 5, 3] + 213696*f[5, 5, 3, 3, 9] + 
   6720*f[5, 5, 3, 5, 7] + 6720*f[5, 5, 3, 7, 5] + 213696*f[5, 5, 3, 9, 3] - 
   117600*f[5, 5, 5, 3, 7] + 184320*f[5, 5, 5, 5, 5] - 
   117600*f[5, 5, 5, 7, 3] - 67872*f[5, 5, 7, 3, 5] - 
   67872*f[5, 5, 7, 5, 3] + 362880*f[5, 5, 9, 3, 3] + 
   294000*f[5, 7, 3, 3, 7] - 122304*f[5, 7, 3, 5, 5] + 
   294000*f[5, 7, 3, 7, 3] - 4704*f[5, 7, 5, 3, 5] - 4704*f[5, 7, 5, 5, 3] + 
   117600*f[5, 7, 7, 3, 3] - 100800*f[5, 9, 3, 3, 5] - 
   100800*f[5, 9, 3, 5, 3] + 120960*f[5, 9, 5, 3, 3] - 
   211680*f[7, 3, 3, 5, 7] - 211680*f[7, 3, 3, 7, 5] - 
   94080*f[7, 3, 5, 3, 7] + 67200*f[7, 3, 5, 5, 5] - 94080*f[7, 3, 5, 7, 3] - 
   94080*f[7, 3, 7, 3, 5] - 94080*f[7, 3, 7, 5, 3] + 
   199920*f[7, 5, 3, 3, 7] + 100800*f[7, 5, 3, 5, 5] + 
   199920*f[7, 5, 3, 7, 3] + 117600*f[7, 5, 5, 3, 5] + 
   117600*f[7, 5, 5, 5, 3] + 117600*f[7, 5, 7, 3, 3] - 
   58800*f[7, 7, 3, 3, 5] - 58800*f[7, 7, 3, 5, 3] + 
   117600*f[7, 7, 5, 3, 3] - 211680*f[9, 3, 3, 3, 7] + 
   362880*f[9, 3, 3, 5, 5] - 211680*f[9, 3, 3, 7, 3] + 
   262080*f[9, 3, 5, 3, 5] + 262080*f[9, 3, 5, 5, 3] - 
   141120*f[9, 3, 7, 3, 3] + 20160*f[9, 5, 3, 3, 5] + 
   20160*f[9, 5, 3, 5, 3] - 120960*f[9, 5, 5, 3, 3], 
  DecimalForm[
   4.41043874023573991270386325519879692830299130953122848`53.6444817942265*^6\
]}, {"100010001000", (-610540155880250880948242487231847*f[25])/
    17188395266727054864 + 10866905*f[3, 7, 15] + 10866905*f[3, 15, 7] - 
   8015070*f[7, 3, 15] - 11365200*f[7, 7, 11] - 11365200*f[7, 11, 7] - 
   8015070*f[7, 15, 3] + 980100*f[11, 3, 11] + 46883200*f[11, 7, 7] + 
   980100*f[11, 11, 3] - 8015070*f[15, 3, 7] - 8015070*f[15, 7, 3] + 
   1568000*f[3, 3, 5, 7, 7] + 1568000*f[3, 3, 7, 5, 7] + 
   1568000*f[3, 3, 7, 7, 5] - 784000*f[3, 5, 3, 7, 7] - 
   784000*f[3, 5, 7, 3, 7] - 784000*f[3, 5, 7, 7, 3] + 
   392000*f[3, 7, 3, 5, 7] + 392000*f[3, 7, 3, 7, 5] - 
   784000*f[3, 7, 5, 3, 7] - 784000*f[3, 7, 5, 7, 3] - 
   784000*f[3, 7, 7, 3, 5] - 784000*f[3, 7, 7, 5, 3] - 
   784000*f[7, 3, 3, 5, 7] - 784000*f[7, 3, 3, 7, 5] + 
   784000*f[7, 7, 3, 3, 5] + 784000*f[7, 7, 3, 5, 3], 
  DecimalForm[
   4.4494106201670045503816648186585506088615031816970833`52.64830248707952*^6\
]}, {"100001000100", (-733869040086420811568575117830340632499*f[25])/
    46653601852713908664612000 - (68122236*f[3, 5, 17])/11 - 
   13853952*f[3, 9, 13] - 13853952*f[3, 13, 9] - (68122236*f[3, 17, 5])/11 + 
   (45040844*f[5, 3, 17])/33 + 159312*f[5, 5, 15] - 4264400*f[5, 7, 13] - 
   198000*f[5, 9, 11] - 198000*f[5, 11, 9] - 4264400*f[5, 13, 7] + 
   159312*f[5, 15, 5] + (45040844*f[5, 17, 3])/33 - 
   (11985344*f[7, 3, 15])/3 + 433664*f[7, 5, 13] - 3981180*f[7, 7, 11] + 
   233520*f[7, 9, 9] - 3981180*f[7, 11, 7] + 433664*f[7, 13, 5] - 
   (11985344*f[7, 15, 3])/3 + 240240*f[9, 3, 13] + 320760*f[9, 5, 11] + 
   359800*f[9, 7, 9] + 359800*f[9, 9, 7] + 320760*f[9, 11, 5] + 
   240240*f[9, 13, 3] + 511830*f[11, 3, 11] + 18302360*f[11, 5, 9] + 
   348040*f[11, 7, 7] + 18302360*f[11, 9, 5] + 511830*f[11, 11, 3] + 
   240240*f[13, 3, 9] + 10143280*f[13, 5, 7] + 10143280*f[13, 7, 5] + 
   240240*f[13, 9, 3] - (11985344*f[15, 3, 7])/3 - 5383552*f[15, 5, 5] - 
   (11985344*f[15, 7, 3])/3 + (45040844*f[17, 3, 5])/33 + 
   (45040844*f[17, 5, 3])/33 + 1612800*f[3, 3, 5, 5, 9] + 
   1612800*f[3, 3, 5, 9, 5] + 1612800*f[3, 3, 9, 5, 5] - 
   403200*f[3, 5, 5, 3, 9] - 403200*f[3, 5, 5, 5, 7] - 
   403200*f[3, 5, 5, 7, 5] - 403200*f[3, 5, 5, 9, 3] - 
   235200*f[3, 5, 7, 3, 7] - 537600*f[3, 5, 7, 5, 5] - 
   235200*f[3, 5, 7, 7, 3] - 403200*f[3, 5, 9, 3, 5] - 
   403200*f[3, 5, 9, 5, 3] - 235200*f[3, 7, 3, 5, 7] - 
   235200*f[3, 7, 3, 7, 5] - 235200*f[3, 7, 5, 3, 7] - 
   806400*f[3, 7, 5, 5, 5] - 235200*f[3, 7, 5, 7, 3] - 
   235200*f[3, 7, 7, 3, 5] - 235200*f[3, 7, 7, 5, 3] + 
   806400*f[3, 9, 3, 5, 5] - 403200*f[3, 9, 5, 3, 5] - 
   403200*f[3, 9, 5, 5, 3] - 403200*f[5, 3, 3, 5, 9] - 
   403200*f[5, 3, 3, 9, 5] - 201600*f[5, 3, 5, 3, 9] + 
   246400*f[5, 3, 5, 5, 7] + 246400*f[5, 3, 5, 7, 5] - 
   201600*f[5, 3, 5, 9, 3] + 313600*f[5, 3, 7, 3, 7] + 
   313600*f[5, 3, 7, 5, 5] + 313600*f[5, 3, 7, 7, 3] - 
   201600*f[5, 3, 9, 3, 5] - 201600*f[5, 3, 9, 5, 3] - 
   22400*f[5, 5, 5, 3, 7] - 22400*f[5, 5, 5, 7, 3] - 22400*f[5, 5, 7, 3, 5] - 
   22400*f[5, 5, 7, 5, 3] + 235200*f[5, 7, 3, 3, 7] + 
   268800*f[5, 7, 3, 5, 5] + 235200*f[5, 7, 3, 7, 3] + 
   44800*f[5, 7, 5, 3, 5] + 44800*f[5, 7, 5, 5, 3] - 
   156800*f[5, 7, 7, 3, 3] - 313600*f[7, 3, 3, 5, 7] - 
   313600*f[7, 3, 3, 7, 5] + 78400*f[7, 3, 5, 3, 7] - 
   358400*f[7, 3, 5, 5, 5] + 78400*f[7, 3, 5, 7, 3] + 
   78400*f[7, 3, 7, 3, 5] + 78400*f[7, 3, 7, 5, 3] + 
   235200*f[7, 5, 3, 3, 7] + 235200*f[7, 5, 3, 7, 3] + 
   179200*f[7, 5, 5, 3, 5] + 179200*f[7, 5, 5, 5, 3] - 
   156800*f[7, 5, 7, 3, 3] + 78400*f[7, 7, 3, 3, 5] + 
   78400*f[7, 7, 3, 5, 3] - 156800*f[7, 7, 5, 3, 3], 
  DecimalForm[
   4.4604473469628484069941543378862881214063695304675813`52.64937841713698*^6\
]}, {"100100010000", (-733869040086420811568575117830340632499*f[25])/
    46653601852713908664612000 - (68122236*f[3, 5, 17])/11 - 
   13853952*f[3, 9, 13] - 13853952*f[3, 13, 9] - (68122236*f[3, 17, 5])/11 + 
   (45040844*f[5, 3, 17])/33 + 159312*f[5, 5, 15] - 4264400*f[5, 7, 13] - 
   198000*f[5, 9, 11] - 198000*f[5, 11, 9] - 4264400*f[5, 13, 7] + 
   159312*f[5, 15, 5] + (45040844*f[5, 17, 3])/33 - 
   (11985344*f[7, 3, 15])/3 + 433664*f[7, 5, 13] - 3981180*f[7, 7, 11] + 
   233520*f[7, 9, 9] - 3981180*f[7, 11, 7] + 433664*f[7, 13, 5] - 
   (11985344*f[7, 15, 3])/3 + 240240*f[9, 3, 13] + 320760*f[9, 5, 11] + 
   359800*f[9, 7, 9] + 359800*f[9, 9, 7] + 320760*f[9, 11, 5] + 
   240240*f[9, 13, 3] + 511830*f[11, 3, 11] + 18302360*f[11, 5, 9] + 
   348040*f[11, 7, 7] + 18302360*f[11, 9, 5] + 511830*f[11, 11, 3] + 
   240240*f[13, 3, 9] + 10143280*f[13, 5, 7] + 10143280*f[13, 7, 5] + 
   240240*f[13, 9, 3] - (11985344*f[15, 3, 7])/3 - 5383552*f[15, 5, 5] - 
   (11985344*f[15, 7, 3])/3 + (45040844*f[17, 3, 5])/33 + 
   (45040844*f[17, 5, 3])/33 + 1612800*f[3, 3, 5, 5, 9] + 
   1612800*f[3, 3, 5, 9, 5] + 1612800*f[3, 3, 9, 5, 5] - 
   403200*f[3, 5, 5, 3, 9] - 403200*f[3, 5, 5, 5, 7] - 
   403200*f[3, 5, 5, 7, 5] - 403200*f[3, 5, 5, 9, 3] - 
   235200*f[3, 5, 7, 3, 7] - 537600*f[3, 5, 7, 5, 5] - 
   235200*f[3, 5, 7, 7, 3] - 403200*f[3, 5, 9, 3, 5] - 
   403200*f[3, 5, 9, 5, 3] - 235200*f[3, 7, 3, 5, 7] - 
   235200*f[3, 7, 3, 7, 5] - 235200*f[3, 7, 5, 3, 7] - 
   806400*f[3, 7, 5, 5, 5] - 235200*f[3, 7, 5, 7, 3] - 
   235200*f[3, 7, 7, 3, 5] - 235200*f[3, 7, 7, 5, 3] + 
   806400*f[3, 9, 3, 5, 5] - 403200*f[3, 9, 5, 3, 5] - 
   403200*f[3, 9, 5, 5, 3] - 403200*f[5, 3, 3, 5, 9] - 
   403200*f[5, 3, 3, 9, 5] - 201600*f[5, 3, 5, 3, 9] + 
   246400*f[5, 3, 5, 5, 7] + 246400*f[5, 3, 5, 7, 5] - 
   201600*f[5, 3, 5, 9, 3] + 313600*f[5, 3, 7, 3, 7] + 
   313600*f[5, 3, 7, 5, 5] + 313600*f[5, 3, 7, 7, 3] - 
   201600*f[5, 3, 9, 3, 5] - 201600*f[5, 3, 9, 5, 3] - 
   22400*f[5, 5, 5, 3, 7] - 22400*f[5, 5, 5, 7, 3] - 22400*f[5, 5, 7, 3, 5] - 
   22400*f[5, 5, 7, 5, 3] + 235200*f[5, 7, 3, 3, 7] + 
   268800*f[5, 7, 3, 5, 5] + 235200*f[5, 7, 3, 7, 3] + 
   44800*f[5, 7, 5, 3, 5] + 44800*f[5, 7, 5, 5, 3] - 
   156800*f[5, 7, 7, 3, 3] - 313600*f[7, 3, 3, 5, 7] - 
   313600*f[7, 3, 3, 7, 5] + 78400*f[7, 3, 5, 3, 7] - 
   358400*f[7, 3, 5, 5, 5] + 78400*f[7, 3, 5, 7, 3] + 
   78400*f[7, 3, 7, 3, 5] + 78400*f[7, 3, 7, 5, 3] + 
   235200*f[7, 5, 3, 3, 7] + 235200*f[7, 5, 3, 7, 3] + 
   179200*f[7, 5, 5, 3, 5] + 179200*f[7, 5, 5, 5, 3] - 
   156800*f[7, 5, 7, 3, 3] + 78400*f[7, 7, 3, 3, 5] + 
   78400*f[7, 7, 3, 5, 3] - 156800*f[7, 7, 5, 3, 3], 
  DecimalForm[
   4.4604473469628484069941543378862881214063695304675813`52.64937841713698*^6\
]}, {"100000010101", 
  (-41509440510351893946453015018428398428522208464638756182371863631717277*
     f[25])/3685760835018471628542319423679160501409737120000000 + 
   (5630980023479927017112693*f[3, 3, 19])/8396584495299000 - 
   (31022332306157*f[3, 5, 17])/2450250 - (3958034340611*f[3, 7, 15])/
    554400 - (1503428189*f[3, 9, 13])/6300 + (18567435289*f[3, 11, 11])/
    7200 - (1503428189*f[3, 13, 9])/6300 - (3958034340611*f[3, 15, 7])/
    554400 - (31022332306157*f[3, 17, 5])/2450250 + 
   (5630980023479927017112693*f[3, 19, 3])/8396584495299000 - 
   (70777145207119*f[5, 3, 17])/4900500 - (215797979581*f[5, 5, 15])/51975 - 
   (295504609*f[5, 7, 13])/600 + (1025544689*f[5, 9, 11])/2160 + 
   (1025544689*f[5, 11, 9])/2160 - (295504609*f[5, 13, 7])/600 - 
   (215797979581*f[5, 15, 5])/51975 - (70777145207119*f[5, 17, 3])/4900500 - 
   (950919466001*f[7, 3, 15])/554400 - (59923051*f[7, 5, 13])/280 - 
   (115396607*f[7, 7, 11])/960 + (3773902*f[7, 9, 9])/9 - 
   (115396607*f[7, 11, 7])/960 - (59923051*f[7, 13, 5])/280 - 
   (950919466001*f[7, 15, 3])/554400 + (201450821*f[9, 3, 13])/525 - 
   (3157267*f[9, 5, 11])/20 + (7532377*f[9, 7, 9])/27 + 
   (7532377*f[9, 9, 7])/27 - (3157267*f[9, 11, 5])/20 + 
   (201450821*f[9, 13, 3])/525 + (4394848849*f[11, 3, 11])/14400 + 
   (39128857*f[11, 5, 9])/432 - (142736167*f[11, 7, 7])/480 + 
   (39128857*f[11, 9, 5])/432 + (4394848849*f[11, 11, 3])/14400 + 
   (710996089*f[13, 3, 9])/3150 - (434465933*f[13, 5, 7])/4200 - 
   (434465933*f[13, 7, 5])/4200 + (710996089*f[13, 9, 3])/3150 - 
   (87994423423*f[15, 3, 7])/10080 + (2482158058*f[15, 5, 5])/315 - 
   (87994423423*f[15, 7, 3])/10080 - (2581116235530401*f[17, 3, 5])/
    36753750 - (2581116235530401*f[17, 5, 3])/36753750 - 
   (4788795426905663457785089*f[19, 3, 3])/4198292247649500 + 
   (11120192*f[3, 3, 3, 3, 13])/75 + (440616*f[3, 3, 3, 5, 11])/5 - 
   (2071744*f[3, 3, 3, 7, 9])/9 - (2071744*f[3, 3, 3, 9, 7])/9 + 
   (440616*f[3, 3, 3, 11, 5])/5 + (11120192*f[3, 3, 3, 13, 3])/75 + 
   (276233*f[3, 3, 5, 3, 11])/5 - (103552*f[3, 3, 5, 5, 9])/3 - 
   236782*f[3, 3, 5, 7, 7] - (103552*f[3, 3, 5, 9, 5])/3 + 
   (276233*f[3, 3, 5, 11, 3])/5 - (147676*f[3, 3, 7, 3, 9])/3 - 
   177367*f[3, 3, 7, 5, 7] - 177367*f[3, 3, 7, 7, 5] - 
   (147676*f[3, 3, 7, 9, 3])/3 - (419860*f[3, 3, 9, 3, 7])/9 - 
   (604208*f[3, 3, 9, 5, 5])/9 - (419860*f[3, 3, 9, 7, 3])/9 + 
   (839537*f[3, 3, 11, 3, 5])/15 + (839537*f[3, 3, 11, 5, 3])/15 + 
   (9963008*f[3, 3, 13, 3, 3])/75 + (935116*f[3, 5, 3, 3, 11])/15 - 
   (19444*f[3, 5, 3, 5, 9])/9 - 186928*f[3, 5, 3, 7, 7] - 
   (19444*f[3, 5, 3, 9, 5])/9 + (935116*f[3, 5, 3, 11, 3])/15 + 
   (29888*f[3, 5, 5, 3, 9])/3 - 103136*f[3, 5, 5, 5, 7] - 
   103136*f[3, 5, 5, 7, 5] + (29888*f[3, 5, 5, 9, 3])/3 - 
   82264*f[3, 5, 7, 3, 7] - 97184*f[3, 5, 7, 5, 5] - 82264*f[3, 5, 7, 7, 3] - 
   (26620*f[3, 5, 9, 3, 5])/3 - (26620*f[3, 5, 9, 5, 3])/3 + 
   (267440*f[3, 5, 11, 3, 3])/3 + 11784*f[3, 7, 3, 3, 9] - 
   70675*f[3, 7, 3, 5, 7] - 70675*f[3, 7, 3, 7, 5] + 11784*f[3, 7, 3, 9, 3] - 
   45748*f[3, 7, 5, 3, 7] - 85280*f[3, 7, 5, 5, 5] - 45748*f[3, 7, 5, 7, 3] - 
   68647*f[3, 7, 7, 3, 5] - 68647*f[3, 7, 7, 5, 3] - 88008*f[3, 7, 9, 3, 3] + 
   (333896*f[3, 9, 3, 3, 7])/9 - 80560*f[3, 9, 3, 5, 5] + 
   (333896*f[3, 9, 3, 7, 3])/9 - (542936*f[3, 9, 5, 3, 5])/9 - 
   (542936*f[3, 9, 5, 5, 3])/9 - (745736*f[3, 9, 7, 3, 3])/9 + 
   (151862*f[3, 11, 3, 3, 5])/3 + (151862*f[3, 11, 3, 5, 3])/3 + 
   (1358876*f[3, 11, 5, 3, 3])/15 + (1529728*f[3, 13, 3, 3, 3])/15 + 
   (1036096*f[5, 3, 3, 3, 11])/15 + (2588*f[5, 3, 3, 5, 9])/9 - 
   189952*f[5, 3, 3, 7, 7] + (2588*f[5, 3, 3, 9, 5])/9 + 
   (1036096*f[5, 3, 3, 11, 3])/15 + (67472*f[5, 3, 5, 3, 9])/3 - 
   80816*f[5, 3, 5, 5, 7] - 80816*f[5, 3, 5, 7, 5] + 
   (67472*f[5, 3, 5, 9, 3])/3 - 58576*f[5, 3, 7, 3, 7] - 
   72704*f[5, 3, 7, 5, 5] - 58576*f[5, 3, 7, 7, 3] + 
   (164*f[5, 3, 9, 3, 5])/3 + (164*f[5, 3, 9, 5, 3])/3 + 
   (179528*f[5, 3, 11, 3, 3])/3 + (355376*f[5, 5, 3, 3, 9])/9 - 
   64624*f[5, 5, 3, 5, 7] - 64624*f[5, 5, 3, 7, 5] + 
   (355376*f[5, 5, 3, 9, 3])/9 - 49600*f[5, 5, 5, 3, 7] - 
   122880*f[5, 5, 5, 5, 5] - 49600*f[5, 5, 5, 7, 3] - 
   78256*f[5, 5, 7, 3, 5] - 78256*f[5, 5, 7, 5, 3] + 
   (112352*f[5, 5, 9, 3, 3])/9 + 728*f[5, 7, 3, 3, 7] - 
   99968*f[5, 7, 3, 5, 5] + 728*f[5, 7, 3, 7, 3] - 98800*f[5, 7, 5, 3, 5] - 
   98800*f[5, 7, 5, 5, 3] - 71344*f[5, 7, 7, 3, 3] - 
   (244628*f[5, 9, 3, 3, 5])/9 - (244628*f[5, 9, 3, 5, 3])/9 - 
   (291496*f[5, 9, 5, 3, 3])/9 + (620728*f[5, 11, 3, 3, 3])/15 + 
   18336*f[7, 3, 3, 3, 9] - 64603*f[7, 3, 3, 5, 7] - 64603*f[7, 3, 3, 7, 5] + 
   18336*f[7, 3, 3, 9, 3] - 28756*f[7, 3, 5, 3, 7] - 69920*f[7, 3, 5, 5, 5] - 
   28756*f[7, 3, 5, 7, 3] - 26623*f[7, 3, 7, 3, 5] - 26623*f[7, 3, 7, 5, 3] - 
   6360*f[7, 3, 9, 3, 3] - 2488*f[7, 5, 3, 3, 7] - 53760*f[7, 5, 3, 5, 5] - 
   2488*f[7, 5, 3, 7, 3] - 45680*f[7, 5, 5, 3, 5] - 45680*f[7, 5, 5, 5, 3] - 
   23056*f[7, 5, 7, 3, 3] - 9211*f[7, 7, 3, 3, 5] - 9211*f[7, 7, 3, 5, 3] - 
   18790*f[7, 7, 5, 3, 3] - 55752*f[7, 9, 3, 3, 3] + 
   (14888*f[9, 3, 3, 3, 7])/9 + (80336*f[9, 3, 3, 5, 5])/9 + 
   (14888*f[9, 3, 3, 7, 3])/9 + (227944*f[9, 3, 5, 3, 5])/9 + 
   (227944*f[9, 3, 5, 5, 3])/9 + (93688*f[9, 3, 7, 3, 3])/9 + 
   14216*f[9, 5, 3, 3, 5] + 14216*f[9, 5, 3, 5, 3] - 13296*f[9, 5, 5, 3, 3] + 
   (251288*f[9, 7, 3, 3, 3])/9 + (1006379*f[11, 3, 3, 3, 5])/15 + 
   (1006379*f[11, 3, 3, 5, 3])/15 + (864502*f[11, 3, 5, 3, 3])/15 + 
   (580748*f[11, 5, 3, 3, 3])/15 + 44800*f[3, 3, 3, 3, 3, 3, 7] + 
   32000*f[3, 3, 3, 3, 3, 5, 5] + 44800*f[3, 3, 3, 3, 3, 7, 3] + 
   35968*f[3, 3, 3, 3, 5, 3, 5] + 35968*f[3, 3, 3, 3, 5, 5, 3] + 
   35840*f[3, 3, 3, 3, 7, 3, 3] + 37120*f[3, 3, 3, 5, 3, 3, 5] + 
   37120*f[3, 3, 3, 5, 3, 5, 3] + 34304*f[3, 3, 3, 5, 5, 3, 3] + 
   17920*f[3, 3, 3, 7, 3, 3, 3] + 36928*f[3, 3, 5, 3, 3, 3, 5] + 
   36928*f[3, 3, 5, 3, 3, 5, 3] + 33920*f[3, 3, 5, 3, 5, 3, 3] + 
   27904*f[3, 3, 5, 5, 3, 3, 3] + 39936*f[3, 5, 3, 3, 3, 3, 5] + 
   39936*f[3, 5, 3, 3, 3, 5, 3] + 36864*f[3, 5, 3, 3, 5, 3, 3] + 
   30720*f[3, 5, 3, 5, 3, 3, 3] + 24576*f[3, 5, 5, 3, 3, 3, 3] + 
   39936*f[5, 3, 3, 3, 3, 3, 5] + 39936*f[5, 3, 3, 3, 3, 5, 3] + 
   36864*f[5, 3, 3, 3, 5, 3, 3] + 30720*f[5, 3, 3, 5, 3, 3, 3] + 
   24576*f[5, 3, 5, 3, 3, 3, 3] + 24576*f[5, 5, 3, 3, 3, 3, 3], 
  DecimalForm[
   4.5269098849945321028751335195806421604110765943`46.65580184929111*^6]}, 
 {"100000100010", (-90827641181078306581339863227818454543*f[25])/
    23924924027032773674160000 + (1168402835887*f[3, 3, 19])/7907 + 
   (2302070487*f[3, 5, 17])/275 + (126486997*f[3, 7, 15])/60 - 
   247576*f[3, 9, 13] - 15543022*f[3, 11, 11] - 247576*f[3, 13, 9] + 
   (126486997*f[3, 15, 7])/60 + (2302070487*f[3, 17, 5])/275 + 
   (1168402835887*f[3, 19, 3])/7907 + (2665353206*f[5, 3, 17])/825 + 
   (957936556*f[5, 5, 15])/45 + 747012*f[5, 7, 13] + 1412820*f[5, 9, 11] + 
   1412820*f[5, 11, 9] + 747012*f[5, 13, 7] + (957936556*f[5, 15, 5])/45 + 
   (2665353206*f[5, 17, 3])/825 - (76644596*f[7, 3, 15])/45 + 
   406868*f[7, 5, 13] + 472962*f[7, 7, 11] - 427392*f[7, 9, 9] + 
   472962*f[7, 11, 7] + 406868*f[7, 13, 5] - (76644596*f[7, 15, 3])/45 - 
   1268008*f[9, 3, 13] + 2596776*f[9, 5, 11] + 62272*f[9, 7, 9] + 
   62272*f[9, 9, 7] + 2596776*f[9, 11, 5] - 1268008*f[9, 13, 3] + 
   11693473*f[11, 3, 11] + 6196876*f[11, 5, 9] + 4122244*f[11, 7, 7] + 
   6196876*f[11, 9, 5] + 11693473*f[11, 11, 3] + 3246096*f[13, 3, 9] - 
   719936*f[13, 5, 7] - 719936*f[13, 7, 5] + 3246096*f[13, 9, 3] - 
   (72055977*f[15, 3, 7])/20 + (44698364*f[15, 5, 5])/5 - 
   (72055977*f[15, 7, 3])/20 + (675986809*f[17, 3, 5])/825 + 
   (675986809*f[17, 5, 3])/825 + 591360*f[3, 3, 3, 5, 11] + 
   591360*f[3, 3, 3, 11, 5] + 295680*f[3, 3, 5, 3, 11] - 
   21504*f[3, 3, 5, 5, 9] - 150528*f[3, 3, 5, 7, 7] - 
   21504*f[3, 3, 5, 9, 5] + 295680*f[3, 3, 5, 11, 3] - 
   56448*f[3, 3, 7, 3, 9] - 169344*f[3, 3, 7, 5, 7] - 
   169344*f[3, 3, 7, 7, 5] - 56448*f[3, 3, 7, 9, 3] - 
   56448*f[3, 3, 9, 3, 7] - 64512*f[3, 3, 9, 5, 5] - 56448*f[3, 3, 9, 7, 3] + 
   295680*f[3, 3, 11, 3, 5] + 295680*f[3, 3, 11, 5, 3] - 
   443520*f[3, 5, 3, 3, 11] - 55104*f[3, 5, 3, 5, 9] - 
   79968*f[3, 5, 3, 7, 7] - 55104*f[3, 5, 3, 9, 5] - 
   443520*f[3, 5, 3, 11, 3] - 48384*f[3, 5, 5, 3, 9] + 
   309120*f[3, 5, 5, 5, 7] + 309120*f[3, 5, 5, 7, 5] - 
   48384*f[3, 5, 5, 9, 3] - 87024*f[3, 5, 7, 3, 7] + 
   322560*f[3, 5, 7, 5, 5] - 87024*f[3, 5, 7, 7, 3] - 
   14784*f[3, 5, 9, 3, 5] - 14784*f[3, 5, 9, 5, 3] - 
   295680*f[3, 5, 11, 3, 3] - 84672*f[3, 7, 3, 3, 9] - 
   131712*f[3, 7, 3, 5, 7] - 131712*f[3, 7, 3, 7, 5] - 
   84672*f[3, 7, 3, 9, 3] - 96432*f[3, 7, 5, 3, 7] + 
   349440*f[3, 7, 5, 5, 5] - 96432*f[3, 7, 5, 7, 3] - 
   87024*f[3, 7, 7, 3, 5] - 87024*f[3, 7, 7, 5, 3] - 56448*f[3, 7, 9, 3, 3] - 
   84672*f[3, 9, 3, 3, 7] + 16128*f[3, 9, 3, 5, 5] - 84672*f[3, 9, 3, 7, 3] - 
   24192*f[3, 9, 5, 3, 5] - 24192*f[3, 9, 5, 5, 3] - 56448*f[3, 9, 7, 3, 3] + 
   147840*f[3, 11, 3, 3, 5] + 147840*f[3, 11, 3, 5, 3] - 
   295680*f[3, 11, 5, 3, 3] - 443520*f[5, 3, 3, 3, 11] + 
   301056*f[5, 3, 3, 5, 9] + 225792*f[5, 3, 3, 7, 7] + 
   301056*f[5, 3, 3, 9, 5] - 443520*f[5, 3, 3, 11, 3] + 
   38976*f[5, 3, 5, 3, 9] + 132160*f[5, 3, 5, 5, 7] + 
   132160*f[5, 3, 5, 7, 5] + 38976*f[5, 3, 5, 9, 3] + 
   97216*f[5, 3, 7, 3, 7] + 49280*f[5, 3, 7, 5, 5] + 97216*f[5, 3, 7, 7, 3] + 
   52416*f[5, 3, 9, 3, 5] + 52416*f[5, 3, 9, 5, 3] - 
   295680*f[5, 3, 11, 3, 3] - 102144*f[5, 5, 3, 3, 9] + 
   80640*f[5, 5, 3, 5, 7] + 80640*f[5, 5, 3, 7, 5] - 
   102144*f[5, 5, 3, 9, 3] - 31360*f[5, 5, 5, 3, 7] - 
   327680*f[5, 5, 5, 5, 5] - 31360*f[5, 5, 5, 7, 3] + 
   56448*f[5, 5, 7, 3, 5] + 56448*f[5, 5, 7, 5, 3] + 
   161280*f[5, 5, 9, 3, 3] + 4704*f[5, 7, 3, 3, 7] + 896*f[5, 7, 3, 5, 5] + 
   4704*f[5, 7, 3, 7, 3] + 61376*f[5, 7, 5, 3, 5] + 61376*f[5, 7, 5, 5, 3] + 
   40768*f[5, 7, 7, 3, 3] + 67200*f[5, 9, 3, 3, 5] + 67200*f[5, 9, 3, 5, 3] + 
   188160*f[5, 9, 5, 3, 3] + 56448*f[7, 3, 3, 3, 9] - 
   68992*f[7, 3, 3, 5, 7] - 68992*f[7, 3, 3, 7, 5] + 56448*f[7, 3, 3, 9, 3] - 
   53312*f[7, 3, 5, 3, 7] - 8960*f[7, 3, 5, 5, 5] - 53312*f[7, 3, 5, 7, 3] - 
   59584*f[7, 3, 7, 3, 5] - 59584*f[7, 3, 7, 5, 3] + 37632*f[7, 3, 9, 3, 3] - 
   14112*f[7, 5, 3, 3, 7] + 49280*f[7, 5, 3, 5, 5] - 14112*f[7, 5, 3, 7, 3] + 
   78400*f[7, 5, 5, 3, 5] + 78400*f[7, 5, 5, 5, 3] + 28224*f[7, 5, 7, 3, 3] - 
   7840*f[7, 7, 3, 3, 5] - 7840*f[7, 7, 3, 5, 3] + 15680*f[7, 7, 5, 3, 3] - 
   141120*f[9, 3, 3, 3, 7] + 161280*f[9, 3, 3, 5, 5] - 
   141120*f[9, 3, 3, 7, 3] + 26880*f[9, 3, 5, 3, 5] + 
   26880*f[9, 3, 5, 5, 3] - 94080*f[9, 3, 7, 3, 3] + 53760*f[9, 5, 3, 3, 5] + 
   53760*f[9, 5, 3, 5, 3] + 215040*f[9, 5, 5, 3, 3], 
  DecimalForm[
   4.53422673898020345839296806633075907770566458135680174`53.65650323370532*^\
6]}, {"101000100000", (-90827641181078306581339863227818454543*f[25])/
    23924924027032773674160000 + (1168402835887*f[3, 3, 19])/7907 + 
   (2302070487*f[3, 5, 17])/275 + (126486997*f[3, 7, 15])/60 - 
   247576*f[3, 9, 13] - 15543022*f[3, 11, 11] - 247576*f[3, 13, 9] + 
   (126486997*f[3, 15, 7])/60 + (2302070487*f[3, 17, 5])/275 + 
   (1168402835887*f[3, 19, 3])/7907 + (2665353206*f[5, 3, 17])/825 + 
   (957936556*f[5, 5, 15])/45 + 747012*f[5, 7, 13] + 1412820*f[5, 9, 11] + 
   1412820*f[5, 11, 9] + 747012*f[5, 13, 7] + (957936556*f[5, 15, 5])/45 + 
   (2665353206*f[5, 17, 3])/825 - (76644596*f[7, 3, 15])/45 + 
   406868*f[7, 5, 13] + 472962*f[7, 7, 11] - 427392*f[7, 9, 9] + 
   472962*f[7, 11, 7] + 406868*f[7, 13, 5] - (76644596*f[7, 15, 3])/45 - 
   1268008*f[9, 3, 13] + 2596776*f[9, 5, 11] + 62272*f[9, 7, 9] + 
   62272*f[9, 9, 7] + 2596776*f[9, 11, 5] - 1268008*f[9, 13, 3] + 
   11693473*f[11, 3, 11] + 6196876*f[11, 5, 9] + 4122244*f[11, 7, 7] + 
   6196876*f[11, 9, 5] + 11693473*f[11, 11, 3] + 3246096*f[13, 3, 9] - 
   719936*f[13, 5, 7] - 719936*f[13, 7, 5] + 3246096*f[13, 9, 3] - 
   (72055977*f[15, 3, 7])/20 + (44698364*f[15, 5, 5])/5 - 
   (72055977*f[15, 7, 3])/20 + (675986809*f[17, 3, 5])/825 + 
   (675986809*f[17, 5, 3])/825 + 591360*f[3, 3, 3, 5, 11] + 
   591360*f[3, 3, 3, 11, 5] + 295680*f[3, 3, 5, 3, 11] - 
   21504*f[3, 3, 5, 5, 9] - 150528*f[3, 3, 5, 7, 7] - 
   21504*f[3, 3, 5, 9, 5] + 295680*f[3, 3, 5, 11, 3] - 
   56448*f[3, 3, 7, 3, 9] - 169344*f[3, 3, 7, 5, 7] - 
   169344*f[3, 3, 7, 7, 5] - 56448*f[3, 3, 7, 9, 3] - 
   56448*f[3, 3, 9, 3, 7] - 64512*f[3, 3, 9, 5, 5] - 56448*f[3, 3, 9, 7, 3] + 
   295680*f[3, 3, 11, 3, 5] + 295680*f[3, 3, 11, 5, 3] - 
   443520*f[3, 5, 3, 3, 11] - 55104*f[3, 5, 3, 5, 9] - 
   79968*f[3, 5, 3, 7, 7] - 55104*f[3, 5, 3, 9, 5] - 
   443520*f[3, 5, 3, 11, 3] - 48384*f[3, 5, 5, 3, 9] + 
   309120*f[3, 5, 5, 5, 7] + 309120*f[3, 5, 5, 7, 5] - 
   48384*f[3, 5, 5, 9, 3] - 87024*f[3, 5, 7, 3, 7] + 
   322560*f[3, 5, 7, 5, 5] - 87024*f[3, 5, 7, 7, 3] - 
   14784*f[3, 5, 9, 3, 5] - 14784*f[3, 5, 9, 5, 3] - 
   295680*f[3, 5, 11, 3, 3] - 84672*f[3, 7, 3, 3, 9] - 
   131712*f[3, 7, 3, 5, 7] - 131712*f[3, 7, 3, 7, 5] - 
   84672*f[3, 7, 3, 9, 3] - 96432*f[3, 7, 5, 3, 7] + 
   349440*f[3, 7, 5, 5, 5] - 96432*f[3, 7, 5, 7, 3] - 
   87024*f[3, 7, 7, 3, 5] - 87024*f[3, 7, 7, 5, 3] - 56448*f[3, 7, 9, 3, 3] - 
   84672*f[3, 9, 3, 3, 7] + 16128*f[3, 9, 3, 5, 5] - 84672*f[3, 9, 3, 7, 3] - 
   24192*f[3, 9, 5, 3, 5] - 24192*f[3, 9, 5, 5, 3] - 56448*f[3, 9, 7, 3, 3] + 
   147840*f[3, 11, 3, 3, 5] + 147840*f[3, 11, 3, 5, 3] - 
   295680*f[3, 11, 5, 3, 3] - 443520*f[5, 3, 3, 3, 11] + 
   301056*f[5, 3, 3, 5, 9] + 225792*f[5, 3, 3, 7, 7] + 
   301056*f[5, 3, 3, 9, 5] - 443520*f[5, 3, 3, 11, 3] + 
   38976*f[5, 3, 5, 3, 9] + 132160*f[5, 3, 5, 5, 7] + 
   132160*f[5, 3, 5, 7, 5] + 38976*f[5, 3, 5, 9, 3] + 
   97216*f[5, 3, 7, 3, 7] + 49280*f[5, 3, 7, 5, 5] + 97216*f[5, 3, 7, 7, 3] + 
   52416*f[5, 3, 9, 3, 5] + 52416*f[5, 3, 9, 5, 3] - 
   295680*f[5, 3, 11, 3, 3] - 102144*f[5, 5, 3, 3, 9] + 
   80640*f[5, 5, 3, 5, 7] + 80640*f[5, 5, 3, 7, 5] - 
   102144*f[5, 5, 3, 9, 3] - 31360*f[5, 5, 5, 3, 7] - 
   327680*f[5, 5, 5, 5, 5] - 31360*f[5, 5, 5, 7, 3] + 
   56448*f[5, 5, 7, 3, 5] + 56448*f[5, 5, 7, 5, 3] + 
   161280*f[5, 5, 9, 3, 3] + 4704*f[5, 7, 3, 3, 7] + 896*f[5, 7, 3, 5, 5] + 
   4704*f[5, 7, 3, 7, 3] + 61376*f[5, 7, 5, 3, 5] + 61376*f[5, 7, 5, 5, 3] + 
   40768*f[5, 7, 7, 3, 3] + 67200*f[5, 9, 3, 3, 5] + 67200*f[5, 9, 3, 5, 3] + 
   188160*f[5, 9, 5, 3, 3] + 56448*f[7, 3, 3, 3, 9] - 
   68992*f[7, 3, 3, 5, 7] - 68992*f[7, 3, 3, 7, 5] + 56448*f[7, 3, 3, 9, 3] - 
   53312*f[7, 3, 5, 3, 7] - 8960*f[7, 3, 5, 5, 5] - 53312*f[7, 3, 5, 7, 3] - 
   59584*f[7, 3, 7, 3, 5] - 59584*f[7, 3, 7, 5, 3] + 37632*f[7, 3, 9, 3, 3] - 
   14112*f[7, 5, 3, 3, 7] + 49280*f[7, 5, 3, 5, 5] - 14112*f[7, 5, 3, 7, 3] + 
   78400*f[7, 5, 5, 3, 5] + 78400*f[7, 5, 5, 5, 3] + 28224*f[7, 5, 7, 3, 3] - 
   7840*f[7, 7, 3, 3, 5] - 7840*f[7, 7, 3, 5, 3] + 15680*f[7, 7, 5, 3, 3] - 
   141120*f[9, 3, 3, 3, 7] + 161280*f[9, 3, 3, 5, 5] - 
   141120*f[9, 3, 3, 7, 3] + 26880*f[9, 3, 5, 3, 5] + 
   26880*f[9, 3, 5, 5, 3] - 94080*f[9, 3, 7, 3, 3] + 53760*f[9, 5, 3, 3, 5] + 
   53760*f[9, 5, 3, 5, 3] + 215040*f[9, 5, 5, 3, 3], 
  DecimalForm[
   4.53422673898020345839296806633075907770566458135680174`53.65650323370532*^\
6]}, {"100001001000", (295782568611975197122072890852696075287*f[25])/
    6220480247028521155281600 - (151812577*f[3, 7, 15])/6 - 
   140112*f[3, 9, 13] - 140112*f[3, 13, 9] - (151812577*f[3, 15, 7])/6 + 
   (23573600*f[5, 3, 17])/11 - (52984954*f[5, 5, 15])/3 + 
   433440*f[5, 7, 13] + 346500*f[5, 9, 11] + 346500*f[5, 11, 9] + 
   433440*f[5, 13, 7] - (52984954*f[5, 15, 5])/3 + 
   (23573600*f[5, 17, 3])/11 - 2323622*f[7, 3, 15] + 480144*f[7, 5, 13] + 
   466620*f[7, 7, 11] + 577080*f[7, 9, 9] + 466620*f[7, 11, 7] + 
   480144*f[7, 13, 5] - 2323622*f[7, 15, 3] + 613800*f[9, 5, 11] - 
   285600*f[9, 7, 9] - 285600*f[9, 9, 7] + 613800*f[9, 11, 5] - 
   3659940*f[11, 5, 9] - 4457040*f[11, 7, 7] - 3659940*f[11, 9, 5] - 
   7057260*f[13, 5, 7] - 7057260*f[13, 7, 5] - 2323622*f[15, 3, 7] + 
   (109461548*f[15, 5, 5])/3 - 2323622*f[15, 7, 3] + 
   (23573600*f[17, 3, 5])/11 + (23573600*f[17, 5, 3])/11 + 
   564480*f[3, 3, 3, 7, 9] + 564480*f[3, 3, 3, 9, 7] - 
   403200*f[3, 3, 5, 5, 9] - 470400*f[3, 3, 5, 7, 7] - 
   403200*f[3, 3, 5, 9, 5] + 564480*f[3, 3, 7, 3, 9] - 
   470400*f[3, 3, 7, 5, 7] - 470400*f[3, 3, 7, 7, 5] + 
   564480*f[3, 3, 7, 9, 3] + 564480*f[3, 3, 9, 3, 7] - 
   403200*f[3, 3, 9, 5, 5] + 564480*f[3, 3, 9, 7, 3] - 
   201600*f[3, 5, 3, 5, 9] - 201600*f[3, 5, 3, 9, 5] - 
   201600*f[3, 5, 5, 3, 9] - 268800*f[3, 5, 5, 5, 7] - 
   268800*f[3, 5, 5, 7, 5] - 201600*f[3, 5, 5, 9, 3] - 
   268800*f[3, 5, 7, 5, 5] - 201600*f[3, 5, 9, 3, 5] - 
   201600*f[3, 5, 9, 5, 3] + 282240*f[3, 7, 3, 3, 9] - 
   329280*f[3, 7, 3, 5, 7] - 329280*f[3, 7, 3, 7, 5] + 
   282240*f[3, 7, 3, 9, 3] - 94080*f[3, 7, 5, 3, 7] - 
   268800*f[3, 7, 5, 5, 5] - 94080*f[3, 7, 5, 7, 3] - 
   188160*f[3, 7, 7, 3, 5] - 188160*f[3, 7, 7, 5, 3] + 
   282240*f[3, 9, 3, 3, 7] - 403200*f[3, 9, 3, 5, 5] + 
   282240*f[3, 9, 3, 7, 3] - 201600*f[3, 9, 5, 3, 5] - 
   201600*f[3, 9, 5, 5, 3] - 201600*f[5, 3, 3, 5, 9] + 
   235200*f[5, 3, 3, 7, 7] - 201600*f[5, 3, 3, 9, 5] - 
   537600*f[5, 3, 5, 5, 7] - 537600*f[5, 3, 5, 7, 5] + 
   470400*f[5, 3, 7, 3, 7] - 470400*f[5, 3, 7, 5, 5] + 
   470400*f[5, 3, 7, 7, 3] + 201600*f[5, 5, 3, 3, 9] - 
   168000*f[5, 5, 3, 5, 7] - 168000*f[5, 5, 3, 7, 5] + 
   201600*f[5, 5, 3, 9, 3] + 33600*f[5, 5, 5, 3, 7] - 
   768000*f[5, 5, 5, 5, 5] + 33600*f[5, 5, 5, 7, 3] - 
   33600*f[5, 5, 7, 3, 5] - 33600*f[5, 5, 7, 5, 3] + 
   352800*f[5, 7, 3, 3, 7] - 201600*f[5, 7, 3, 5, 5] + 
   352800*f[5, 7, 3, 7, 3] - 33600*f[5, 7, 5, 3, 5] - 
   33600*f[5, 7, 5, 5, 3] - 211680*f[7, 3, 3, 5, 7] - 
   211680*f[7, 3, 3, 7, 5] + 23520*f[7, 3, 5, 3, 7] - 
   268800*f[7, 3, 5, 5, 5] + 23520*f[7, 3, 5, 7, 3] + 
   23520*f[7, 3, 7, 3, 5] + 23520*f[7, 3, 7, 5, 3] + 
   258720*f[7, 5, 3, 3, 7] - 67200*f[7, 5, 3, 5, 5] + 
   258720*f[7, 5, 3, 7, 3] + 33600*f[7, 5, 5, 3, 5] + 33600*f[7, 5, 5, 5, 3], 
  DecimalForm[
   4.6213259003995902887522368223083146356666824602696474`52.66476659646816*^6\
]}, {"100010010000", (295782568611975197122072890852696075287*f[25])/
    6220480247028521155281600 - (151812577*f[3, 7, 15])/6 - 
   140112*f[3, 9, 13] - 140112*f[3, 13, 9] - (151812577*f[3, 15, 7])/6 + 
   (23573600*f[5, 3, 17])/11 - (52984954*f[5, 5, 15])/3 + 
   433440*f[5, 7, 13] + 346500*f[5, 9, 11] + 346500*f[5, 11, 9] + 
   433440*f[5, 13, 7] - (52984954*f[5, 15, 5])/3 + 
   (23573600*f[5, 17, 3])/11 - 2323622*f[7, 3, 15] + 480144*f[7, 5, 13] + 
   466620*f[7, 7, 11] + 577080*f[7, 9, 9] + 466620*f[7, 11, 7] + 
   480144*f[7, 13, 5] - 2323622*f[7, 15, 3] + 613800*f[9, 5, 11] - 
   285600*f[9, 7, 9] - 285600*f[9, 9, 7] + 613800*f[9, 11, 5] - 
   3659940*f[11, 5, 9] - 4457040*f[11, 7, 7] - 3659940*f[11, 9, 5] - 
   7057260*f[13, 5, 7] - 7057260*f[13, 7, 5] - 2323622*f[15, 3, 7] + 
   (109461548*f[15, 5, 5])/3 - 2323622*f[15, 7, 3] + 
   (23573600*f[17, 3, 5])/11 + (23573600*f[17, 5, 3])/11 + 
   564480*f[3, 3, 3, 7, 9] + 564480*f[3, 3, 3, 9, 7] - 
   403200*f[3, 3, 5, 5, 9] - 470400*f[3, 3, 5, 7, 7] - 
   403200*f[3, 3, 5, 9, 5] + 564480*f[3, 3, 7, 3, 9] - 
   470400*f[3, 3, 7, 5, 7] - 470400*f[3, 3, 7, 7, 5] + 
   564480*f[3, 3, 7, 9, 3] + 564480*f[3, 3, 9, 3, 7] - 
   403200*f[3, 3, 9, 5, 5] + 564480*f[3, 3, 9, 7, 3] - 
   201600*f[3, 5, 3, 5, 9] - 201600*f[3, 5, 3, 9, 5] - 
   201600*f[3, 5, 5, 3, 9] - 268800*f[3, 5, 5, 5, 7] - 
   268800*f[3, 5, 5, 7, 5] - 201600*f[3, 5, 5, 9, 3] - 
   268800*f[3, 5, 7, 5, 5] - 201600*f[3, 5, 9, 3, 5] - 
   201600*f[3, 5, 9, 5, 3] + 282240*f[3, 7, 3, 3, 9] - 
   329280*f[3, 7, 3, 5, 7] - 329280*f[3, 7, 3, 7, 5] + 
   282240*f[3, 7, 3, 9, 3] - 94080*f[3, 7, 5, 3, 7] - 
   268800*f[3, 7, 5, 5, 5] - 94080*f[3, 7, 5, 7, 3] - 
   188160*f[3, 7, 7, 3, 5] - 188160*f[3, 7, 7, 5, 3] + 
   282240*f[3, 9, 3, 3, 7] - 403200*f[3, 9, 3, 5, 5] + 
   282240*f[3, 9, 3, 7, 3] - 201600*f[3, 9, 5, 3, 5] - 
   201600*f[3, 9, 5, 5, 3] - 201600*f[5, 3, 3, 5, 9] + 
   235200*f[5, 3, 3, 7, 7] - 201600*f[5, 3, 3, 9, 5] - 
   537600*f[5, 3, 5, 5, 7] - 537600*f[5, 3, 5, 7, 5] + 
   470400*f[5, 3, 7, 3, 7] - 470400*f[5, 3, 7, 5, 5] + 
   470400*f[5, 3, 7, 7, 3] + 201600*f[5, 5, 3, 3, 9] - 
   168000*f[5, 5, 3, 5, 7] - 168000*f[5, 5, 3, 7, 5] + 
   201600*f[5, 5, 3, 9, 3] + 33600*f[5, 5, 5, 3, 7] - 
   768000*f[5, 5, 5, 5, 5] + 33600*f[5, 5, 5, 7, 3] - 
   33600*f[5, 5, 7, 3, 5] - 33600*f[5, 5, 7, 5, 3] + 
   352800*f[5, 7, 3, 3, 7] - 201600*f[5, 7, 3, 5, 5] + 
   352800*f[5, 7, 3, 7, 3] - 33600*f[5, 7, 5, 3, 5] - 
   33600*f[5, 7, 5, 5, 3] - 211680*f[7, 3, 3, 5, 7] - 
   211680*f[7, 3, 3, 7, 5] + 23520*f[7, 3, 5, 3, 7] - 
   268800*f[7, 3, 5, 5, 5] + 23520*f[7, 3, 5, 7, 3] + 
   23520*f[7, 3, 7, 3, 5] + 23520*f[7, 3, 7, 5, 3] + 
   258720*f[7, 5, 3, 3, 7] - 67200*f[7, 5, 3, 5, 5] + 
   258720*f[7, 5, 3, 7, 3] + 33600*f[7, 5, 5, 3, 5] + 33600*f[7, 5, 5, 5, 3], 
  DecimalForm[
   4.6213259003995902887522368223083146356666824602696474`52.66476659646816*^6\
]}, {"100000100100", (-105017667531378703748270203249026062057*f[25])/
    1413745510688300262564000 - (635216954*f[3, 5, 17])/55 - 
   15671040*f[3, 11, 11] - (635216954*f[3, 17, 5])/55 + 
   (293582913*f[5, 3, 17])/55 + (116223605*f[5, 5, 15])/6 + 
   545580*f[5, 7, 13] - 1443012*f[5, 9, 11] - 1443012*f[5, 11, 9] + 
   545580*f[5, 13, 7] + (116223605*f[5, 15, 5])/6 + 
   (293582913*f[5, 17, 3])/55 - (6995296*f[7, 3, 15])/5 + 
   545580*f[7, 5, 13] - 1614354*f[7, 7, 11] + 261072*f[7, 9, 9] - 
   1614354*f[7, 11, 7] + 545580*f[7, 13, 5] - (6995296*f[7, 15, 3])/5 - 
   904068*f[9, 5, 11] + 350056*f[9, 7, 9] + 350056*f[9, 9, 7] - 
   904068*f[9, 11, 5] + 241758*f[11, 3, 11] - 1303180*f[11, 5, 9] + 
   4051068*f[11, 7, 7] - 1303180*f[11, 9, 5] + 241758*f[11, 11, 3] + 
   14127960*f[13, 5, 7] + 14127960*f[13, 7, 5] - (6995296*f[15, 3, 7])/5 - 
   (124658789*f[15, 5, 5])/3 - (6995296*f[15, 7, 3])/5 + 
   (293582913*f[17, 3, 5])/55 + (293582913*f[17, 5, 3])/55 + 
   443520*f[3, 3, 3, 5, 11] + 443520*f[3, 3, 3, 11, 5] + 
   443520*f[3, 3, 5, 3, 11] - 403200*f[3, 3, 5, 5, 9] - 
   141120*f[3, 3, 5, 7, 7] - 403200*f[3, 3, 5, 9, 5] + 
   443520*f[3, 3, 5, 11, 3] - 141120*f[3, 3, 7, 5, 7] - 
   141120*f[3, 3, 7, 7, 5] - 403200*f[3, 3, 9, 5, 5] + 
   443520*f[3, 3, 11, 3, 5] + 443520*f[3, 3, 11, 5, 3] - 
   134400*f[3, 5, 3, 5, 9] - 141120*f[3, 5, 3, 7, 7] - 
   134400*f[3, 5, 3, 9, 5] + 134400*f[3, 5, 5, 3, 9] - 
   604800*f[3, 5, 5, 5, 7] - 604800*f[3, 5, 5, 7, 5] + 
   134400*f[3, 5, 5, 9, 3] - 70560*f[3, 5, 7, 3, 7] - 
   537600*f[3, 5, 7, 5, 5] - 70560*f[3, 5, 7, 7, 3] + 
   67200*f[3, 5, 9, 3, 5] + 67200*f[3, 5, 9, 5, 3] - 
   295680*f[3, 5, 11, 3, 3] - 70560*f[3, 7, 3, 5, 7] - 
   70560*f[3, 7, 3, 7, 5] - 70560*f[3, 7, 5, 3, 7] - 
   403200*f[3, 7, 5, 5, 5] - 70560*f[3, 7, 5, 7, 3] - 
   70560*f[3, 7, 7, 3, 5] - 70560*f[3, 7, 7, 5, 3] + 
   147840*f[3, 11, 3, 3, 5] + 147840*f[3, 11, 3, 5, 3] - 
   295680*f[3, 11, 5, 3, 3] - 443520*f[5, 3, 3, 3, 11] + 
   33600*f[5, 3, 3, 5, 9] + 70560*f[5, 3, 3, 7, 7] + 33600*f[5, 3, 3, 9, 5] - 
   443520*f[5, 3, 3, 11, 3] - 100800*f[5, 3, 5, 3, 9] + 
   571200*f[5, 3, 5, 5, 7] + 571200*f[5, 3, 5, 7, 5] - 
   100800*f[5, 3, 5, 9, 3] + 105840*f[5, 3, 7, 3, 7] + 
   537600*f[5, 3, 7, 5, 5] + 105840*f[5, 3, 7, 7, 3] - 
   67200*f[5, 3, 9, 3, 5] - 67200*f[5, 3, 9, 5, 3] - 
   295680*f[5, 3, 11, 3, 3] - 336000*f[5, 5, 3, 3, 9] + 
   369600*f[5, 5, 3, 5, 7] + 369600*f[5, 5, 3, 7, 5] - 
   336000*f[5, 5, 3, 9, 3] + 84000*f[5, 5, 5, 3, 7] + 
   768000*f[5, 5, 5, 5, 5] + 84000*f[5, 5, 5, 7, 3] + 
   151200*f[5, 5, 7, 3, 5] + 151200*f[5, 5, 7, 5, 3] - 
   134400*f[5, 5, 9, 3, 3] + 35280*f[5, 7, 3, 3, 7] + 
   100800*f[5, 7, 3, 5, 5] + 35280*f[5, 7, 3, 7, 3] + 
   184800*f[5, 7, 5, 3, 5] + 184800*f[5, 7, 5, 5, 3] - 
   70560*f[5, 7, 7, 3, 3] + 33600*f[5, 9, 3, 3, 5] + 33600*f[5, 9, 3, 5, 3] - 
   67200*f[5, 9, 5, 3, 3] - 141120*f[7, 3, 3, 5, 7] - 
   141120*f[7, 3, 3, 7, 5] - 67200*f[7, 3, 5, 5, 5] + 
   35280*f[7, 5, 3, 3, 7] + 100800*f[7, 5, 3, 5, 5] + 
   35280*f[7, 5, 3, 7, 3] + 184800*f[7, 5, 5, 3, 5] + 
   184800*f[7, 5, 5, 5, 3] - 70560*f[7, 5, 7, 3, 3] + 
   35280*f[7, 7, 3, 3, 5] + 35280*f[7, 7, 3, 5, 3] - 70560*f[7, 7, 5, 3, 3], 
  DecimalForm[
   4.633862207725332302965724404214327436395148252394789`52.66594311548886*^6]\
}, {"100100100000", (-105017667531378703748270203249026062057*f[25])/
    1413745510688300262564000 - (635216954*f[3, 5, 17])/55 - 
   15671040*f[3, 11, 11] - (635216954*f[3, 17, 5])/55 + 
   (293582913*f[5, 3, 17])/55 + (116223605*f[5, 5, 15])/6 + 
   545580*f[5, 7, 13] - 1443012*f[5, 9, 11] - 1443012*f[5, 11, 9] + 
   545580*f[5, 13, 7] + (116223605*f[5, 15, 5])/6 + 
   (293582913*f[5, 17, 3])/55 - (6995296*f[7, 3, 15])/5 + 
   545580*f[7, 5, 13] - 1614354*f[7, 7, 11] + 261072*f[7, 9, 9] - 
   1614354*f[7, 11, 7] + 545580*f[7, 13, 5] - (6995296*f[7, 15, 3])/5 - 
   904068*f[9, 5, 11] + 350056*f[9, 7, 9] + 350056*f[9, 9, 7] - 
   904068*f[9, 11, 5] + 241758*f[11, 3, 11] - 1303180*f[11, 5, 9] + 
   4051068*f[11, 7, 7] - 1303180*f[11, 9, 5] + 241758*f[11, 11, 3] + 
   14127960*f[13, 5, 7] + 14127960*f[13, 7, 5] - (6995296*f[15, 3, 7])/5 - 
   (124658789*f[15, 5, 5])/3 - (6995296*f[15, 7, 3])/5 + 
   (293582913*f[17, 3, 5])/55 + (293582913*f[17, 5, 3])/55 + 
   443520*f[3, 3, 3, 5, 11] + 443520*f[3, 3, 3, 11, 5] + 
   443520*f[3, 3, 5, 3, 11] - 403200*f[3, 3, 5, 5, 9] - 
   141120*f[3, 3, 5, 7, 7] - 403200*f[3, 3, 5, 9, 5] + 
   443520*f[3, 3, 5, 11, 3] - 141120*f[3, 3, 7, 5, 7] - 
   141120*f[3, 3, 7, 7, 5] - 403200*f[3, 3, 9, 5, 5] + 
   443520*f[3, 3, 11, 3, 5] + 443520*f[3, 3, 11, 5, 3] - 
   134400*f[3, 5, 3, 5, 9] - 141120*f[3, 5, 3, 7, 7] - 
   134400*f[3, 5, 3, 9, 5] + 134400*f[3, 5, 5, 3, 9] - 
   604800*f[3, 5, 5, 5, 7] - 604800*f[3, 5, 5, 7, 5] + 
   134400*f[3, 5, 5, 9, 3] - 70560*f[3, 5, 7, 3, 7] - 
   537600*f[3, 5, 7, 5, 5] - 70560*f[3, 5, 7, 7, 3] + 
   67200*f[3, 5, 9, 3, 5] + 67200*f[3, 5, 9, 5, 3] - 
   295680*f[3, 5, 11, 3, 3] - 70560*f[3, 7, 3, 5, 7] - 
   70560*f[3, 7, 3, 7, 5] - 70560*f[3, 7, 5, 3, 7] - 
   403200*f[3, 7, 5, 5, 5] - 70560*f[3, 7, 5, 7, 3] - 
   70560*f[3, 7, 7, 3, 5] - 70560*f[3, 7, 7, 5, 3] + 
   147840*f[3, 11, 3, 3, 5] + 147840*f[3, 11, 3, 5, 3] - 
   295680*f[3, 11, 5, 3, 3] - 443520*f[5, 3, 3, 3, 11] + 
   33600*f[5, 3, 3, 5, 9] + 70560*f[5, 3, 3, 7, 7] + 33600*f[5, 3, 3, 9, 5] - 
   443520*f[5, 3, 3, 11, 3] - 100800*f[5, 3, 5, 3, 9] + 
   571200*f[5, 3, 5, 5, 7] + 571200*f[5, 3, 5, 7, 5] - 
   100800*f[5, 3, 5, 9, 3] + 105840*f[5, 3, 7, 3, 7] + 
   537600*f[5, 3, 7, 5, 5] + 105840*f[5, 3, 7, 7, 3] - 
   67200*f[5, 3, 9, 3, 5] - 67200*f[5, 3, 9, 5, 3] - 
   295680*f[5, 3, 11, 3, 3] - 336000*f[5, 5, 3, 3, 9] + 
   369600*f[5, 5, 3, 5, 7] + 369600*f[5, 5, 3, 7, 5] - 
   336000*f[5, 5, 3, 9, 3] + 84000*f[5, 5, 5, 3, 7] + 
   768000*f[5, 5, 5, 5, 5] + 84000*f[5, 5, 5, 7, 3] + 
   151200*f[5, 5, 7, 3, 5] + 151200*f[5, 5, 7, 5, 3] - 
   134400*f[5, 5, 9, 3, 3] + 35280*f[5, 7, 3, 3, 7] + 
   100800*f[5, 7, 3, 5, 5] + 35280*f[5, 7, 3, 7, 3] + 
   184800*f[5, 7, 5, 3, 5] + 184800*f[5, 7, 5, 5, 3] - 
   70560*f[5, 7, 7, 3, 3] + 33600*f[5, 9, 3, 3, 5] + 33600*f[5, 9, 3, 5, 3] - 
   67200*f[5, 9, 5, 3, 3] - 141120*f[7, 3, 3, 5, 7] - 
   141120*f[7, 3, 3, 7, 5] - 67200*f[7, 3, 5, 5, 5] + 
   35280*f[7, 5, 3, 3, 7] + 100800*f[7, 5, 3, 5, 5] + 
   35280*f[7, 5, 3, 7, 3] + 184800*f[7, 5, 5, 3, 5] + 
   184800*f[7, 5, 5, 5, 3] - 70560*f[7, 5, 7, 3, 3] + 
   35280*f[7, 7, 3, 3, 5] + 35280*f[7, 7, 3, 5, 3] - 70560*f[7, 7, 5, 3, 3], 
  DecimalForm[
   4.633862207725332302965724404214327436395148252394789`52.66594311548886*^6]\
}, {"100000010010", (1096243853170246067367387998172936097883*f[25])/
    62204802470285211552816000 - (1665528523711*f[3, 3, 19])/15814 + 
   (214012783*f[3, 5, 17])/55 + (183321461*f[3, 7, 15])/60 - 
   1328692*f[3, 9, 13] + 223850*f[3, 11, 11] - 1328692*f[3, 13, 9] + 
   (183321461*f[3, 15, 7])/60 + (214012783*f[3, 17, 5])/55 - 
   (1665528523711*f[3, 19, 3])/15814 + (177702993*f[5, 3, 17])/55 - 
   (18172859*f[5, 5, 15])/2 - 397296*f[5, 7, 13] + 2485116*f[5, 9, 11] + 
   2485116*f[5, 11, 9] - 397296*f[5, 13, 7] - (18172859*f[5, 15, 5])/2 + 
   (177702993*f[5, 17, 3])/55 + (5536390*f[7, 3, 15])/3 - 
   484836*f[7, 5, 13] + 357732*f[7, 7, 11] - 105840*f[7, 9, 9] + 
   357732*f[7, 11, 7] - 484836*f[7, 13, 5] + (5536390*f[7, 15, 3])/3 - 
   1591312*f[9, 3, 13] + 2129860*f[9, 5, 11] + 317128*f[9, 7, 9] + 
   317128*f[9, 9, 7] + 2129860*f[9, 11, 5] - 1591312*f[9, 13, 3] - 
   4947635*f[11, 3, 11] + 4727044*f[11, 5, 9] + 4398408*f[11, 7, 7] + 
   4727044*f[11, 9, 5] - 4947635*f[11, 11, 3] + 622980*f[13, 3, 9] - 
   1637340*f[13, 5, 7] - 1637340*f[13, 7, 5] + 622980*f[13, 9, 3] - 
   (492856099*f[15, 3, 7])/60 + (39260771*f[15, 5, 5])/5 - 
   (492856099*f[15, 7, 3])/60 - (1637117992*f[17, 3, 5])/275 - 
   (1637117992*f[17, 5, 3])/275 + (4672270060117*f[19, 3, 3])/39535 + 
   329472*f[3, 3, 3, 3, 13] - 228096*f[3, 3, 3, 5, 11] - 
   96768*f[3, 3, 3, 7, 9] - 96768*f[3, 3, 3, 9, 7] - 
   228096*f[3, 3, 3, 11, 5] + 329472*f[3, 3, 3, 13, 3] - 
   122496*f[3, 3, 5, 3, 11] + 61056*f[3, 3, 5, 5, 9] + 
   47040*f[3, 3, 5, 7, 7] + 61056*f[3, 3, 5, 9, 5] - 
   122496*f[3, 3, 5, 11, 3] - 60480*f[3, 3, 7, 3, 9] + 
   59520*f[3, 3, 7, 5, 7] + 59520*f[3, 3, 7, 7, 5] - 60480*f[3, 3, 7, 9, 3] - 
   59328*f[3, 3, 9, 3, 7] + 73728*f[3, 3, 9, 5, 5] - 59328*f[3, 3, 9, 7, 3] - 
   152064*f[3, 3, 11, 3, 5] - 152064*f[3, 3, 11, 5, 3] + 
   219648*f[3, 3, 13, 3, 3] - 16896*f[3, 5, 3, 3, 11] - 
   28224*f[3, 5, 3, 5, 9] - 36960*f[3, 5, 3, 7, 7] - 28224*f[3, 5, 3, 9, 5] - 
   16896*f[3, 5, 3, 11, 3] - 94464*f[3, 5, 5, 3, 9] + 
   153600*f[3, 5, 5, 5, 7] + 153600*f[3, 5, 5, 7, 5] - 
   94464*f[3, 5, 5, 9, 3] - 52080*f[3, 5, 7, 3, 7] + 
   145920*f[3, 5, 7, 5, 5] - 52080*f[3, 5, 7, 7, 3] - 
   51264*f[3, 5, 9, 3, 5] - 51264*f[3, 5, 9, 5, 3] + 
   59136*f[3, 5, 11, 3, 3] - 48384*f[3, 7, 3, 3, 9] + 
   13152*f[3, 7, 3, 5, 7] + 13152*f[3, 7, 3, 7, 5] - 48384*f[3, 7, 3, 9, 3] - 
   28848*f[3, 7, 5, 3, 7] + 130560*f[3, 7, 5, 5, 5] - 
   28848*f[3, 7, 5, 7, 3] - 18096*f[3, 7, 7, 3, 5] - 18096*f[3, 7, 7, 5, 3] - 
   16128*f[3, 7, 9, 3, 3] + 10368*f[3, 9, 3, 3, 7] + 27648*f[3, 9, 3, 5, 5] + 
   10368*f[3, 9, 3, 7, 3] + 4608*f[3, 9, 5, 3, 5] + 4608*f[3, 9, 5, 5, 3] - 
   13824*f[3, 9, 7, 3, 3] - 228096*f[5, 3, 3, 3, 11] + 
   150336*f[5, 3, 3, 5, 9] + 131040*f[5, 3, 3, 7, 7] + 
   150336*f[5, 3, 3, 9, 5] - 228096*f[5, 3, 3, 11, 3] + 
   55296*f[5, 3, 5, 3, 9] - 57600*f[5, 3, 5, 5, 7] - 57600*f[5, 3, 5, 7, 5] + 
   55296*f[5, 3, 5, 9, 3] + 115920*f[5, 3, 7, 3, 7] - 
   74880*f[5, 3, 7, 5, 5] + 115920*f[5, 3, 7, 7, 3] + 
   98496*f[5, 3, 9, 3, 5] + 98496*f[5, 3, 9, 5, 3] - 
   152064*f[5, 3, 11, 3, 3] + 141696*f[5, 5, 3, 3, 9] - 
   25920*f[5, 5, 3, 5, 7] - 25920*f[5, 5, 3, 7, 5] + 
   141696*f[5, 5, 3, 9, 3] + 15840*f[5, 5, 5, 3, 7] - 
   276480*f[5, 5, 5, 5, 5] + 15840*f[5, 5, 5, 7, 3] - 
   19872*f[5, 5, 7, 3, 5] - 19872*f[5, 5, 7, 5, 3] + 34560*f[5, 5, 9, 3, 3] + 
   47376*f[5, 7, 3, 3, 7] - 62784*f[5, 7, 3, 5, 5] + 47376*f[5, 7, 3, 7, 3] - 
   72864*f[5, 7, 5, 3, 5] - 72864*f[5, 7, 5, 5, 3] - 6048*f[5, 7, 7, 3, 3] - 
   60480*f[5, 9, 3, 3, 5] - 60480*f[5, 9, 3, 5, 3] + 
   120960*f[5, 9, 5, 3, 3] - 60480*f[7, 3, 3, 3, 9] + 
   59520*f[7, 3, 3, 5, 7] + 59520*f[7, 3, 3, 7, 5] - 60480*f[7, 3, 3, 9, 3] + 
   42720*f[7, 3, 5, 3, 7] + 9600*f[7, 3, 5, 5, 5] + 42720*f[7, 3, 5, 7, 3] + 
   49440*f[7, 3, 7, 3, 5] + 49440*f[7, 3, 7, 5, 3] - 40320*f[7, 3, 9, 3, 3] + 
   43920*f[7, 5, 3, 3, 7] - 52800*f[7, 5, 3, 5, 5] + 43920*f[7, 5, 3, 7, 3] - 
   84000*f[7, 5, 5, 3, 5] - 84000*f[7, 5, 5, 5, 3] - 1440*f[7, 5, 7, 3, 3] - 
   6000*f[7, 7, 3, 3, 5] - 6000*f[7, 7, 3, 5, 3] + 12000*f[7, 7, 5, 3, 3] + 
   57600*f[9, 3, 3, 5, 5] - 28800*f[9, 3, 5, 3, 5] - 28800*f[9, 3, 5, 5, 3] - 
   28800*f[9, 5, 3, 3, 5] - 28800*f[9, 5, 3, 5, 3] + 57600*f[9, 5, 5, 3, 3], 
  DecimalForm[
   4.7091545229491828632983974974767597867508962490170391999999999999`52.6729\
4294131619*^6]}, {"101001000000", 
  (1096243853170246067367387998172936097883*f[25])/
    62204802470285211552816000 - (1665528523711*f[3, 3, 19])/15814 + 
   (214012783*f[3, 5, 17])/55 + (183321461*f[3, 7, 15])/60 - 
   1328692*f[3, 9, 13] + 223850*f[3, 11, 11] - 1328692*f[3, 13, 9] + 
   (183321461*f[3, 15, 7])/60 + (214012783*f[3, 17, 5])/55 - 
   (1665528523711*f[3, 19, 3])/15814 + (177702993*f[5, 3, 17])/55 - 
   (18172859*f[5, 5, 15])/2 - 397296*f[5, 7, 13] + 2485116*f[5, 9, 11] + 
   2485116*f[5, 11, 9] - 397296*f[5, 13, 7] - (18172859*f[5, 15, 5])/2 + 
   (177702993*f[5, 17, 3])/55 + (5536390*f[7, 3, 15])/3 - 
   484836*f[7, 5, 13] + 357732*f[7, 7, 11] - 105840*f[7, 9, 9] + 
   357732*f[7, 11, 7] - 484836*f[7, 13, 5] + (5536390*f[7, 15, 3])/3 - 
   1591312*f[9, 3, 13] + 2129860*f[9, 5, 11] + 317128*f[9, 7, 9] + 
   317128*f[9, 9, 7] + 2129860*f[9, 11, 5] - 1591312*f[9, 13, 3] - 
   4947635*f[11, 3, 11] + 4727044*f[11, 5, 9] + 4398408*f[11, 7, 7] + 
   4727044*f[11, 9, 5] - 4947635*f[11, 11, 3] + 622980*f[13, 3, 9] - 
   1637340*f[13, 5, 7] - 1637340*f[13, 7, 5] + 622980*f[13, 9, 3] - 
   (492856099*f[15, 3, 7])/60 + (39260771*f[15, 5, 5])/5 - 
   (492856099*f[15, 7, 3])/60 - (1637117992*f[17, 3, 5])/275 - 
   (1637117992*f[17, 5, 3])/275 + (4672270060117*f[19, 3, 3])/39535 + 
   329472*f[3, 3, 3, 3, 13] - 228096*f[3, 3, 3, 5, 11] - 
   96768*f[3, 3, 3, 7, 9] - 96768*f[3, 3, 3, 9, 7] - 
   228096*f[3, 3, 3, 11, 5] + 329472*f[3, 3, 3, 13, 3] - 
   122496*f[3, 3, 5, 3, 11] + 61056*f[3, 3, 5, 5, 9] + 
   47040*f[3, 3, 5, 7, 7] + 61056*f[3, 3, 5, 9, 5] - 
   122496*f[3, 3, 5, 11, 3] - 60480*f[3, 3, 7, 3, 9] + 
   59520*f[3, 3, 7, 5, 7] + 59520*f[3, 3, 7, 7, 5] - 60480*f[3, 3, 7, 9, 3] - 
   59328*f[3, 3, 9, 3, 7] + 73728*f[3, 3, 9, 5, 5] - 59328*f[3, 3, 9, 7, 3] - 
   152064*f[3, 3, 11, 3, 5] - 152064*f[3, 3, 11, 5, 3] + 
   219648*f[3, 3, 13, 3, 3] - 16896*f[3, 5, 3, 3, 11] - 
   28224*f[3, 5, 3, 5, 9] - 36960*f[3, 5, 3, 7, 7] - 28224*f[3, 5, 3, 9, 5] - 
   16896*f[3, 5, 3, 11, 3] - 94464*f[3, 5, 5, 3, 9] + 
   153600*f[3, 5, 5, 5, 7] + 153600*f[3, 5, 5, 7, 5] - 
   94464*f[3, 5, 5, 9, 3] - 52080*f[3, 5, 7, 3, 7] + 
   145920*f[3, 5, 7, 5, 5] - 52080*f[3, 5, 7, 7, 3] - 
   51264*f[3, 5, 9, 3, 5] - 51264*f[3, 5, 9, 5, 3] + 
   59136*f[3, 5, 11, 3, 3] - 48384*f[3, 7, 3, 3, 9] + 
   13152*f[3, 7, 3, 5, 7] + 13152*f[3, 7, 3, 7, 5] - 48384*f[3, 7, 3, 9, 3] - 
   28848*f[3, 7, 5, 3, 7] + 130560*f[3, 7, 5, 5, 5] - 
   28848*f[3, 7, 5, 7, 3] - 18096*f[3, 7, 7, 3, 5] - 18096*f[3, 7, 7, 5, 3] - 
   16128*f[3, 7, 9, 3, 3] + 10368*f[3, 9, 3, 3, 7] + 27648*f[3, 9, 3, 5, 5] + 
   10368*f[3, 9, 3, 7, 3] + 4608*f[3, 9, 5, 3, 5] + 4608*f[3, 9, 5, 5, 3] - 
   13824*f[3, 9, 7, 3, 3] - 228096*f[5, 3, 3, 3, 11] + 
   150336*f[5, 3, 3, 5, 9] + 131040*f[5, 3, 3, 7, 7] + 
   150336*f[5, 3, 3, 9, 5] - 228096*f[5, 3, 3, 11, 3] + 
   55296*f[5, 3, 5, 3, 9] - 57600*f[5, 3, 5, 5, 7] - 57600*f[5, 3, 5, 7, 5] + 
   55296*f[5, 3, 5, 9, 3] + 115920*f[5, 3, 7, 3, 7] - 
   74880*f[5, 3, 7, 5, 5] + 115920*f[5, 3, 7, 7, 3] + 
   98496*f[5, 3, 9, 3, 5] + 98496*f[5, 3, 9, 5, 3] - 
   152064*f[5, 3, 11, 3, 3] + 141696*f[5, 5, 3, 3, 9] - 
   25920*f[5, 5, 3, 5, 7] - 25920*f[5, 5, 3, 7, 5] + 
   141696*f[5, 5, 3, 9, 3] + 15840*f[5, 5, 5, 3, 7] - 
   276480*f[5, 5, 5, 5, 5] + 15840*f[5, 5, 5, 7, 3] - 
   19872*f[5, 5, 7, 3, 5] - 19872*f[5, 5, 7, 5, 3] + 34560*f[5, 5, 9, 3, 3] + 
   47376*f[5, 7, 3, 3, 7] - 62784*f[5, 7, 3, 5, 5] + 47376*f[5, 7, 3, 7, 3] - 
   72864*f[5, 7, 5, 3, 5] - 72864*f[5, 7, 5, 5, 3] - 6048*f[5, 7, 7, 3, 3] - 
   60480*f[5, 9, 3, 3, 5] - 60480*f[5, 9, 3, 5, 3] + 
   120960*f[5, 9, 5, 3, 3] - 60480*f[7, 3, 3, 3, 9] + 
   59520*f[7, 3, 3, 5, 7] + 59520*f[7, 3, 3, 7, 5] - 60480*f[7, 3, 3, 9, 3] + 
   42720*f[7, 3, 5, 3, 7] + 9600*f[7, 3, 5, 5, 5] + 42720*f[7, 3, 5, 7, 3] + 
   49440*f[7, 3, 7, 3, 5] + 49440*f[7, 3, 7, 5, 3] - 40320*f[7, 3, 9, 3, 3] + 
   43920*f[7, 5, 3, 3, 7] - 52800*f[7, 5, 3, 5, 5] + 43920*f[7, 5, 3, 7, 3] - 
   84000*f[7, 5, 5, 3, 5] - 84000*f[7, 5, 5, 5, 3] - 1440*f[7, 5, 7, 3, 3] - 
   6000*f[7, 7, 3, 3, 5] - 6000*f[7, 7, 3, 5, 3] + 12000*f[7, 7, 5, 3, 3] + 
   57600*f[9, 3, 3, 5, 5] - 28800*f[9, 3, 5, 3, 5] - 28800*f[9, 3, 5, 5, 3] - 
   28800*f[9, 5, 3, 3, 5] - 28800*f[9, 5, 3, 5, 3] + 57600*f[9, 5, 5, 3, 3], 
  DecimalForm[
   4.7091545229491828632983974974767597867508962490170391999999999999`52.6729\
4294131619*^6]}, {"100100000001", 
  (-104562878560984767264924167807661611087431280603*f[25])/
    111146607981868561724398336560000 - (1168402835887*f[3, 3, 19])/15814 + 
   (41646745498*f[3, 5, 17])/5775 - (1119677*f[3, 7, 15])/3 - 
   (636948*f[3, 9, 13])/25 - 73128*f[3, 11, 11] - (636948*f[3, 13, 9])/25 - 
   (1119677*f[3, 15, 7])/3 + (41646745498*f[3, 17, 5])/5775 - 
   (1168402835887*f[3, 19, 3])/15814 + (955653434*f[5, 3, 17])/825 - 
   (221179247*f[5, 5, 15])/525 + (7022384*f[5, 7, 13])/25 + 
   (1181676*f[5, 9, 11])/5 + (1181676*f[5, 11, 9])/5 + 
   (7022384*f[5, 13, 7])/25 - (221179247*f[5, 15, 5])/525 + 
   (955653434*f[5, 17, 3])/825 - (18728264*f[7, 3, 15])/105 + 
   (10110236*f[7, 5, 13])/35 + 93166*f[7, 7, 11] + 495744*f[7, 9, 9] + 
   93166*f[7, 11, 7] + (10110236*f[7, 13, 5])/35 - 
   (18728264*f[7, 15, 3])/105 - (55032*f[9, 3, 13])/35 + 
   (1194336*f[9, 5, 11])/5 + 438384*f[9, 7, 9] + 438384*f[9, 9, 7] + 
   (1194336*f[9, 11, 5])/5 - (55032*f[9, 13, 3])/35 - 86364*f[11, 3, 11] - 
   38868*f[11, 5, 9] - 49728*f[11, 7, 7] - 38868*f[11, 9, 5] - 
   86364*f[11, 11, 3] - (16236372*f[13, 3, 9])/35 - 
   (92857572*f[13, 5, 7])/175 - (92857572*f[13, 7, 5])/175 - 
   (16236372*f[13, 9, 3])/35 - (942223547*f[15, 3, 7])/315 - 
   (562895672*f[15, 5, 5])/35 - (942223547*f[15, 7, 3])/315 - 
   (12604358164*f[17, 3, 5])/825 - (12604358164*f[17, 5, 3])/825 - 
   443520*f[3, 3, 3, 5, 11] - 443520*f[3, 3, 3, 11, 5] - 
   295680*f[3, 3, 5, 3, 11] - 181248*f[3, 3, 5, 5, 9] + 
   30464*f[3, 3, 5, 7, 7] - 181248*f[3, 3, 5, 9, 5] - 
   295680*f[3, 3, 5, 11, 3] + 28224*f[3, 3, 7, 3, 9] + 
   39872*f[3, 3, 7, 5, 7] + 39872*f[3, 3, 7, 7, 5] + 28224*f[3, 3, 7, 9, 3] + 
   28224*f[3, 3, 9, 3, 7] - 159744*f[3, 3, 9, 5, 5] + 
   28224*f[3, 3, 9, 7, 3] - 295680*f[3, 3, 11, 3, 5] - 
   295680*f[3, 3, 11, 5, 3] - 147840*f[3, 5, 3, 3, 11] - 
   144768*f[3, 5, 3, 5, 9] + 52864*f[3, 5, 3, 7, 7] - 
   144768*f[3, 5, 3, 9, 5] - 147840*f[3, 5, 3, 11, 3] - 
   103872*f[3, 5, 5, 3, 9] - 54336*f[3, 5, 5, 5, 7] - 
   54336*f[3, 5, 5, 7, 5] - 103872*f[3, 5, 5, 9, 3] + 
   91872*f[3, 5, 7, 3, 7] - 20864*f[3, 5, 7, 5, 5] + 91872*f[3, 5, 7, 7, 3] - 
   44352*f[3, 5, 9, 3, 5] - 44352*f[3, 5, 9, 5, 3] + 52416*f[3, 7, 3, 3, 9] + 
   88736*f[3, 7, 3, 5, 7] + 88736*f[3, 7, 3, 7, 5] + 52416*f[3, 7, 3, 9, 3] + 
   99936*f[3, 7, 5, 3, 7] + 46080*f[3, 7, 5, 5, 5] + 99936*f[3, 7, 5, 7, 3] + 
   98592*f[3, 7, 7, 3, 5] + 98592*f[3, 7, 7, 5, 3] + 48384*f[3, 7, 9, 3, 3] + 
   52416*f[3, 9, 3, 3, 7] + 41088*f[3, 9, 3, 5, 5] + 52416*f[3, 9, 3, 7, 3] + 
   36672*f[3, 9, 5, 3, 5] + 36672*f[3, 9, 5, 5, 3] + 48384*f[3, 9, 7, 3, 3] - 
   108288*f[5, 3, 3, 5, 9] + 75264*f[5, 3, 3, 7, 7] - 
   108288*f[5, 3, 3, 9, 5] - 38592*f[5, 3, 5, 3, 9] - 
   27456*f[5, 3, 5, 5, 7] - 27456*f[5, 3, 5, 7, 5] - 38592*f[5, 3, 5, 9, 3] + 
   105952*f[5, 3, 7, 3, 7] - 4224*f[5, 3, 7, 5, 5] + 
   105952*f[5, 3, 7, 7, 3] - 38592*f[5, 3, 9, 3, 5] - 
   38592*f[5, 3, 9, 5, 3] + 30528*f[5, 5, 3, 3, 9] + 10816*f[5, 5, 3, 5, 7] + 
   10816*f[5, 5, 3, 7, 5] + 30528*f[5, 5, 3, 9, 3] + 43520*f[5, 5, 5, 3, 7] + 
   5120*f[5, 5, 5, 5, 5] + 43520*f[5, 5, 5, 7, 3] + 42944*f[5, 5, 7, 3, 5] + 
   42944*f[5, 5, 7, 5, 3] + 28800*f[5, 5, 9, 3, 3] + 90048*f[5, 7, 3, 3, 7] + 
   60032*f[5, 7, 3, 5, 5] + 90048*f[5, 7, 3, 7, 3] + 65600*f[5, 7, 5, 3, 5] + 
   65600*f[5, 7, 5, 5, 3] + 43456*f[5, 7, 7, 3, 3] + 29376*f[5, 9, 3, 3, 5] + 
   29376*f[5, 9, 3, 5, 3] + 28800*f[5, 9, 5, 3, 3] + 44544*f[7, 3, 3, 3, 9] + 
   82528*f[7, 3, 3, 5, 7] + 82528*f[7, 3, 3, 7, 5] + 44544*f[7, 3, 3, 9, 3] + 
   96608*f[7, 3, 5, 3, 7] + 46080*f[7, 3, 5, 5, 5] + 96608*f[7, 3, 5, 7, 3] + 
   96224*f[7, 3, 7, 3, 5] + 96224*f[7, 3, 7, 5, 3] + 43392*f[7, 3, 9, 3, 3] + 
   88768*f[7, 5, 3, 3, 7] + 58240*f[7, 5, 3, 5, 5] + 88768*f[7, 5, 3, 7, 3] + 
   64320*f[7, 5, 5, 3, 5] + 64320*f[7, 5, 5, 5, 3] + 42688*f[7, 5, 7, 3, 3] + 
   63840*f[7, 7, 3, 3, 5] + 63840*f[7, 7, 3, 5, 3] + 41920*f[7, 7, 5, 3, 3] + 
   41088*f[7, 9, 3, 3, 3] + 48576*f[9, 3, 3, 3, 7] + 35712*f[9, 3, 3, 5, 5] + 
   48576*f[9, 3, 3, 7, 3] + 32832*f[9, 3, 5, 3, 5] + 32832*f[9, 3, 5, 5, 3] + 
   46080*f[9, 3, 7, 3, 3] + 29376*f[9, 5, 3, 3, 5] + 29376*f[9, 5, 3, 5, 3] + 
   28800*f[9, 5, 5, 3, 3] + 41088*f[9, 7, 3, 3, 3], 
  DecimalForm[
   4.736388043543674572401194094515171266169223638226177`51.67544727611902*^6]\
}, {"100010000001", (-102781973240329589155010796975876817142744847733*f[25])/
    108878309859789611485124901120000 + (1686902948885*f[3, 3, 19])/31628 - 
   (233829053*f[3, 5, 17])/330 + (984545821*f[3, 7, 15])/120 - 
   (919093*f[3, 9, 13])/25 - 272503*f[3, 11, 11] - (919093*f[3, 13, 9])/25 + 
   (984545821*f[3, 15, 7])/120 - (233829053*f[3, 17, 5])/330 + 
   (1686902948885*f[3, 19, 3])/31628 - (73432835*f[5, 3, 17])/66 + 
   (1543846133*f[5, 5, 15])/900 - (558523*f[5, 7, 13])/75 + 
   (2092286*f[5, 9, 11])/5 + (2092286*f[5, 11, 9])/5 - 
   (558523*f[5, 13, 7])/75 + (1543846133*f[5, 15, 5])/900 - 
   (73432835*f[5, 17, 3])/66 - (62298061*f[7, 3, 15])/120 + 
   (192269*f[7, 5, 13])/30 - (971915*f[7, 7, 11])/24 + 
   (1894781*f[7, 9, 9])/3 - (971915*f[7, 11, 7])/24 + 
   (192269*f[7, 13, 5])/30 - (62298061*f[7, 15, 3])/120 + 
   (48041*f[9, 3, 13])/10 - (1426964*f[9, 5, 11])/5 + 
   (4094783*f[9, 7, 9])/6 + (4094783*f[9, 9, 7])/6 - 
   (1426964*f[9, 11, 5])/5 + (48041*f[9, 13, 3])/10 - 
   (617953*f[11, 3, 11])/2 + 55846*f[11, 5, 9] + (1843331*f[11, 7, 7])/12 + 
   55846*f[11, 9, 5] - (617953*f[11, 11, 3])/2 - (8340549*f[13, 3, 9])/10 - 
   (138590081*f[13, 5, 7])/150 - (138590081*f[13, 7, 5])/150 - 
   (8340549*f[13, 9, 3])/10 - (164823533*f[15, 3, 7])/6 - 
   (26380919*f[15, 5, 5])/10 - (164823533*f[15, 7, 3])/6 - 
   (1077229814*f[17, 3, 5])/825 - (1077229814*f[17, 5, 3])/825 - 
   423360*f[3, 3, 3, 7, 9] - 423360*f[3, 3, 3, 9, 7] - 
   16128*f[3, 3, 5, 5, 9] - 266560*f[3, 3, 5, 7, 7] - 
   16128*f[3, 3, 5, 9, 5] - 211680*f[3, 3, 7, 3, 9] - 
   196000*f[3, 3, 7, 5, 7] - 196000*f[3, 3, 7, 7, 5] - 
   211680*f[3, 3, 7, 9, 3] - 211680*f[3, 3, 9, 3, 7] + 
   32256*f[3, 3, 9, 5, 5] - 211680*f[3, 3, 9, 7, 3] - 
   19488*f[3, 5, 3, 5, 9] - 278320*f[3, 5, 3, 7, 7] - 
   19488*f[3, 5, 3, 9, 5] - 17472*f[3, 5, 5, 3, 9] - 83776*f[3, 5, 5, 5, 7] - 
   83776*f[3, 5, 5, 7, 5] - 17472*f[3, 5, 5, 9, 3] - 
   125048*f[3, 5, 7, 3, 7] - 79744*f[3, 5, 7, 5, 5] - 
   125048*f[3, 5, 7, 7, 3] - 7392*f[3, 5, 9, 3, 5] - 7392*f[3, 5, 9, 5, 3] - 
   21168*f[3, 7, 3, 3, 9] - 8624*f[3, 7, 3, 5, 7] - 8624*f[3, 7, 3, 7, 5] - 
   21168*f[3, 7, 3, 9, 3] - 14504*f[3, 7, 5, 3, 7] - 71680*f[3, 7, 5, 5, 5] - 
   14504*f[3, 7, 5, 7, 3] + 25480*f[3, 7, 7, 3, 5] + 25480*f[3, 7, 7, 5, 3] + 
   98784*f[3, 7, 9, 3, 3] + 119952*f[3, 9, 3, 3, 7] + 
   56448*f[3, 9, 3, 5, 5] + 119952*f[3, 9, 3, 7, 3] + 
   51072*f[3, 9, 5, 3, 5] + 51072*f[3, 9, 5, 5, 3] + 98784*f[3, 9, 7, 3, 3] - 
   12768*f[5, 3, 3, 5, 9] - 286160*f[5, 3, 3, 7, 7] - 
   12768*f[5, 3, 3, 9, 5] - 4032*f[5, 3, 5, 3, 9] - 88256*f[5, 3, 5, 5, 7] - 
   88256*f[5, 3, 5, 7, 5] - 4032*f[5, 3, 5, 9, 3] - 128968*f[5, 3, 7, 3, 7] - 
   88704*f[5, 3, 7, 5, 5] - 128968*f[5, 3, 7, 7, 3] - 
   14112*f[5, 3, 9, 3, 5] - 14112*f[5, 3, 9, 5, 3] + 19488*f[5, 5, 3, 3, 9] - 
   53984*f[5, 5, 3, 5, 7] - 53984*f[5, 5, 3, 7, 5] + 19488*f[5, 5, 3, 9, 3] - 
   20160*f[5, 5, 5, 3, 7] - 71680*f[5, 5, 5, 5, 5] - 20160*f[5, 5, 5, 7, 3] - 
   10976*f[5, 5, 7, 3, 5] - 10976*f[5, 5, 7, 5, 3] + 47040*f[5, 5, 9, 3, 3] + 
   24696*f[5, 7, 3, 3, 7] - 2688*f[5, 7, 3, 5, 5] + 24696*f[5, 7, 3, 7, 3] - 
   2240*f[5, 7, 5, 3, 5] - 2240*f[5, 7, 5, 5, 3] + 21168*f[5, 7, 7, 3, 3] + 
   12096*f[5, 9, 3, 3, 5] + 12096*f[5, 9, 3, 5, 3] + 26880*f[5, 9, 5, 3, 3] + 
   77616*f[7, 3, 3, 3, 9] + 35280*f[7, 3, 3, 5, 7] + 35280*f[7, 3, 3, 7, 5] + 
   77616*f[7, 3, 3, 9, 3] + 41160*f[7, 3, 5, 3, 7] - 8960*f[7, 3, 5, 5, 5] + 
   41160*f[7, 3, 5, 7, 3] + 38808*f[7, 3, 7, 3, 5] + 38808*f[7, 3, 7, 5, 3] + 
   70560*f[7, 3, 9, 3, 3] + 17640*f[7, 5, 3, 3, 7] - 6720*f[7, 5, 3, 5, 5] + 
   17640*f[7, 5, 3, 7, 3] - 5600*f[7, 5, 5, 3, 5] - 5600*f[7, 5, 5, 5, 3] + 
   16464*f[7, 5, 7, 3, 3] + 41160*f[7, 7, 3, 3, 5] + 41160*f[7, 7, 3, 5, 3] + 
   11760*f[7, 7, 5, 3, 3] + 56448*f[7, 9, 3, 3, 3] + 98784*f[9, 3, 3, 3, 7] + 
   44352*f[9, 3, 3, 5, 5] + 98784*f[9, 3, 3, 7, 3] + 40992*f[9, 3, 5, 3, 5] + 
   40992*f[9, 3, 5, 5, 3] + 84672*f[9, 3, 7, 3, 3] + 22176*f[9, 5, 3, 3, 5] + 
   22176*f[9, 5, 3, 5, 3] + 6720*f[9, 5, 5, 3, 3] + 56448*f[9, 7, 3, 3, 3], 
  DecimalForm[
   4.751756201794006952617709460009094812832182545162353`51.67685415021142*^6]\
}, {"100001000001", (-3900684443033103242551997559391050974732256101*f[25])/
    1163229806194333456037659200000 + (1686902948885*f[3, 3, 19])/31628 + 
   (381120258*f[3, 5, 17])/275 - (28150213*f[3, 7, 15])/30 - 
   (714658*f[3, 9, 13])/25 - 480700*f[3, 11, 11] - (714658*f[3, 13, 9])/25 - 
   (28150213*f[3, 15, 7])/30 + (381120258*f[3, 17, 5])/275 + 
   (1686902948885*f[3, 19, 3])/31628 + (412766414*f[5, 3, 17])/275 + 
   (113484181*f[5, 5, 15])/50 + (3820656*f[5, 7, 13])/25 + 
   (707607*f[5, 9, 11])/5 + (707607*f[5, 11, 9])/5 + 
   (3820656*f[5, 13, 7])/25 + (113484181*f[5, 15, 5])/50 + 
   (412766414*f[5, 17, 3])/275 - (45824954*f[7, 3, 15])/25 + 
   (3845436*f[7, 5, 13])/25 - (105777*f[7, 7, 11])/10 + 120960*f[7, 9, 9] - 
   (105777*f[7, 11, 7])/10 + (3845436*f[7, 13, 5])/25 - 
   (45824954*f[7, 15, 3])/25 - (640318*f[9, 3, 13])/25 + 205645*f[9, 5, 11] + 
   266560*f[9, 7, 9] + 266560*f[9, 9, 7] + 205645*f[9, 11, 5] - 
   (640318*f[9, 13, 3])/25 - 409808*f[11, 3, 11] - (5700778*f[11, 5, 9])/5 + 
   (250257*f[11, 7, 7])/5 - (5700778*f[11, 9, 5])/5 - 409808*f[11, 11, 3] - 
   (61955838*f[13, 3, 9])/25 + (1641444*f[13, 5, 7])/25 + 
   (1641444*f[13, 7, 5])/25 - (61955838*f[13, 9, 3])/25 - 
   (411267157*f[15, 3, 7])/75 + (123577433*f[15, 5, 5])/75 - 
   (411267157*f[15, 7, 3])/75 + (176283717*f[17, 3, 5])/275 + 
   (176283717*f[17, 5, 3])/275 - 423360*f[3, 3, 3, 7, 9] - 
   423360*f[3, 3, 3, 9, 7] - 217728*f[3, 3, 5, 5, 9] - 
   47040*f[3, 3, 5, 7, 7] - 217728*f[3, 3, 5, 9, 5] - 
   211680*f[3, 3, 7, 3, 9] + 23520*f[3, 3, 7, 5, 7] + 
   23520*f[3, 3, 7, 7, 5] - 211680*f[3, 3, 7, 9, 3] - 
   211680*f[3, 3, 9, 3, 7] - 169344*f[3, 3, 9, 5, 5] - 
   211680*f[3, 3, 9, 7, 3] - 147168*f[3, 5, 3, 5, 9] - 
   47040*f[3, 5, 3, 7, 7] - 147168*f[3, 5, 3, 9, 5] - 
   109872*f[3, 5, 5, 3, 9] + 5040*f[3, 5, 5, 5, 7] + 5040*f[3, 5, 5, 7, 5] - 
   109872*f[3, 5, 5, 9, 3] - 61152*f[3, 5, 7, 3, 7] + 
   23520*f[3, 5, 7, 5, 5] - 61152*f[3, 5, 7, 7, 3] - 91728*f[3, 5, 9, 3, 5] - 
   91728*f[3, 5, 9, 5, 3] + 127008*f[3, 7, 3, 3, 9] + 4704*f[3, 7, 3, 5, 7] + 
   4704*f[3, 7, 3, 7, 5] + 127008*f[3, 7, 3, 9, 3] + 4704*f[3, 7, 5, 3, 7] + 
   60480*f[3, 7, 5, 5, 5] + 4704*f[3, 7, 5, 7, 3] + 112896*f[3, 7, 9, 3, 3] - 
   14112*f[3, 9, 3, 3, 7] - 58464*f[3, 9, 3, 5, 5] - 14112*f[3, 9, 3, 7, 3] - 
   25200*f[3, 9, 5, 3, 5] - 25200*f[3, 9, 5, 5, 3] + 
   112896*f[3, 9, 7, 3, 3] - 161280*f[5, 3, 3, 5, 9] - 
   61152*f[5, 3, 3, 7, 7] - 161280*f[5, 3, 3, 9, 5] - 
   127008*f[5, 3, 5, 3, 9] - 8736*f[5, 3, 5, 5, 7] - 8736*f[5, 3, 5, 7, 5] - 
   127008*f[5, 3, 5, 9, 3] - 70560*f[5, 3, 7, 3, 7] + 
   10752*f[5, 3, 7, 5, 5] - 70560*f[5, 3, 7, 7, 3] - 
   102816*f[5, 3, 9, 3, 5] - 102816*f[5, 3, 9, 5, 3] - 
   56448*f[5, 5, 3, 3, 9] - 16800*f[5, 5, 3, 5, 7] - 16800*f[5, 5, 3, 7, 5] - 
   56448*f[5, 5, 3, 9, 3] - 38976*f[5, 5, 5, 3, 7] + 30720*f[5, 5, 5, 5, 5] - 
   38976*f[5, 5, 5, 7, 3] - 30912*f[5, 5, 7, 3, 5] - 30912*f[5, 5, 7, 5, 3] - 
   32256*f[5, 5, 9, 3, 3] - 30576*f[5, 7, 3, 3, 7] - 17472*f[5, 7, 3, 5, 5] - 
   30576*f[5, 7, 3, 7, 3] - 3360*f[5, 7, 5, 3, 5] - 3360*f[5, 7, 5, 5, 3] + 
   18816*f[5, 7, 7, 3, 3] - 20160*f[5, 9, 3, 3, 5] - 20160*f[5, 9, 3, 5, 3] + 
   16128*f[5, 9, 5, 3, 3] + 63504*f[7, 3, 3, 3, 9] - 39984*f[7, 3, 3, 5, 7] - 
   39984*f[7, 3, 3, 7, 5] + 63504*f[7, 3, 3, 9, 3] - 18816*f[7, 3, 5, 3, 7] + 
   20160*f[7, 3, 5, 5, 5] - 18816*f[7, 3, 5, 7, 3] - 25872*f[7, 3, 7, 3, 5] - 
   25872*f[7, 3, 7, 5, 3] + 42336*f[7, 3, 9, 3, 3] + 9408*f[7, 5, 3, 3, 7] + 
   24864*f[7, 5, 3, 5, 5] + 9408*f[7, 5, 3, 7, 3] + 27216*f[7, 5, 5, 3, 5] + 
   27216*f[7, 5, 5, 5, 3] + 4704*f[7, 5, 7, 3, 3] - 16464*f[7, 7, 3, 3, 5] - 
   16464*f[7, 7, 3, 5, 3] - 9408*f[7, 7, 5, 3, 3] + 105840*f[9, 3, 3, 3, 7] + 
   68544*f[9, 3, 3, 5, 5] + 105840*f[9, 3, 3, 7, 3] + 
   66528*f[9, 3, 5, 3, 5] + 66528*f[9, 3, 5, 5, 3] + 70560*f[9, 3, 7, 3, 3] + 
   64512*f[9, 5, 3, 3, 5] + 64512*f[9, 5, 3, 5, 3] + 64512*f[9, 5, 5, 3, 3], 
  DecimalForm[
   4.80840276468351118052245270338306679019676375533952`50.68200083818635*^6]}\
, {"101000000001", (-6758216230258763018517661490533671919024182884537*f[25])/
    23618654196147069366434646519000000 + (35098051029507*f[3, 3, 19])/
    276745 - (417492943*f[3, 5, 17])/275 - (132223333*f[3, 7, 15])/210 + 
   (12908934*f[3, 9, 13])/175 + (12908934*f[3, 13, 9])/175 - 
   (132223333*f[3, 15, 7])/210 - (417492943*f[3, 17, 5])/275 + 
   (35098051029507*f[3, 19, 3])/276745 + (6615558434*f[5, 3, 17])/1925 - 
   (87348981*f[5, 5, 15])/25 - (217713*f[5, 7, 13])/25 + 
   (430551*f[5, 9, 11])/10 + (430551*f[5, 11, 9])/10 - 
   (217713*f[5, 13, 7])/25 - (87348981*f[5, 15, 5])/25 + 
   (6615558434*f[5, 17, 3])/1925 + (35481997*f[7, 3, 15])/105 - 
   (11136813*f[7, 5, 13])/175 - 151371*f[7, 7, 11] + 110199*f[7, 9, 9] - 
   151371*f[7, 11, 7] - (11136813*f[7, 13, 5])/175 + 
   (35481997*f[7, 15, 3])/105 - (15929532*f[9, 3, 13])/175 + 
   (381951*f[9, 5, 11])/10 + (160419*f[9, 7, 9])/2 + (160419*f[9, 9, 7])/2 + 
   (381951*f[9, 11, 5])/10 - (15929532*f[9, 13, 3])/175 - 8748*f[11, 3, 11] - 
   14580*f[11, 5, 9] - 15876*f[11, 7, 7] - 14580*f[11, 9, 5] - 
   8748*f[11, 11, 3] - (7292178*f[13, 3, 9])/175 - 
   (7557048*f[13, 5, 7])/175 - (7557048*f[13, 7, 5])/175 - 
   (7292178*f[13, 9, 3])/175 + (11382764*f[15, 3, 7])/5 + 
   (74524664*f[15, 5, 5])/15 + (11382764*f[15, 7, 3])/5 + 
   (1201138817*f[17, 3, 5])/275 + (1201138817*f[17, 5, 3])/275 - 
   (69049208564459*f[19, 3, 3])/276745 - 658944*f[3, 3, 3, 3, 13] + 
   123552*f[3, 3, 3, 5, 11] + 68256*f[3, 3, 3, 7, 9] + 
   68256*f[3, 3, 3, 9, 7] + 123552*f[3, 3, 3, 11, 5] - 
   658944*f[3, 3, 3, 13, 3] + 7392*f[3, 3, 5, 3, 11] + 
   129312*f[3, 3, 5, 5, 9] + 90048*f[3, 3, 5, 7, 7] + 
   129312*f[3, 3, 5, 9, 5] + 7392*f[3, 3, 5, 11, 3] + 
   44928*f[3, 3, 7, 3, 9] + 84864*f[3, 3, 7, 5, 7] + 84864*f[3, 3, 7, 7, 5] + 
   44928*f[3, 3, 7, 9, 3] + 52704*f[3, 3, 9, 3, 7] + 81216*f[3, 3, 9, 5, 5] + 
   52704*f[3, 3, 9, 7, 3] + 82368*f[3, 3, 11, 3, 5] + 
   82368*f[3, 3, 11, 5, 3] - 439296*f[3, 3, 13, 3, 3] - 
   108768*f[3, 5, 3, 3, 11] + 110016*f[3, 5, 3, 5, 9] + 
   86688*f[3, 5, 3, 7, 7] + 110016*f[3, 5, 3, 9, 5] - 
   108768*f[3, 5, 3, 11, 3] + 91296*f[3, 5, 5, 3, 9] + 
   118368*f[3, 5, 5, 5, 7] + 118368*f[3, 5, 5, 7, 5] + 
   91296*f[3, 5, 5, 9, 3] + 86352*f[3, 5, 7, 3, 7] + 
   107712*f[3, 5, 7, 5, 5] + 86352*f[3, 5, 7, 7, 3] + 
   78048*f[3, 5, 9, 3, 5] + 78048*f[3, 5, 9, 5, 3] - 
   149952*f[3, 5, 11, 3, 3] + 17424*f[3, 7, 3, 3, 9] + 
   78288*f[3, 7, 3, 5, 7] + 78288*f[3, 7, 3, 7, 5] + 17424*f[3, 7, 3, 9, 3] + 
   76608*f[3, 7, 5, 3, 7] + 86400*f[3, 7, 5, 5, 5] + 76608*f[3, 7, 5, 7, 3] + 
   72048*f[3, 7, 7, 3, 5] + 72048*f[3, 7, 7, 5, 3] + 3744*f[3, 7, 9, 3, 3] + 
   23472*f[3, 9, 3, 3, 7] + 17280*f[3, 9, 3, 5, 5] + 23472*f[3, 9, 3, 7, 3] + 
   16704*f[3, 9, 5, 3, 5] + 16704*f[3, 9, 5, 5, 3] + 19296*f[3, 9, 7, 3, 3] - 
   224928*f[5, 3, 3, 3, 11] + 90720*f[5, 3, 3, 5, 9] + 
   83328*f[5, 3, 3, 7, 7] + 90720*f[5, 3, 3, 9, 5] - 
   224928*f[5, 3, 3, 11, 3] + 34080*f[5, 3, 5, 3, 9] + 
   107616*f[5, 3, 5, 5, 7] + 107616*f[5, 3, 5, 7, 5] + 
   34080*f[5, 3, 5, 9, 3] + 67392*f[5, 3, 7, 3, 7] + 
   102336*f[5, 3, 7, 5, 5] + 67392*f[5, 3, 7, 7, 3] + 
   74880*f[5, 3, 9, 3, 5] + 74880*f[5, 3, 9, 5, 3] - 
   149952*f[5, 3, 11, 3, 3] - 25728*f[5, 5, 3, 3, 9] + 
   91392*f[5, 5, 3, 5, 7] + 91392*f[5, 5, 3, 7, 5] - 25728*f[5, 5, 3, 9, 3] + 
   85824*f[5, 5, 5, 3, 7] + 122880*f[5, 5, 5, 5, 5] + 
   85824*f[5, 5, 5, 7, 3] + 68544*f[5, 5, 7, 3, 5] + 68544*f[5, 5, 7, 5, 3] - 
   77568*f[5, 5, 9, 3, 3] + 21216*f[5, 7, 3, 3, 7] + 56640*f[5, 7, 3, 5, 5] + 
   21216*f[5, 7, 3, 7, 3] + 45984*f[5, 7, 5, 3, 5] + 45984*f[5, 7, 5, 5, 3] - 
   9024*f[5, 7, 7, 3, 3] + 7200*f[5, 9, 3, 3, 5] + 7200*f[5, 9, 3, 5, 3] + 
   4032*f[5, 9, 5, 3, 3] - 7488*f[7, 3, 3, 3, 9] + 77184*f[7, 3, 3, 5, 7] + 
   77184*f[7, 3, 3, 7, 5] - 7488*f[7, 3, 3, 9, 3] + 59664*f[7, 3, 5, 3, 7] + 
   86400*f[7, 3, 5, 5, 5] + 59664*f[7, 3, 5, 7, 3] + 59856*f[7, 3, 7, 3, 5] + 
   59856*f[7, 3, 7, 5, 3] - 6912*f[7, 3, 9, 3, 3] + 23424*f[7, 5, 3, 3, 7] + 
   59904*f[7, 5, 3, 5, 5] + 23424*f[7, 5, 3, 7, 3] + 46656*f[7, 5, 5, 3, 5] + 
   46656*f[7, 5, 5, 5, 3] - 9408*f[7, 5, 7, 3, 3] + 9696*f[7, 7, 3, 3, 5] + 
   9696*f[7, 7, 3, 5, 3] - 9024*f[7, 7, 5, 3, 3] - 5760*f[7, 9, 3, 3, 3] + 
   30096*f[9, 3, 3, 3, 7] + 27072*f[9, 3, 3, 5, 5] + 30096*f[9, 3, 3, 7, 3] + 
   18720*f[9, 3, 5, 3, 5] + 18720*f[9, 3, 5, 5, 3] + 18144*f[9, 3, 7, 3, 3] + 
   7200*f[9, 5, 3, 3, 5] + 7200*f[9, 5, 3, 5, 3] + 4032*f[9, 5, 5, 3, 3] - 
   5760*f[9, 7, 3, 3, 3], DecimalForm[
   4.8265704853197922914586862524152157987389214386290900000000000001`51.6836\
3865283669*^6]}, {"100001010000", 
  (-36962026150605301601864381563276648711*f[25])/413595761105619757665000 - 
   (15155101206812*f[3, 3, 19])/39535 - (18858880*f[3, 5, 17])/11 + 
   (413188384*f[3, 7, 15])/5 + 1621872*f[3, 9, 13] + 1621872*f[3, 13, 9] + 
   (413188384*f[3, 15, 7])/5 - (18858880*f[3, 17, 5])/11 - 
   (15155101206812*f[3, 19, 3])/39535 - (18858880*f[5, 3, 17])/11 + 
   (38416112*f[5, 5, 15])/15 + 433608*f[5, 7, 13] - 1075536*f[5, 9, 11] - 
   1075536*f[5, 11, 9] + 433608*f[5, 13, 7] + (38416112*f[5, 15, 5])/15 - 
   (18858880*f[5, 17, 3])/11 + 366912*f[7, 3, 15] + 229320*f[7, 5, 13] - 
   557676*f[7, 7, 11] - 193536*f[7, 9, 9] - 557676*f[7, 11, 7] + 
   229320*f[7, 13, 5] + 366912*f[7, 15, 3] + 1009008*f[9, 3, 13] + 
   749232*f[9, 5, 11] + 478800*f[9, 7, 9] + 478800*f[9, 9, 7] + 
   749232*f[9, 11, 5] + 1009008*f[9, 13, 3] + 2509056*f[11, 3, 11] + 
   2752128*f[11, 5, 9] + 8421336*f[11, 7, 7] + 2752128*f[11, 9, 5] + 
   2509056*f[11, 11, 3] + 8586144*f[13, 3, 9] - 3063312*f[13, 5, 7] - 
   3063312*f[13, 7, 5] + 8586144*f[13, 9, 3] + (269215968*f[15, 3, 7])/5 + 
   (237902912*f[15, 5, 5])/5 + (269215968*f[15, 7, 3])/5 + 
   (3567179072*f[17, 3, 5])/275 + (3567179072*f[17, 5, 3])/275 + 
   677376*f[3, 3, 3, 7, 9] + 677376*f[3, 3, 3, 9, 7] + 
   451584*f[3, 3, 5, 5, 9] + 940800*f[3, 3, 5, 7, 7] + 
   451584*f[3, 3, 5, 9, 5] - 451584*f[3, 3, 7, 3, 9] + 
   564480*f[3, 3, 7, 5, 7] + 564480*f[3, 3, 7, 7, 5] - 
   451584*f[3, 3, 7, 9, 3] - 451584*f[3, 3, 9, 3, 7] + 
   64512*f[3, 3, 9, 5, 5] - 451584*f[3, 3, 9, 7, 3] + 
   290304*f[3, 5, 3, 5, 9] + 188160*f[3, 5, 3, 7, 7] + 
   290304*f[3, 5, 3, 9, 5] + 129024*f[3, 5, 5, 3, 9] + 
   268800*f[3, 5, 5, 5, 7] + 268800*f[3, 5, 5, 7, 5] + 
   129024*f[3, 5, 5, 9, 3] + 215040*f[3, 5, 7, 5, 5] + 
   129024*f[3, 5, 9, 3, 5] + 129024*f[3, 5, 9, 5, 3] - 
   1016064*f[3, 7, 3, 3, 9] + 338688*f[3, 7, 3, 5, 7] + 
   338688*f[3, 7, 3, 7, 5] - 1016064*f[3, 7, 3, 9, 3] - 
   37632*f[3, 7, 5, 3, 7] + 107520*f[3, 7, 5, 5, 5] - 
   37632*f[3, 7, 5, 7, 3] + 301056*f[3, 7, 7, 3, 5] + 
   301056*f[3, 7, 7, 5, 3] - 564480*f[3, 9, 3, 3, 7] - 
   258048*f[3, 9, 3, 5, 5] - 564480*f[3, 9, 3, 7, 3] - 
   258048*f[3, 9, 5, 3, 5] - 258048*f[3, 9, 5, 5, 3] + 
   290304*f[5, 3, 3, 5, 9] + 290304*f[5, 3, 3, 9, 5] + 
   129024*f[5, 3, 5, 3, 9] + 129024*f[5, 3, 5, 9, 3] - 
   188160*f[5, 3, 7, 3, 7] - 53760*f[5, 3, 7, 5, 5] - 
   188160*f[5, 3, 7, 7, 3] + 129024*f[5, 3, 9, 3, 5] + 
   129024*f[5, 3, 9, 5, 3] - 32256*f[5, 5, 3, 3, 9] - 
   26880*f[5, 5, 3, 5, 7] - 26880*f[5, 5, 3, 7, 5] - 32256*f[5, 5, 3, 9, 3] - 
   53760*f[5, 5, 5, 3, 7] + 122880*f[5, 5, 5, 5, 5] - 
   53760*f[5, 5, 5, 7, 3] - 43008*f[5, 5, 7, 3, 5] - 43008*f[5, 5, 7, 5, 3] - 
   188160*f[5, 7, 3, 3, 7] - 86016*f[5, 7, 3, 5, 5] - 
   188160*f[5, 7, 3, 7, 3] - 86016*f[5, 7, 5, 3, 5] - 86016*f[5, 7, 5, 5, 3], 
  DecimalForm[
   4.8856397543706661639829885979933553982240530870794598999999999999`52.6889\
2144084927*^6]}, {"100000101000", 
  (-19273209089659994733961591133560283074997*f[25])/
    466536018527139086646120000 + (10050760465186*f[3, 3, 19])/118605 + 
   (194266786*f[3, 5, 17])/33 + (2490227201*f[3, 7, 15])/90 + 
   2664858*f[3, 9, 13] - 548856*f[3, 11, 11] + 2664858*f[3, 13, 9] + 
   (2490227201*f[3, 15, 7])/90 + (194266786*f[3, 17, 5])/33 + 
   (10050760465186*f[3, 19, 3])/118605 + (78762108*f[5, 3, 17])/55 + 
   (107511800*f[5, 5, 15])/9 + 361760*f[5, 7, 13] - 454212*f[5, 9, 11] - 
   454212*f[5, 11, 9] + 361760*f[5, 13, 7] + (107511800*f[5, 15, 5])/9 + 
   (78762108*f[5, 17, 3])/55 + 560560*f[7, 3, 15] - 260260*f[7, 5, 13] - 
   30030*f[7, 7, 11] - 213360*f[7, 9, 9] - 30030*f[7, 11, 7] - 
   260260*f[7, 13, 5] + 560560*f[7, 15, 3] + 798798*f[9, 3, 13] + 
   466092*f[9, 5, 11] + 439880*f[9, 7, 9] + 439880*f[9, 9, 7] + 
   466092*f[9, 11, 5] + 798798*f[9, 13, 3] + 8310324*f[11, 3, 11] + 
   605880*f[11, 5, 9] + 152460*f[11, 7, 7] + 605880*f[11, 9, 5] + 
   8310324*f[11, 11, 3] + 2055144*f[13, 3, 9] + 2377480*f[13, 5, 7] + 
   2377480*f[13, 7, 5] + 2055144*f[13, 9, 3] + (3050165888*f[15, 3, 7])/45 + 
   (192668824*f[15, 5, 5])/9 + (3050165888*f[15, 7, 3])/45 + 
   (735047606*f[17, 3, 5])/165 + (735047606*f[17, 5, 3])/165 + 
   443520*f[3, 3, 3, 5, 11] + 329280*f[3, 3, 3, 7, 9] + 
   329280*f[3, 3, 3, 9, 7] + 443520*f[3, 3, 3, 11, 5] + 
   147840*f[3, 3, 5, 3, 11] + 470400*f[3, 3, 5, 5, 9] + 
   94080*f[3, 3, 5, 7, 7] + 470400*f[3, 3, 5, 9, 5] + 
   147840*f[3, 3, 5, 11, 3] - 329280*f[3, 3, 7, 3, 9] - 
   125440*f[3, 3, 7, 5, 7] - 125440*f[3, 3, 7, 7, 5] - 
   329280*f[3, 3, 7, 9, 3] - 329280*f[3, 3, 9, 3, 7] + 
   403200*f[3, 3, 9, 5, 5] - 329280*f[3, 3, 9, 7, 3] + 
   147840*f[3, 3, 11, 3, 5] + 147840*f[3, 3, 11, 5, 3] - 
   147840*f[3, 5, 3, 3, 11] + 235200*f[3, 5, 3, 5, 9] + 
   219520*f[3, 5, 3, 7, 7] + 235200*f[3, 5, 3, 9, 5] - 
   147840*f[3, 5, 3, 11, 3] + 33600*f[3, 5, 5, 3, 9] + 
   392000*f[3, 5, 5, 5, 7] + 392000*f[3, 5, 5, 7, 5] + 
   33600*f[3, 5, 5, 9, 3] - 94080*f[3, 5, 7, 3, 7] + 
   336000*f[3, 5, 7, 5, 5] - 94080*f[3, 5, 7, 7, 3] + 
   67200*f[3, 5, 9, 3, 5] + 67200*f[3, 5, 9, 5, 3] - 
   376320*f[3, 7, 3, 3, 9] - 250880*f[3, 7, 3, 5, 7] - 
   250880*f[3, 7, 3, 7, 5] - 376320*f[3, 7, 3, 9, 3] - 
   188160*f[3, 7, 5, 3, 7] + 224000*f[3, 7, 5, 5, 5] - 
   188160*f[3, 7, 5, 7, 3] - 62720*f[3, 7, 7, 3, 5] - 
   62720*f[3, 7, 7, 5, 3] - 611520*f[3, 9, 3, 3, 7] + 
   67200*f[3, 9, 3, 5, 5] - 611520*f[3, 9, 3, 7, 3] + 
   33600*f[3, 9, 5, 3, 5] + 33600*f[3, 9, 5, 5, 3] + 
   344960*f[5, 3, 3, 7, 7] - 67200*f[5, 3, 5, 3, 9] + 
   291200*f[5, 3, 5, 5, 7] + 291200*f[5, 3, 5, 7, 5] - 
   67200*f[5, 3, 5, 9, 3] - 31360*f[5, 3, 7, 3, 7] + 
   268800*f[5, 3, 7, 5, 5] - 31360*f[5, 3, 7, 7, 3] - 
   67200*f[5, 3, 9, 3, 5] - 67200*f[5, 3, 9, 5, 3] - 
   134400*f[5, 5, 3, 3, 9] + 112000*f[5, 5, 3, 5, 7] + 
   112000*f[5, 5, 3, 7, 5] - 134400*f[5, 5, 3, 9, 3] - 
   56000*f[5, 5, 5, 3, 7] - 56000*f[5, 5, 5, 7, 3] - 11200*f[5, 5, 7, 3, 5] - 
   11200*f[5, 5, 7, 5, 3] - 203840*f[5, 7, 3, 3, 7] + 
   22400*f[5, 7, 3, 5, 5] - 203840*f[5, 7, 3, 7, 3] + 
   11200*f[5, 7, 5, 3, 5] + 11200*f[5, 7, 5, 5, 3], 
  DecimalForm[
   4.8885347073613842190579992965904932427481336829746568`52.689178702912876*^\
6]}, {"100010100000", (-19273209089659994733961591133560283074997*f[25])/
    466536018527139086646120000 + (10050760465186*f[3, 3, 19])/118605 + 
   (194266786*f[3, 5, 17])/33 + (2490227201*f[3, 7, 15])/90 + 
   2664858*f[3, 9, 13] - 548856*f[3, 11, 11] + 2664858*f[3, 13, 9] + 
   (2490227201*f[3, 15, 7])/90 + (194266786*f[3, 17, 5])/33 + 
   (10050760465186*f[3, 19, 3])/118605 + (78762108*f[5, 3, 17])/55 + 
   (107511800*f[5, 5, 15])/9 + 361760*f[5, 7, 13] - 454212*f[5, 9, 11] - 
   454212*f[5, 11, 9] + 361760*f[5, 13, 7] + (107511800*f[5, 15, 5])/9 + 
   (78762108*f[5, 17, 3])/55 + 560560*f[7, 3, 15] - 260260*f[7, 5, 13] - 
   30030*f[7, 7, 11] - 213360*f[7, 9, 9] - 30030*f[7, 11, 7] - 
   260260*f[7, 13, 5] + 560560*f[7, 15, 3] + 798798*f[9, 3, 13] + 
   466092*f[9, 5, 11] + 439880*f[9, 7, 9] + 439880*f[9, 9, 7] + 
   466092*f[9, 11, 5] + 798798*f[9, 13, 3] + 8310324*f[11, 3, 11] + 
   605880*f[11, 5, 9] + 152460*f[11, 7, 7] + 605880*f[11, 9, 5] + 
   8310324*f[11, 11, 3] + 2055144*f[13, 3, 9] + 2377480*f[13, 5, 7] + 
   2377480*f[13, 7, 5] + 2055144*f[13, 9, 3] + (3050165888*f[15, 3, 7])/45 + 
   (192668824*f[15, 5, 5])/9 + (3050165888*f[15, 7, 3])/45 + 
   (735047606*f[17, 3, 5])/165 + (735047606*f[17, 5, 3])/165 + 
   443520*f[3, 3, 3, 5, 11] + 329280*f[3, 3, 3, 7, 9] + 
   329280*f[3, 3, 3, 9, 7] + 443520*f[3, 3, 3, 11, 5] + 
   147840*f[3, 3, 5, 3, 11] + 470400*f[3, 3, 5, 5, 9] + 
   94080*f[3, 3, 5, 7, 7] + 470400*f[3, 3, 5, 9, 5] + 
   147840*f[3, 3, 5, 11, 3] - 329280*f[3, 3, 7, 3, 9] - 
   125440*f[3, 3, 7, 5, 7] - 125440*f[3, 3, 7, 7, 5] - 
   329280*f[3, 3, 7, 9, 3] - 329280*f[3, 3, 9, 3, 7] + 
   403200*f[3, 3, 9, 5, 5] - 329280*f[3, 3, 9, 7, 3] + 
   147840*f[3, 3, 11, 3, 5] + 147840*f[3, 3, 11, 5, 3] - 
   147840*f[3, 5, 3, 3, 11] + 235200*f[3, 5, 3, 5, 9] + 
   219520*f[3, 5, 3, 7, 7] + 235200*f[3, 5, 3, 9, 5] - 
   147840*f[3, 5, 3, 11, 3] + 33600*f[3, 5, 5, 3, 9] + 
   392000*f[3, 5, 5, 5, 7] + 392000*f[3, 5, 5, 7, 5] + 
   33600*f[3, 5, 5, 9, 3] - 94080*f[3, 5, 7, 3, 7] + 
   336000*f[3, 5, 7, 5, 5] - 94080*f[3, 5, 7, 7, 3] + 
   67200*f[3, 5, 9, 3, 5] + 67200*f[3, 5, 9, 5, 3] - 
   376320*f[3, 7, 3, 3, 9] - 250880*f[3, 7, 3, 5, 7] - 
   250880*f[3, 7, 3, 7, 5] - 376320*f[3, 7, 3, 9, 3] - 
   188160*f[3, 7, 5, 3, 7] + 224000*f[3, 7, 5, 5, 5] - 
   188160*f[3, 7, 5, 7, 3] - 62720*f[3, 7, 7, 3, 5] - 
   62720*f[3, 7, 7, 5, 3] - 611520*f[3, 9, 3, 3, 7] + 
   67200*f[3, 9, 3, 5, 5] - 611520*f[3, 9, 3, 7, 3] + 
   33600*f[3, 9, 5, 3, 5] + 33600*f[3, 9, 5, 5, 3] + 
   344960*f[5, 3, 3, 7, 7] - 67200*f[5, 3, 5, 3, 9] + 
   291200*f[5, 3, 5, 5, 7] + 291200*f[5, 3, 5, 7, 5] - 
   67200*f[5, 3, 5, 9, 3] - 31360*f[5, 3, 7, 3, 7] + 
   268800*f[5, 3, 7, 5, 5] - 31360*f[5, 3, 7, 7, 3] - 
   67200*f[5, 3, 9, 3, 5] - 67200*f[5, 3, 9, 5, 3] - 
   134400*f[5, 5, 3, 3, 9] + 112000*f[5, 5, 3, 5, 7] + 
   112000*f[5, 5, 3, 7, 5] - 134400*f[5, 5, 3, 9, 3] - 
   56000*f[5, 5, 5, 3, 7] - 56000*f[5, 5, 5, 7, 3] - 11200*f[5, 5, 7, 3, 5] - 
   11200*f[5, 5, 7, 5, 3] - 203840*f[5, 7, 3, 3, 7] + 
   22400*f[5, 7, 3, 5, 5] - 203840*f[5, 7, 3, 7, 3] + 
   11200*f[5, 7, 5, 3, 5] + 11200*f[5, 7, 5, 5, 3], 
  DecimalForm[
   4.8885347073613842190579992965904932427481336829746568`52.689178702912876*^\
6]}, {"100000100001", (315806779082466241791440967976490634314105381963*
     f[25])/7777022132842115106080350080000 - (1168402835887*f[3, 3, 19])/
    15814 + (855194046*f[3, 5, 17])/275 + (40708745*f[3, 7, 15])/36 + 
   (13423907*f[3, 9, 13])/25 + 746856*f[3, 11, 11] + 
   (13423907*f[3, 13, 9])/25 + (40708745*f[3, 15, 7])/36 + 
   (855194046*f[3, 17, 5])/275 - (1168402835887*f[3, 19, 3])/15814 + 
   (6944640277*f[5, 3, 17])/3300 + (467944391*f[5, 5, 15])/1800 + 
   (1502249*f[5, 7, 13])/25 + (453887*f[5, 9, 11])/10 + 
   (453887*f[5, 11, 9])/10 + (1502249*f[5, 13, 7])/25 + 
   (467944391*f[5, 15, 5])/1800 + (6944640277*f[5, 17, 3])/3300 - 
   (14878829*f[7, 3, 15])/6 - (420707*f[7, 5, 13])/5 + 
   (590037*f[7, 7, 11])/4 - 989856*f[7, 9, 9] + (590037*f[7, 11, 7])/4 - 
   (420707*f[7, 13, 5])/5 - (14878829*f[7, 15, 3])/6 + 
   (521311*f[9, 3, 13])/5 - (780889*f[9, 5, 11])/30 - 38458*f[9, 7, 9] - 
   38458*f[9, 9, 7] - (780889*f[9, 11, 5])/30 + (521311*f[9, 13, 3])/5 - 
   3909436*f[11, 3, 11] + 405554*f[11, 5, 9] - (1268841*f[11, 7, 7])/2 + 
   405554*f[11, 9, 5] - 3909436*f[11, 11, 3] - (438704*f[13, 3, 9])/5 + 
   (559104*f[13, 5, 7])/25 + (559104*f[13, 7, 5])/25 - 
   (438704*f[13, 9, 3])/5 - (20187538*f[15, 3, 7])/9 + 
   (292844131*f[15, 5, 5])/180 - (20187538*f[15, 7, 3])/9 + 
   (1423641341*f[17, 3, 5])/660 + (1423641341*f[17, 5, 3])/660 - 
   517440*f[3, 3, 3, 5, 11] - 517440*f[3, 3, 3, 11, 5] - 
   369600*f[3, 3, 5, 3, 11] + 10752*f[3, 3, 5, 5, 9] + 
   75264*f[3, 3, 5, 7, 7] + 10752*f[3, 3, 5, 9, 5] - 
   369600*f[3, 3, 5, 11, 3] + 28224*f[3, 3, 7, 3, 9] + 
   84672*f[3, 3, 7, 5, 7] + 84672*f[3, 3, 7, 7, 5] + 28224*f[3, 3, 7, 9, 3] + 
   28224*f[3, 3, 9, 3, 7] + 32256*f[3, 3, 9, 5, 5] + 28224*f[3, 3, 9, 7, 3] - 
   369600*f[3, 3, 11, 3, 5] - 369600*f[3, 3, 11, 5, 3] - 
   110880*f[3, 5, 3, 3, 11] + 4032*f[3, 5, 3, 5, 9] + 
   114464*f[3, 5, 3, 7, 7] + 4032*f[3, 5, 3, 9, 5] - 
   110880*f[3, 5, 3, 11, 3] - 44352*f[3, 5, 5, 3, 9] + 
   30464*f[3, 5, 5, 5, 7] + 30464*f[3, 5, 5, 7, 5] - 44352*f[3, 5, 5, 9, 3] + 
   36848*f[3, 5, 7, 3, 7] + 32256*f[3, 5, 7, 5, 5] + 36848*f[3, 5, 7, 7, 3] + 
   9408*f[3, 5, 9, 3, 5] + 9408*f[3, 5, 9, 5, 3] - 73920*f[3, 5, 11, 3, 3] + 
   72912*f[3, 7, 3, 3, 9] + 32144*f[3, 7, 3, 5, 7] + 32144*f[3, 7, 3, 7, 5] + 
   72912*f[3, 7, 3, 9, 3] + 51744*f[3, 7, 5, 3, 7] + 35840*f[3, 7, 5, 5, 5] + 
   51744*f[3, 7, 5, 7, 3] + 57232*f[3, 7, 7, 3, 5] + 57232*f[3, 7, 7, 5, 3] + 
   89376*f[3, 7, 9, 3, 3] + 72912*f[3, 9, 3, 3, 7] + 43008*f[3, 9, 3, 5, 5] + 
   72912*f[3, 9, 3, 7, 3] + 84672*f[3, 9, 5, 3, 5] + 84672*f[3, 9, 5, 5, 3] + 
   89376*f[3, 9, 7, 3, 3] - 184800*f[3, 11, 3, 3, 5] - 
   184800*f[3, 11, 3, 5, 3] - 73920*f[3, 11, 5, 3, 3] - 
   110880*f[5, 3, 3, 3, 11] - 7728*f[5, 3, 3, 5, 9] + 
   65464*f[5, 3, 3, 7, 7] - 7728*f[5, 3, 3, 9, 5] - 
   110880*f[5, 3, 3, 11, 3] - 47712*f[5, 3, 5, 3, 9] + 
   24864*f[5, 3, 5, 5, 7] + 24864*f[5, 3, 5, 7, 5] - 47712*f[5, 3, 5, 9, 3] + 
   41748*f[5, 3, 7, 3, 7] + 21056*f[5, 3, 7, 5, 5] + 41748*f[5, 3, 7, 7, 3] - 
   19152*f[5, 3, 9, 3, 5] - 19152*f[5, 3, 9, 5, 3] - 
   73920*f[5, 3, 11, 3, 3] - 34272*f[5, 5, 3, 3, 9] + 
   21056*f[5, 5, 3, 5, 7] + 21056*f[5, 5, 3, 7, 5] - 34272*f[5, 5, 3, 9, 3] + 
   18200*f[5, 5, 5, 3, 7] + 5120*f[5, 5, 5, 5, 5] + 18200*f[5, 5, 5, 7, 3] + 
   18424*f[5, 5, 7, 3, 5] + 18424*f[5, 5, 7, 5, 3] - 33600*f[5, 5, 9, 3, 3] + 
   22540*f[5, 7, 3, 3, 7] + 15792*f[5, 7, 3, 5, 5] + 22540*f[5, 7, 3, 7, 3] + 
   14840*f[5, 7, 5, 3, 5] + 14840*f[5, 7, 5, 5, 3] + 27048*f[5, 7, 7, 3, 3] - 
   29904*f[5, 9, 3, 3, 5] - 29904*f[5, 9, 3, 5, 3] + 23520*f[5, 9, 5, 3, 3] + 
   31752*f[7, 3, 3, 3, 9] - 42336*f[7, 3, 3, 5, 7] - 42336*f[7, 3, 3, 7, 5] + 
   31752*f[7, 3, 3, 9, 3] - 12936*f[7, 3, 5, 3, 7] + 30240*f[7, 3, 5, 5, 5] - 
   12936*f[7, 3, 5, 7, 3] - 21168*f[7, 3, 7, 3, 5] - 21168*f[7, 3, 7, 5, 3] + 
   7056*f[7, 3, 9, 3, 3] + 25284*f[7, 5, 3, 3, 7] + 25200*f[7, 5, 3, 5, 5] + 
   25284*f[7, 5, 3, 7, 3] + 22680*f[7, 5, 5, 3, 5] + 22680*f[7, 5, 5, 5, 3] + 
   10584*f[7, 5, 7, 3, 3] - 14700*f[7, 7, 3, 3, 5] - 14700*f[7, 7, 3, 5, 3] - 
   5880*f[7, 7, 5, 3, 3] - 42336*f[7, 9, 3, 3, 3] + 81144*f[9, 3, 3, 3, 7] + 
   71232*f[9, 3, 3, 5, 5] + 81144*f[9, 3, 3, 7, 3] + 
   108192*f[9, 3, 5, 3, 5] + 108192*f[9, 3, 5, 5, 3] + 
   39984*f[9, 3, 7, 3, 3] + 112896*f[9, 5, 3, 3, 5] + 
   112896*f[9, 5, 3, 5, 3] + 80640*f[9, 5, 5, 3, 3] - 42336*f[9, 7, 3, 3, 3], 
  DecimalForm[
   4.8956881405547627666710880772508661884209673885508`49.68981374509546*^6]}\
, {"100000010100", (-459602618718281730492900518936533903979*f[25])/
    16662000661683538808790000 + (2655624664097*f[3, 3, 19])/23721 - 
   (535153836*f[3, 5, 17])/55 - (3366946*f[3, 7, 15])/9 + 
   2260008*f[3, 9, 13] + 12729552*f[3, 11, 11] + 2260008*f[3, 13, 9] - 
   (3366946*f[3, 15, 7])/9 - (535153836*f[3, 17, 5])/55 + 
   (2655624664097*f[3, 19, 3])/23721 - (258817538*f[5, 3, 17])/165 + 
   (53646137*f[5, 5, 15])/9 + 374792*f[5, 7, 13] + 2632512*f[5, 9, 11] + 
   2632512*f[5, 11, 9] + 374792*f[5, 13, 7] + (53646137*f[5, 15, 5])/9 - 
   (258817538*f[5, 17, 3])/165 + (5201856*f[7, 3, 15])/5 - 
   362944*f[7, 5, 13] + 278856*f[7, 7, 11] + 593376*f[7, 9, 9] + 
   278856*f[7, 11, 7] - 362944*f[7, 13, 5] + (5201856*f[7, 15, 3])/5 + 
   46800*f[9, 3, 13] + 353768*f[9, 5, 11] + 668416*f[9, 7, 9] + 
   668416*f[9, 9, 7] + 353768*f[9, 11, 5] + 46800*f[9, 13, 3] - 
   6373554*f[11, 3, 11] + 1866560*f[11, 5, 9] + 1375248*f[11, 7, 7] + 
   1866560*f[11, 9, 5] - 6373554*f[11, 11, 3] + 1273464*f[13, 3, 9] + 
   2568600*f[13, 5, 7] + 2568600*f[13, 7, 5] + 1273464*f[13, 9, 3] + 
   (46451870*f[15, 3, 7])/9 + (126366050*f[15, 5, 5])/3 + 
   (46451870*f[15, 7, 3])/9 + (3626663378*f[17, 3, 5])/165 + 
   (3626663378*f[17, 5, 3])/165 + (19461956110954*f[19, 3, 3])/118605 + 
   329472*f[3, 3, 3, 3, 13] + 337920*f[3, 3, 3, 5, 11] + 
   337920*f[3, 3, 3, 11, 5] + 329472*f[3, 3, 3, 13, 3] + 
   126720*f[3, 3, 5, 3, 11] - 215040*f[3, 3, 5, 5, 9] - 
   380800*f[3, 3, 5, 7, 7] - 215040*f[3, 3, 5, 9, 5] + 
   126720*f[3, 3, 5, 11, 3] - 83328*f[3, 3, 7, 3, 9] - 
   392960*f[3, 3, 7, 5, 7] - 392960*f[3, 3, 7, 7, 5] - 
   83328*f[3, 3, 7, 9, 3] - 36480*f[3, 3, 9, 3, 7] - 
   115200*f[3, 3, 9, 5, 5] - 36480*f[3, 3, 9, 7, 3] + 
   168960*f[3, 3, 11, 3, 5] + 168960*f[3, 3, 11, 5, 3] + 
   219648*f[3, 3, 13, 3, 3] + 295680*f[3, 5, 3, 3, 11] - 
   42240*f[3, 5, 3, 5, 9] - 188160*f[3, 5, 3, 7, 7] - 
   42240*f[3, 5, 3, 9, 5] + 295680*f[3, 5, 3, 11, 3] - 
   42240*f[3, 5, 5, 3, 9] - 89600*f[3, 5, 5, 5, 7] - 89600*f[3, 5, 5, 7, 5] - 
   42240*f[3, 5, 5, 9, 3] - 141120*f[3, 5, 7, 3, 7] - 
   128000*f[3, 5, 7, 5, 5] - 141120*f[3, 5, 7, 7, 3] - 
   157440*f[3, 5, 9, 3, 5] - 157440*f[3, 5, 9, 5, 3] + 
   168960*f[3, 5, 11, 3, 3] - 18816*f[3, 7, 3, 3, 9] - 
   245120*f[3, 7, 3, 5, 7] - 245120*f[3, 7, 3, 7, 5] - 
   18816*f[3, 7, 3, 9, 3] - 148800*f[3, 7, 5, 3, 7] - 
   204800*f[3, 7, 5, 5, 5] - 148800*f[3, 7, 5, 7, 3] - 
   144320*f[3, 7, 7, 3, 5] - 144320*f[3, 7, 7, 5, 3] - 
   5376*f[3, 7, 9, 3, 3] - 59520*f[3, 9, 3, 3, 7] - 345600*f[3, 9, 3, 5, 5] - 
   59520*f[3, 9, 3, 7, 3] - 172800*f[3, 9, 5, 3, 5] - 
   172800*f[3, 9, 5, 5, 3] + 88320*f[3, 9, 7, 3, 3] - 
   126720*f[3, 11, 3, 3, 5] - 126720*f[3, 11, 3, 5, 3] + 
   253440*f[3, 11, 5, 3, 3] + 216960*f[5, 3, 3, 5, 9] + 
   64960*f[5, 3, 3, 7, 7] + 216960*f[5, 3, 3, 9, 5] + 
   15360*f[5, 3, 5, 3, 9] + 25600*f[5, 3, 5, 5, 7] + 25600*f[5, 3, 5, 7, 5] + 
   15360*f[5, 3, 5, 9, 3] - 28000*f[5, 3, 7, 3, 7] - 32000*f[5, 3, 7, 5, 5] - 
   28000*f[5, 3, 7, 7, 3] + 44160*f[5, 3, 9, 3, 5] + 44160*f[5, 3, 9, 5, 3] - 
   30720*f[5, 5, 3, 3, 9] - 22400*f[5, 5, 3, 5, 7] - 22400*f[5, 5, 3, 7, 5] - 
   30720*f[5, 5, 3, 9, 3] - 104000*f[5, 5, 5, 3, 7] - 
   104000*f[5, 5, 5, 7, 3] - 78400*f[5, 5, 7, 3, 5] - 
   78400*f[5, 5, 7, 5, 3] + 46080*f[5, 5, 9, 3, 3] - 41440*f[5, 7, 3, 3, 7] - 
   144000*f[5, 7, 3, 5, 5] - 41440*f[5, 7, 3, 7, 3] - 
   110400*f[5, 7, 5, 3, 5] - 110400*f[5, 7, 5, 5, 3] + 
   38080*f[5, 7, 7, 3, 3] - 51840*f[5, 9, 3, 3, 5] - 51840*f[5, 9, 3, 5, 3] + 
   103680*f[5, 9, 5, 3, 3] + 46080*f[7, 3, 3, 5, 7] + 
   46080*f[7, 3, 3, 7, 5] + 5760*f[7, 3, 5, 3, 7] + 19200*f[7, 3, 5, 5, 5] + 
   5760*f[7, 3, 5, 7, 3] + 5760*f[7, 3, 7, 3, 5] + 5760*f[7, 3, 7, 5, 3] - 
   21600*f[7, 5, 3, 3, 7] - 28800*f[7, 5, 3, 5, 5] - 21600*f[7, 5, 3, 7, 3] - 
   52800*f[7, 5, 5, 3, 5] - 52800*f[7, 5, 5, 5, 3] + 8640*f[7, 5, 7, 3, 3] - 
   4320*f[7, 7, 3, 3, 5] - 4320*f[7, 7, 3, 5, 3] + 8640*f[7, 7, 5, 3, 3], 
  DecimalForm[
   4.9066503717863757182795989903872393608628778425900821999999999999`52.6907\
8511300159*^6]}, {"100101000000", 
  (-459602618718281730492900518936533903979*f[25])/
    16662000661683538808790000 + (2655624664097*f[3, 3, 19])/23721 - 
   (535153836*f[3, 5, 17])/55 - (3366946*f[3, 7, 15])/9 + 
   2260008*f[3, 9, 13] + 12729552*f[3, 11, 11] + 2260008*f[3, 13, 9] - 
   (3366946*f[3, 15, 7])/9 - (535153836*f[3, 17, 5])/55 + 
   (2655624664097*f[3, 19, 3])/23721 - (258817538*f[5, 3, 17])/165 + 
   (53646137*f[5, 5, 15])/9 + 374792*f[5, 7, 13] + 2632512*f[5, 9, 11] + 
   2632512*f[5, 11, 9] + 374792*f[5, 13, 7] + (53646137*f[5, 15, 5])/9 - 
   (258817538*f[5, 17, 3])/165 + (5201856*f[7, 3, 15])/5 - 
   362944*f[7, 5, 13] + 278856*f[7, 7, 11] + 593376*f[7, 9, 9] + 
   278856*f[7, 11, 7] - 362944*f[7, 13, 5] + (5201856*f[7, 15, 3])/5 + 
   46800*f[9, 3, 13] + 353768*f[9, 5, 11] + 668416*f[9, 7, 9] + 
   668416*f[9, 9, 7] + 353768*f[9, 11, 5] + 46800*f[9, 13, 3] - 
   6373554*f[11, 3, 11] + 1866560*f[11, 5, 9] + 1375248*f[11, 7, 7] + 
   1866560*f[11, 9, 5] - 6373554*f[11, 11, 3] + 1273464*f[13, 3, 9] + 
   2568600*f[13, 5, 7] + 2568600*f[13, 7, 5] + 1273464*f[13, 9, 3] + 
   (46451870*f[15, 3, 7])/9 + (126366050*f[15, 5, 5])/3 + 
   (46451870*f[15, 7, 3])/9 + (3626663378*f[17, 3, 5])/165 + 
   (3626663378*f[17, 5, 3])/165 + (19461956110954*f[19, 3, 3])/118605 + 
   329472*f[3, 3, 3, 3, 13] + 337920*f[3, 3, 3, 5, 11] + 
   337920*f[3, 3, 3, 11, 5] + 329472*f[3, 3, 3, 13, 3] + 
   126720*f[3, 3, 5, 3, 11] - 215040*f[3, 3, 5, 5, 9] - 
   380800*f[3, 3, 5, 7, 7] - 215040*f[3, 3, 5, 9, 5] + 
   126720*f[3, 3, 5, 11, 3] - 83328*f[3, 3, 7, 3, 9] - 
   392960*f[3, 3, 7, 5, 7] - 392960*f[3, 3, 7, 7, 5] - 
   83328*f[3, 3, 7, 9, 3] - 36480*f[3, 3, 9, 3, 7] - 
   115200*f[3, 3, 9, 5, 5] - 36480*f[3, 3, 9, 7, 3] + 
   168960*f[3, 3, 11, 3, 5] + 168960*f[3, 3, 11, 5, 3] + 
   219648*f[3, 3, 13, 3, 3] + 295680*f[3, 5, 3, 3, 11] - 
   42240*f[3, 5, 3, 5, 9] - 188160*f[3, 5, 3, 7, 7] - 
   42240*f[3, 5, 3, 9, 5] + 295680*f[3, 5, 3, 11, 3] - 
   42240*f[3, 5, 5, 3, 9] - 89600*f[3, 5, 5, 5, 7] - 89600*f[3, 5, 5, 7, 5] - 
   42240*f[3, 5, 5, 9, 3] - 141120*f[3, 5, 7, 3, 7] - 
   128000*f[3, 5, 7, 5, 5] - 141120*f[3, 5, 7, 7, 3] - 
   157440*f[3, 5, 9, 3, 5] - 157440*f[3, 5, 9, 5, 3] + 
   168960*f[3, 5, 11, 3, 3] - 18816*f[3, 7, 3, 3, 9] - 
   245120*f[3, 7, 3, 5, 7] - 245120*f[3, 7, 3, 7, 5] - 
   18816*f[3, 7, 3, 9, 3] - 148800*f[3, 7, 5, 3, 7] - 
   204800*f[3, 7, 5, 5, 5] - 148800*f[3, 7, 5, 7, 3] - 
   144320*f[3, 7, 7, 3, 5] - 144320*f[3, 7, 7, 5, 3] - 
   5376*f[3, 7, 9, 3, 3] - 59520*f[3, 9, 3, 3, 7] - 345600*f[3, 9, 3, 5, 5] - 
   59520*f[3, 9, 3, 7, 3] - 172800*f[3, 9, 5, 3, 5] - 
   172800*f[3, 9, 5, 5, 3] + 88320*f[3, 9, 7, 3, 3] - 
   126720*f[3, 11, 3, 3, 5] - 126720*f[3, 11, 3, 5, 3] + 
   253440*f[3, 11, 5, 3, 3] + 216960*f[5, 3, 3, 5, 9] + 
   64960*f[5, 3, 3, 7, 7] + 216960*f[5, 3, 3, 9, 5] + 
   15360*f[5, 3, 5, 3, 9] + 25600*f[5, 3, 5, 5, 7] + 25600*f[5, 3, 5, 7, 5] + 
   15360*f[5, 3, 5, 9, 3] - 28000*f[5, 3, 7, 3, 7] - 32000*f[5, 3, 7, 5, 5] - 
   28000*f[5, 3, 7, 7, 3] + 44160*f[5, 3, 9, 3, 5] + 44160*f[5, 3, 9, 5, 3] - 
   30720*f[5, 5, 3, 3, 9] - 22400*f[5, 5, 3, 5, 7] - 22400*f[5, 5, 3, 7, 5] - 
   30720*f[5, 5, 3, 9, 3] - 104000*f[5, 5, 5, 3, 7] - 
   104000*f[5, 5, 5, 7, 3] - 78400*f[5, 5, 7, 3, 5] - 
   78400*f[5, 5, 7, 5, 3] + 46080*f[5, 5, 9, 3, 3] - 41440*f[5, 7, 3, 3, 7] - 
   144000*f[5, 7, 3, 5, 5] - 41440*f[5, 7, 3, 7, 3] - 
   110400*f[5, 7, 5, 3, 5] - 110400*f[5, 7, 5, 5, 3] + 
   38080*f[5, 7, 7, 3, 3] - 51840*f[5, 9, 3, 3, 5] - 51840*f[5, 9, 3, 5, 3] + 
   103680*f[5, 9, 5, 3, 3] + 46080*f[7, 3, 3, 5, 7] + 
   46080*f[7, 3, 3, 7, 5] + 5760*f[7, 3, 5, 3, 7] + 19200*f[7, 3, 5, 5, 5] + 
   5760*f[7, 3, 5, 7, 3] + 5760*f[7, 3, 7, 3, 5] + 5760*f[7, 3, 7, 5, 3] - 
   21600*f[7, 5, 3, 3, 7] - 28800*f[7, 5, 3, 5, 5] - 21600*f[7, 5, 3, 7, 3] - 
   52800*f[7, 5, 5, 3, 5] - 52800*f[7, 5, 5, 5, 3] + 8640*f[7, 5, 7, 3, 3] - 
   4320*f[7, 7, 3, 3, 5] - 4320*f[7, 7, 3, 5, 3] + 8640*f[7, 7, 5, 3, 3], 
  DecimalForm[
   4.9066503717863757182795989903872393608628778425900821999999999999`52.6907\
8511300159*^6]}, {"100000001010", 
  (-1770523674208707883425076008227987721071*f[25])/
    311024012351426057764080000 - (19139469819839*f[3, 3, 19])/158140 - 
   (3441337348*f[3, 5, 17])/275 - (106451941*f[3, 7, 15])/20 + 
   345326*f[3, 9, 13] - 6646750*f[3, 11, 11] + 345326*f[3, 13, 9] - 
   (106451941*f[3, 15, 7])/20 - (3441337348*f[3, 17, 5])/275 - 
   (19139469819839*f[3, 19, 3])/158140 - (491589158*f[5, 3, 17])/275 - 
   8032389*f[5, 5, 15] - 367362*f[5, 7, 13] - 1275264*f[5, 9, 11] - 
   1275264*f[5, 11, 9] - 367362*f[5, 13, 7] - 8032389*f[5, 15, 5] - 
   (491589158*f[5, 17, 3])/275 - (22541378*f[7, 3, 15])/15 - 
   453108*f[7, 5, 13] - 615408*f[7, 7, 11] + 576072*f[7, 9, 9] - 
   615408*f[7, 11, 7] - 453108*f[7, 13, 5] - (22541378*f[7, 15, 3])/15 + 
   88088*f[9, 3, 13] + 221716*f[9, 5, 11] + 495796*f[9, 7, 9] + 
   495796*f[9, 9, 7] + 221716*f[9, 11, 5] + 88088*f[9, 13, 3] - 
   924275*f[11, 3, 11] - 1581020*f[11, 5, 9] - 1263360*f[11, 7, 7] - 
   1581020*f[11, 9, 5] - 924275*f[11, 11, 3] - 283302*f[13, 3, 9] - 
   920958*f[13, 5, 7] - 920958*f[13, 7, 5] - 283302*f[13, 9, 3] - 
   (21208029*f[15, 3, 7])/20 - (58205182*f[15, 5, 5])/15 - 
   (21208029*f[15, 7, 3])/20 - (1439527658*f[17, 3, 5])/275 - 
   (1439527658*f[17, 5, 3])/275 + (1372071107501*f[19, 3, 3])/15814 + 
   329472*f[3, 3, 3, 3, 13] - 228096*f[3, 3, 3, 5, 11] - 
   96768*f[3, 3, 3, 7, 9] - 96768*f[3, 3, 3, 9, 7] - 
   228096*f[3, 3, 3, 11, 5] + 329472*f[3, 3, 3, 13, 3] + 
   83424*f[3, 3, 5, 3, 11] - 198144*f[3, 3, 5, 5, 9] - 
   161280*f[3, 3, 5, 7, 7] - 198144*f[3, 3, 5, 9, 5] + 
   83424*f[3, 3, 5, 11, 3] - 20160*f[3, 3, 7, 3, 9] - 
   135360*f[3, 3, 7, 5, 7] - 135360*f[3, 3, 7, 7, 5] - 
   20160*f[3, 3, 7, 9, 3] - 19008*f[3, 3, 9, 3, 7] - 41472*f[3, 3, 9, 5, 5] - 
   19008*f[3, 3, 9, 7, 3] + 53856*f[3, 3, 11, 3, 5] + 
   53856*f[3, 3, 11, 5, 3] + 219648*f[3, 3, 13, 3, 3] + 
   157344*f[3, 5, 3, 3, 11] - 88704*f[3, 5, 3, 5, 9] - 
   73920*f[3, 5, 3, 7, 7] - 88704*f[3, 5, 3, 9, 5] + 
   157344*f[3, 5, 3, 11, 3] + 55296*f[3, 5, 5, 3, 9] - 
   99840*f[3, 5, 5, 5, 7] - 99840*f[3, 5, 5, 7, 5] + 55296*f[3, 5, 5, 9, 3] - 
   15456*f[3, 5, 7, 3, 7] - 92160*f[3, 5, 7, 5, 5] - 15456*f[3, 5, 7, 7, 3] - 
   65664*f[3, 5, 9, 3, 5] - 65664*f[3, 5, 9, 5, 3] - 
   99264*f[3, 5, 11, 3, 3] + 20160*f[3, 7, 3, 3, 9] - 
   53376*f[3, 7, 3, 5, 7] - 53376*f[3, 7, 3, 7, 5] + 20160*f[3, 7, 3, 9, 3] - 
   9696*f[3, 7, 5, 3, 7] - 76800*f[3, 7, 5, 5, 5] - 9696*f[3, 7, 5, 7, 3] - 
   29856*f[3, 7, 7, 3, 5] - 29856*f[3, 7, 7, 5, 3] - 40320*f[3, 7, 9, 3, 3] - 
   1728*f[3, 9, 3, 3, 7] + 4608*f[3, 9, 3, 5, 5] - 1728*f[3, 9, 3, 7, 3] - 
   29952*f[3, 9, 5, 3, 5] - 29952*f[3, 9, 5, 5, 3] - 38016*f[3, 9, 7, 3, 3] + 
   79200*f[3, 11, 3, 3, 5] + 79200*f[3, 11, 3, 5, 3] - 
   158400*f[3, 11, 5, 3, 3] + 152064*f[5, 3, 3, 3, 11] - 
   100224*f[5, 3, 3, 5, 9] - 87360*f[5, 3, 3, 7, 7] - 
   100224*f[5, 3, 3, 9, 5] + 152064*f[5, 3, 3, 11, 3] + 
   43776*f[5, 3, 5, 3, 9] - 122880*f[5, 3, 5, 5, 7] - 
   122880*f[5, 3, 5, 7, 5] + 43776*f[5, 3, 5, 9, 3] - 2016*f[5, 3, 7, 3, 7] - 
   84480*f[5, 3, 7, 5, 5] - 2016*f[5, 3, 7, 7, 3] + 14976*f[5, 3, 9, 3, 5] + 
   14976*f[5, 3, 9, 5, 3] + 101376*f[5, 3, 11, 3, 3] + 
   66816*f[5, 5, 3, 3, 9] - 76800*f[5, 5, 3, 5, 7] - 76800*f[5, 5, 3, 7, 5] + 
   66816*f[5, 5, 3, 9, 3] - 17280*f[5, 5, 5, 3, 7] - 
   122880*f[5, 5, 5, 5, 5] - 17280*f[5, 5, 5, 7, 3] - 
   47232*f[5, 5, 7, 3, 5] - 47232*f[5, 5, 7, 5, 3] - 23040*f[5, 5, 9, 3, 3] + 
   15456*f[5, 7, 3, 3, 7] - 25344*f[5, 7, 3, 5, 5] + 15456*f[5, 7, 3, 7, 3] - 
   38784*f[5, 7, 5, 3, 5] - 38784*f[5, 7, 5, 5, 3] - 52416*f[5, 7, 7, 3, 3] + 
   40320*f[5, 9, 3, 3, 5] + 40320*f[5, 9, 3, 5, 3] - 80640*f[5, 9, 5, 3, 3] + 
   24192*f[7, 3, 3, 3, 9] - 43968*f[7, 3, 3, 5, 7] - 43968*f[7, 3, 3, 7, 5] + 
   24192*f[7, 3, 3, 9, 3] + 19872*f[7, 3, 5, 3, 7] - 23040*f[7, 3, 5, 5, 5] + 
   19872*f[7, 3, 5, 7, 3] + 17184*f[7, 3, 7, 3, 5] + 17184*f[7, 3, 7, 5, 3] + 
   16128*f[7, 3, 9, 3, 3] + 16032*f[7, 5, 3, 3, 7] - 26880*f[7, 5, 3, 5, 5] + 
   16032*f[7, 5, 3, 7, 3] - 28800*f[7, 5, 5, 3, 5] - 28800*f[7, 5, 5, 5, 3] - 
   39744*f[7, 5, 7, 3, 3] + 22560*f[7, 7, 3, 3, 5] + 22560*f[7, 7, 3, 5, 3] - 
   45120*f[7, 7, 5, 3, 3], DecimalForm[
   4.9990466921399579996058413980308987050150957291107999799999999999`53.6988\
8719317268*^6]}, {"101010000000", 
  (-1770523674208707883425076008227987721071*f[25])/
    311024012351426057764080000 - (19139469819839*f[3, 3, 19])/158140 - 
   (3441337348*f[3, 5, 17])/275 - (106451941*f[3, 7, 15])/20 + 
   345326*f[3, 9, 13] - 6646750*f[3, 11, 11] + 345326*f[3, 13, 9] - 
   (106451941*f[3, 15, 7])/20 - (3441337348*f[3, 17, 5])/275 - 
   (19139469819839*f[3, 19, 3])/158140 - (491589158*f[5, 3, 17])/275 - 
   8032389*f[5, 5, 15] - 367362*f[5, 7, 13] - 1275264*f[5, 9, 11] - 
   1275264*f[5, 11, 9] - 367362*f[5, 13, 7] - 8032389*f[5, 15, 5] - 
   (491589158*f[5, 17, 3])/275 - (22541378*f[7, 3, 15])/15 - 
   453108*f[7, 5, 13] - 615408*f[7, 7, 11] + 576072*f[7, 9, 9] - 
   615408*f[7, 11, 7] - 453108*f[7, 13, 5] - (22541378*f[7, 15, 3])/15 + 
   88088*f[9, 3, 13] + 221716*f[9, 5, 11] + 495796*f[9, 7, 9] + 
   495796*f[9, 9, 7] + 221716*f[9, 11, 5] + 88088*f[9, 13, 3] - 
   924275*f[11, 3, 11] - 1581020*f[11, 5, 9] - 1263360*f[11, 7, 7] - 
   1581020*f[11, 9, 5] - 924275*f[11, 11, 3] - 283302*f[13, 3, 9] - 
   920958*f[13, 5, 7] - 920958*f[13, 7, 5] - 283302*f[13, 9, 3] - 
   (21208029*f[15, 3, 7])/20 - (58205182*f[15, 5, 5])/15 - 
   (21208029*f[15, 7, 3])/20 - (1439527658*f[17, 3, 5])/275 - 
   (1439527658*f[17, 5, 3])/275 + (1372071107501*f[19, 3, 3])/15814 + 
   329472*f[3, 3, 3, 3, 13] - 228096*f[3, 3, 3, 5, 11] - 
   96768*f[3, 3, 3, 7, 9] - 96768*f[3, 3, 3, 9, 7] - 
   228096*f[3, 3, 3, 11, 5] + 329472*f[3, 3, 3, 13, 3] + 
   83424*f[3, 3, 5, 3, 11] - 198144*f[3, 3, 5, 5, 9] - 
   161280*f[3, 3, 5, 7, 7] - 198144*f[3, 3, 5, 9, 5] + 
   83424*f[3, 3, 5, 11, 3] - 20160*f[3, 3, 7, 3, 9] - 
   135360*f[3, 3, 7, 5, 7] - 135360*f[3, 3, 7, 7, 5] - 
   20160*f[3, 3, 7, 9, 3] - 19008*f[3, 3, 9, 3, 7] - 41472*f[3, 3, 9, 5, 5] - 
   19008*f[3, 3, 9, 7, 3] + 53856*f[3, 3, 11, 3, 5] + 
   53856*f[3, 3, 11, 5, 3] + 219648*f[3, 3, 13, 3, 3] + 
   157344*f[3, 5, 3, 3, 11] - 88704*f[3, 5, 3, 5, 9] - 
   73920*f[3, 5, 3, 7, 7] - 88704*f[3, 5, 3, 9, 5] + 
   157344*f[3, 5, 3, 11, 3] + 55296*f[3, 5, 5, 3, 9] - 
   99840*f[3, 5, 5, 5, 7] - 99840*f[3, 5, 5, 7, 5] + 55296*f[3, 5, 5, 9, 3] - 
   15456*f[3, 5, 7, 3, 7] - 92160*f[3, 5, 7, 5, 5] - 15456*f[3, 5, 7, 7, 3] - 
   65664*f[3, 5, 9, 3, 5] - 65664*f[3, 5, 9, 5, 3] - 
   99264*f[3, 5, 11, 3, 3] + 20160*f[3, 7, 3, 3, 9] - 
   53376*f[3, 7, 3, 5, 7] - 53376*f[3, 7, 3, 7, 5] + 20160*f[3, 7, 3, 9, 3] - 
   9696*f[3, 7, 5, 3, 7] - 76800*f[3, 7, 5, 5, 5] - 9696*f[3, 7, 5, 7, 3] - 
   29856*f[3, 7, 7, 3, 5] - 29856*f[3, 7, 7, 5, 3] - 40320*f[3, 7, 9, 3, 3] - 
   1728*f[3, 9, 3, 3, 7] + 4608*f[3, 9, 3, 5, 5] - 1728*f[3, 9, 3, 7, 3] - 
   29952*f[3, 9, 5, 3, 5] - 29952*f[3, 9, 5, 5, 3] - 38016*f[3, 9, 7, 3, 3] + 
   79200*f[3, 11, 3, 3, 5] + 79200*f[3, 11, 3, 5, 3] - 
   158400*f[3, 11, 5, 3, 3] + 152064*f[5, 3, 3, 3, 11] - 
   100224*f[5, 3, 3, 5, 9] - 87360*f[5, 3, 3, 7, 7] - 
   100224*f[5, 3, 3, 9, 5] + 152064*f[5, 3, 3, 11, 3] + 
   43776*f[5, 3, 5, 3, 9] - 122880*f[5, 3, 5, 5, 7] - 
   122880*f[5, 3, 5, 7, 5] + 43776*f[5, 3, 5, 9, 3] - 2016*f[5, 3, 7, 3, 7] - 
   84480*f[5, 3, 7, 5, 5] - 2016*f[5, 3, 7, 7, 3] + 14976*f[5, 3, 9, 3, 5] + 
   14976*f[5, 3, 9, 5, 3] + 101376*f[5, 3, 11, 3, 3] + 
   66816*f[5, 5, 3, 3, 9] - 76800*f[5, 5, 3, 5, 7] - 76800*f[5, 5, 3, 7, 5] + 
   66816*f[5, 5, 3, 9, 3] - 17280*f[5, 5, 5, 3, 7] - 
   122880*f[5, 5, 5, 5, 5] - 17280*f[5, 5, 5, 7, 3] - 
   47232*f[5, 5, 7, 3, 5] - 47232*f[5, 5, 7, 5, 3] - 23040*f[5, 5, 9, 3, 3] + 
   15456*f[5, 7, 3, 3, 7] - 25344*f[5, 7, 3, 5, 5] + 15456*f[5, 7, 3, 7, 3] - 
   38784*f[5, 7, 5, 3, 5] - 38784*f[5, 7, 5, 5, 3] - 52416*f[5, 7, 7, 3, 3] + 
   40320*f[5, 9, 3, 3, 5] + 40320*f[5, 9, 3, 5, 3] - 80640*f[5, 9, 5, 3, 3] + 
   24192*f[7, 3, 3, 3, 9] - 43968*f[7, 3, 3, 5, 7] - 43968*f[7, 3, 3, 7, 5] + 
   24192*f[7, 3, 3, 9, 3] + 19872*f[7, 3, 5, 3, 7] - 23040*f[7, 3, 5, 5, 5] + 
   19872*f[7, 3, 5, 7, 3] + 17184*f[7, 3, 7, 3, 5] + 17184*f[7, 3, 7, 5, 3] + 
   16128*f[7, 3, 9, 3, 3] + 16032*f[7, 5, 3, 3, 7] - 26880*f[7, 5, 3, 5, 5] + 
   16032*f[7, 5, 3, 7, 3] - 28800*f[7, 5, 5, 3, 5] - 28800*f[7, 5, 5, 5, 3] - 
   39744*f[7, 5, 7, 3, 3] + 22560*f[7, 7, 3, 3, 5] + 22560*f[7, 7, 3, 5, 3] - 
   45120*f[7, 7, 5, 3, 3], DecimalForm[
   4.9990466921399579996058413980308987050150957291107999799999999999`53.6988\
8719317268*^6]}, {"100000010001", 
  (56538760038220554445941535985061890366193052824881*f[25])/
    2381713028182897751237107212000000 + (25920097549361*f[3, 3, 19])/
    237210 + (4314573532*f[3, 5, 17])/825 + (625284943*f[3, 7, 15])/90 - 
   (52142444*f[3, 9, 13])/75 - 98428*f[3, 11, 11] - 
   (52142444*f[3, 13, 9])/75 + (625284943*f[3, 15, 7])/90 + 
   (4314573532*f[3, 17, 5])/825 + (25920097549361*f[3, 19, 3])/237210 + 
   (485960869*f[5, 3, 17])/275 + (513134789*f[5, 5, 15])/450 - 
   (6787228*f[5, 7, 13])/75 - (6410642*f[5, 9, 11])/15 - 
   (6410642*f[5, 11, 9])/15 - (6787228*f[5, 13, 7])/75 + 
   (513134789*f[5, 15, 5])/450 + (485960869*f[5, 17, 3])/275 + 
   (14614862*f[7, 3, 15])/9 + (108740*f[7, 5, 13])/3 + 
   (193421*f[7, 7, 11])/3 + (880880*f[7, 9, 9])/3 + (193421*f[7, 11, 7])/3 + 
   (108740*f[7, 13, 5])/3 + (14614862*f[7, 15, 3])/9 + 
   (1059996*f[9, 3, 13])/5 - (3550562*f[9, 5, 11])/15 + 
   (553360*f[9, 7, 9])/3 + (553360*f[9, 9, 7])/3 - (3550562*f[9, 11, 5])/15 + 
   (1059996*f[9, 13, 3])/5 + 2559312*f[11, 3, 11] - 175980*f[11, 5, 9] - 
   (1568182*f[11, 7, 7])/3 - 175980*f[11, 9, 5] + 2559312*f[11, 11, 3] + 
   (2449956*f[13, 3, 9])/5 + (3212424*f[13, 5, 7])/25 + 
   (3212424*f[13, 7, 5])/25 + (2449956*f[13, 9, 3])/5 - 
   (58864967*f[15, 3, 7])/90 - (19325659*f[15, 5, 5])/9 - 
   (58864967*f[15, 7, 3])/90 + (46811075*f[17, 3, 5])/33 + 
   (46811075*f[17, 5, 3])/33 + (6420228531353*f[19, 3, 3])/118605 - 
   741312*f[3, 3, 3, 3, 13] + 120384*f[3, 3, 3, 5, 11] + 
   84672*f[3, 3, 3, 7, 9] + 84672*f[3, 3, 3, 9, 7] + 
   120384*f[3, 3, 3, 11, 5] - 741312*f[3, 3, 3, 13, 3] + 
   4224*f[3, 3, 5, 3, 11] + 71232*f[3, 3, 5, 5, 9] + 73920*f[3, 3, 5, 7, 7] + 
   71232*f[3, 3, 5, 9, 5] + 4224*f[3, 3, 5, 11, 3] + 38976*f[3, 3, 7, 3, 9] + 
   52160*f[3, 3, 7, 5, 7] + 52160*f[3, 3, 7, 7, 5] + 38976*f[3, 3, 7, 9, 3] + 
   19392*f[3, 3, 9, 3, 7] + 18816*f[3, 3, 9, 5, 5] + 19392*f[3, 3, 9, 7, 3] + 
   12672*f[3, 3, 11, 3, 5] + 12672*f[3, 3, 11, 5, 3] - 
   604032*f[3, 3, 13, 3, 3] - 111936*f[3, 5, 3, 3, 11] + 
   73152*f[3, 5, 3, 5, 9] + 91840*f[3, 5, 3, 7, 7] + 73152*f[3, 5, 3, 9, 5] - 
   111936*f[3, 5, 3, 11, 3] + 43968*f[3, 5, 5, 3, 9] - 
   2496*f[3, 5, 5, 5, 7] - 2496*f[3, 5, 5, 7, 5] + 43968*f[3, 5, 5, 9, 3] + 
   47040*f[3, 5, 7, 3, 7] + 2176*f[3, 5, 7, 5, 5] + 47040*f[3, 5, 7, 7, 3] + 
   87168*f[3, 5, 9, 3, 5] + 87168*f[3, 5, 9, 5, 3] - 
   16896*f[3, 5, 11, 3, 3] + 21504*f[3, 7, 3, 3, 9] + 
   46784*f[3, 7, 3, 5, 7] + 46784*f[3, 7, 3, 7, 5] + 21504*f[3, 7, 3, 9, 3] + 
   55744*f[3, 7, 5, 3, 7] + 11520*f[3, 7, 5, 5, 5] + 55744*f[3, 7, 5, 7, 3] + 
   86208*f[3, 7, 7, 3, 5] + 86208*f[3, 7, 7, 5, 3] + 
   112896*f[3, 7, 9, 3, 3] + 45504*f[3, 9, 3, 3, 7] + 
   46848*f[3, 9, 3, 5, 5] + 45504*f[3, 9, 3, 7, 3] + 77952*f[3, 9, 5, 3, 5] + 
   77952*f[3, 9, 5, 5, 3] + 73728*f[3, 9, 7, 3, 3] - 
   329472*f[3, 13, 3, 3, 3] - 69696*f[5, 3, 3, 3, 11] + 
   26112*f[5, 3, 3, 5, 9] + 25760*f[5, 3, 3, 7, 7] + 26112*f[5, 3, 3, 9, 5] - 
   69696*f[5, 3, 3, 11, 3] + 13248*f[5, 3, 5, 3, 9] - 
   12096*f[5, 3, 5, 5, 7] - 12096*f[5, 3, 5, 7, 5] + 13248*f[5, 3, 5, 9, 3] - 
   19600*f[5, 3, 7, 3, 7] - 12544*f[5, 3, 7, 5, 5] - 19600*f[5, 3, 7, 7, 3] + 
   24768*f[5, 3, 9, 3, 5] + 24768*f[5, 3, 9, 5, 3] - 
   38016*f[5, 3, 11, 3, 3] - 31872*f[5, 5, 3, 3, 9] - 
   18624*f[5, 5, 3, 5, 7] - 18624*f[5, 5, 3, 7, 5] - 31872*f[5, 5, 3, 9, 3] - 
   29280*f[5, 5, 5, 3, 7] - 20480*f[5, 5, 5, 5, 5] - 29280*f[5, 5, 5, 7, 3] - 
   23776*f[5, 5, 7, 3, 5] - 23776*f[5, 5, 7, 5, 3] - 15360*f[5, 5, 9, 3, 3] - 
   36848*f[5, 7, 3, 3, 7] - 22848*f[5, 7, 3, 5, 5] - 36848*f[5, 7, 3, 7, 3] - 
   18720*f[5, 7, 5, 3, 5] - 18720*f[5, 7, 5, 5, 3] - 8736*f[5, 7, 7, 3, 3] + 
   39936*f[5, 9, 3, 3, 5] + 39936*f[5, 9, 3, 5, 3] + 7680*f[5, 9, 5, 3, 3] + 
   25344*f[5, 11, 3, 3, 3] + 18144*f[7, 3, 3, 3, 9] + 
   16320*f[7, 3, 3, 5, 7] + 16320*f[7, 3, 3, 7, 5] + 18144*f[7, 3, 3, 9, 3] - 
   11680*f[7, 3, 5, 3, 7] - 28800*f[7, 3, 5, 5, 5] - 11680*f[7, 3, 5, 7, 3] - 
   3840*f[7, 3, 7, 3, 5] - 3840*f[7, 3, 7, 5, 3] + 41664*f[7, 3, 9, 3, 3] - 
   33680*f[7, 5, 3, 3, 7] - 24000*f[7, 5, 3, 5, 5] - 33680*f[7, 5, 3, 7, 3] - 
   21600*f[7, 5, 5, 3, 5] - 21600*f[7, 5, 5, 5, 3] - 19680*f[7, 5, 7, 3, 3] - 
   10000*f[7, 7, 3, 3, 5] - 10000*f[7, 7, 3, 5, 3] - 4000*f[7, 7, 5, 3, 3] + 
   88704*f[7, 9, 3, 3, 3] + 55008*f[9, 3, 3, 3, 7] + 43392*f[9, 3, 3, 5, 5] + 
   55008*f[9, 3, 3, 7, 3] + 69312*f[9, 3, 5, 3, 5] + 69312*f[9, 3, 5, 5, 3] + 
   40896*f[9, 3, 7, 3, 3] + 54336*f[9, 5, 3, 3, 5] + 54336*f[9, 5, 3, 5, 3] + 
   13440*f[9, 5, 5, 3, 3] + 12672*f[9, 7, 3, 3, 3], 
  DecimalForm[
   5.0201862713268053878477168188704934706330554974865000000000000001`49.7007\
19831708476*^6]}, {"100000001001", 
  (-239196508420556532291162280240685959037293649469029*f[25])/
    1799516510182633856490258782400000 - (13590724275811*f[3, 3, 19])/
    2213960 + (1051619979*f[3, 5, 17])/1100 + (24302045*f[3, 7, 15])/42 + 
   (23116231*f[3, 9, 13])/350 - 37048*f[3, 11, 11] + 
   (23116231*f[3, 13, 9])/350 + (24302045*f[3, 15, 7])/42 + 
   (1051619979*f[3, 17, 5])/1100 - (13590724275811*f[3, 19, 3])/2213960 + 
   (323356457*f[5, 3, 17])/550 + (1518352591*f[5, 5, 15])/300 - 
   (36879849*f[5, 7, 13])/100 + (717966*f[5, 9, 11])/5 + 
   (717966*f[5, 11, 9])/5 - (36879849*f[5, 13, 7])/100 + 
   (1518352591*f[5, 15, 5])/300 + (323356457*f[5, 17, 3])/550 + 
   (31451797*f[7, 3, 15])/21 + (21921309*f[7, 5, 13])/28 + 
   (2532477*f[7, 7, 11])/4 + 546168*f[7, 9, 9] + (2532477*f[7, 11, 7])/4 + 
   (21921309*f[7, 13, 5])/28 + (31451797*f[7, 15, 3])/21 + 
   (2326104*f[9, 3, 13])/175 + 423611*f[9, 5, 11] + 465514*f[9, 7, 9] + 
   465514*f[9, 9, 7] + 423611*f[9, 11, 5] + (2326104*f[9, 13, 3])/175 - 
   (1492547*f[11, 3, 11])/4 + (241616*f[11, 5, 9])/5 + 
   (75159*f[11, 7, 7])/2 + (241616*f[11, 9, 5])/5 - 
   (1492547*f[11, 11, 3])/4 + (10409841*f[13, 3, 9])/350 + 
   (52929591*f[13, 5, 7])/350 + (52929591*f[13, 7, 5])/350 + 
   (10409841*f[13, 9, 3])/350 + (3911257*f[15, 3, 7])/12 - 
   (5637061*f[15, 5, 5])/30 + (3911257*f[15, 7, 3])/12 + 
   (1089661037*f[17, 3, 5])/1100 + (1089661037*f[17, 5, 3])/1100 + 
   (52663272453383*f[19, 3, 3])/1106980 + 82368*f[3, 3, 3, 3, 13] + 
   71280*f[3, 3, 3, 5, 11] + 38880*f[3, 3, 3, 7, 9] + 
   38880*f[3, 3, 3, 9, 7] + 71280*f[3, 3, 3, 11, 5] + 
   82368*f[3, 3, 3, 13, 3] + 58080*f[3, 3, 5, 3, 11] + 
   27936*f[3, 3, 5, 5, 9] + 22176*f[3, 3, 5, 7, 7] + 27936*f[3, 3, 5, 9, 5] + 
   58080*f[3, 3, 5, 11, 3] + 27936*f[3, 3, 7, 3, 9] + 
   13248*f[3, 3, 7, 5, 7] + 13248*f[3, 3, 7, 7, 5] + 27936*f[3, 3, 7, 9, 3] + 
   12096*f[3, 3, 9, 3, 7] + 7488*f[3, 3, 9, 5, 5] + 12096*f[3, 3, 9, 7, 3] + 
   25344*f[3, 3, 11, 3, 5] + 25344*f[3, 3, 11, 5, 3] + 
   54912*f[3, 3, 13, 3, 3] + 44880*f[3, 5, 3, 3, 11] + 
   36072*f[3, 5, 3, 5, 9] + 33096*f[3, 5, 3, 7, 7] + 36072*f[3, 5, 3, 9, 5] + 
   44880*f[3, 5, 3, 11, 3] + 37440*f[3, 5, 5, 3, 9] + 5184*f[3, 5, 5, 5, 7] + 
   5184*f[3, 5, 5, 7, 5] + 37440*f[3, 5, 5, 9, 3] + 24444*f[3, 5, 7, 3, 7] + 
   6336*f[3, 5, 7, 5, 5] + 24444*f[3, 5, 7, 7, 3] + 39528*f[3, 5, 9, 3, 5] + 
   39528*f[3, 5, 9, 5, 3] + 65472*f[3, 5, 11, 3, 3] + 
   26028*f[3, 7, 3, 3, 9] + 19404*f[3, 7, 3, 5, 7] + 19404*f[3, 7, 3, 7, 5] + 
   26028*f[3, 7, 3, 9, 3] + 24864*f[3, 7, 5, 3, 7] + 8640*f[3, 7, 5, 5, 5] + 
   24864*f[3, 7, 5, 7, 3] + 34212*f[3, 7, 7, 3, 5] + 34212*f[3, 7, 7, 5, 3] + 
   54072*f[3, 7, 9, 3, 3] + 13356*f[3, 9, 3, 3, 7] + 14400*f[3, 9, 3, 5, 5] + 
   13356*f[3, 9, 3, 7, 3] + 21168*f[3, 9, 5, 3, 5] + 21168*f[3, 9, 5, 5, 3] + 
   22392*f[3, 9, 7, 3, 3] + 23472*f[5, 3, 3, 5, 9] + 18816*f[5, 3, 3, 7, 7] + 
   23472*f[5, 3, 3, 9, 5] - 22680*f[5, 3, 5, 3, 9] - 14616*f[5, 3, 5, 5, 7] - 
   14616*f[5, 3, 5, 7, 5] - 22680*f[5, 3, 5, 9, 3] - 28896*f[5, 3, 7, 3, 7] - 
   26544*f[5, 3, 7, 5, 5] - 28896*f[5, 3, 7, 7, 3] - 12312*f[5, 3, 9, 3, 5] - 
   12312*f[5, 3, 9, 5, 3] + 28512*f[5, 3, 11, 3, 3] - 
   80928*f[5, 5, 3, 3, 9] - 32544*f[5, 5, 3, 5, 7] - 32544*f[5, 5, 3, 7, 5] - 
   80928*f[5, 5, 3, 9, 3] - 55200*f[5, 5, 5, 3, 7] - 46080*f[5, 5, 5, 5, 5] - 
   55200*f[5, 5, 5, 7, 3] - 33216*f[5, 5, 7, 3, 5] - 33216*f[5, 5, 7, 5, 3] - 
   14976*f[5, 5, 9, 3, 3] - 43008*f[5, 7, 3, 3, 7] - 27888*f[5, 7, 3, 5, 5] - 
   43008*f[5, 7, 3, 7, 3] - 23160*f[5, 7, 5, 3, 5] - 23160*f[5, 7, 5, 5, 3] - 
   9408*f[5, 7, 7, 3, 3] + 17856*f[5, 9, 3, 3, 5] + 17856*f[5, 9, 3, 5, 3] + 
   5760*f[5, 9, 5, 3, 3] + 85536*f[5, 11, 3, 3, 3] + 12420*f[7, 3, 3, 3, 9] + 
   13860*f[7, 3, 3, 5, 7] + 13860*f[7, 3, 3, 7, 5] + 12420*f[7, 3, 3, 9, 3] - 
   21840*f[7, 3, 5, 3, 7] - 38400*f[7, 3, 5, 5, 5] - 21840*f[7, 3, 5, 7, 3] - 
   16020*f[7, 3, 7, 3, 5] - 16020*f[7, 3, 7, 5, 3] + 29880*f[7, 3, 9, 3, 3] - 
   43140*f[7, 5, 3, 3, 7] - 30000*f[7, 5, 3, 5, 5] - 43140*f[7, 5, 3, 7, 3] - 
   25800*f[7, 5, 5, 3, 5] - 25800*f[7, 5, 5, 5, 3] - 12840*f[7, 5, 7, 3, 3] - 
   15600*f[7, 7, 3, 3, 5] - 15600*f[7, 7, 3, 5, 3] - 1200*f[7, 7, 5, 3, 3] + 
   64800*f[7, 9, 3, 3, 3] + 12960*f[9, 3, 3, 3, 7] + 8064*f[9, 3, 3, 5, 5] + 
   12960*f[9, 3, 3, 7, 3] + 13248*f[9, 3, 5, 3, 5] + 13248*f[9, 3, 5, 5, 3] + 
   12096*f[9, 3, 7, 3, 3] + 9792*f[9, 5, 3, 3, 5] + 9792*f[9, 5, 3, 5, 3] + 
   1152*f[9, 5, 5, 3, 3] + 10368*f[9, 7, 3, 3, 3], 
  DecimalForm[
   5.2105419937484532287949169657857677538655947225179999999999999999`48.7168\
8290039195*^6]}, {"100000000101", 
  (88859500683043696964675823278239460209399862256077*f[25])/
    8377059616367433469868446056000000 + (226467252491563*f[3, 3, 19])/
    6641880 + (331128661*f[3, 5, 17])/275 + (119826751*f[3, 7, 15])/84 + 
   (153361181*f[3, 9, 13])/525 + 436898*f[3, 11, 11] + 
   (153361181*f[3, 13, 9])/525 + (119826751*f[3, 15, 7])/84 + 
   (331128661*f[3, 17, 5])/275 + (226467252491563*f[3, 19, 3])/6641880 + 
   (193556846*f[5, 3, 17])/275 + (2153021341*f[5, 5, 15])/1050 + 
   (29475063*f[5, 7, 13])/50 + (6080243*f[5, 9, 11])/15 + 
   (6080243*f[5, 11, 9])/15 + (29475063*f[5, 13, 7])/50 + 
   (2153021341*f[5, 15, 5])/1050 + (193556846*f[5, 17, 3])/275 + 
   (125666411*f[7, 3, 15])/420 + (26019843*f[7, 5, 13])/70 + 
   (1996851*f[7, 7, 11])/4 + (900466*f[7, 9, 9])/3 + 
   (1996851*f[7, 11, 7])/4 + (26019843*f[7, 13, 5])/70 + 
   (125666411*f[7, 15, 3])/420 - (16734086*f[9, 3, 13])/525 + 
   (793529*f[9, 5, 11])/3 + (701309*f[9, 7, 9])/3 + (701309*f[9, 9, 7])/3 + 
   (793529*f[9, 11, 5])/3 - (16734086*f[9, 13, 3])/525 + 
   (221985*f[11, 3, 11])/2 + (1281076*f[11, 5, 9])/5 + 
   (535647*f[11, 7, 7])/2 + (1281076*f[11, 9, 5])/5 + 
   (221985*f[11, 11, 3])/2 + (791586*f[13, 3, 9])/25 + 
   (13512398*f[13, 5, 7])/175 + (13512398*f[13, 7, 5])/175 + 
   (791586*f[13, 9, 3])/25 - (20612076*f[15, 3, 7])/35 - 
   (13711771*f[15, 5, 5])/21 - (20612076*f[15, 7, 3])/35 - 
   (1585574459*f[17, 3, 5])/825 - (1585574459*f[17, 5, 3])/825 - 
   (24436675411943*f[19, 3, 3])/474420 - 164736*f[3, 3, 3, 3, 13] - 
   52272*f[3, 3, 3, 5, 11] - 14256*f[3, 3, 3, 7, 9] - 
   14256*f[3, 3, 3, 9, 7] - 52272*f[3, 3, 3, 11, 5] - 
   164736*f[3, 3, 3, 13, 3] - 68992*f[3, 3, 5, 3, 11] - 
   17216*f[3, 3, 5, 5, 9] - 6496*f[3, 3, 5, 7, 7] - 17216*f[3, 3, 5, 9, 5] - 
   68992*f[3, 3, 5, 11, 3] - 16176*f[3, 3, 7, 3, 9] - 5648*f[3, 3, 7, 5, 7] - 
   5648*f[3, 3, 7, 7, 5] - 16176*f[3, 3, 7, 9, 3] - 11712*f[3, 3, 9, 3, 7] - 
   12928*f[3, 3, 9, 5, 5] - 11712*f[3, 3, 9, 7, 3] - 
   46288*f[3, 3, 11, 3, 5] - 46288*f[3, 3, 11, 5, 3] - 
   109824*f[3, 3, 13, 3, 3] - 75152*f[3, 5, 3, 3, 11] - 
   27904*f[3, 5, 3, 5, 9] - 16576*f[3, 5, 3, 7, 7] - 27904*f[3, 5, 3, 9, 5] - 
   75152*f[3, 5, 3, 11, 3] - 37344*f[3, 5, 5, 3, 9] - 
   14176*f[3, 5, 5, 5, 7] - 14176*f[3, 5, 5, 7, 5] - 37344*f[3, 5, 5, 9, 3] - 
   17024*f[3, 5, 7, 3, 7] - 12224*f[3, 5, 7, 5, 5] - 17024*f[3, 5, 7, 7, 3] - 
   22048*f[3, 5, 9, 3, 5] - 22048*f[3, 5, 9, 5, 3] - 
   38368*f[3, 5, 11, 3, 3] - 18000*f[3, 7, 3, 3, 9] - 8880*f[3, 7, 3, 5, 7] - 
   8880*f[3, 7, 3, 7, 5] - 18000*f[3, 7, 3, 9, 3] - 13920*f[3, 7, 5, 3, 7] - 
   8320*f[3, 7, 5, 5, 5] - 13920*f[3, 7, 5, 7, 3] - 11664*f[3, 7, 7, 3, 5] - 
   11664*f[3, 7, 7, 5, 3] - 11232*f[3, 7, 9, 3, 3] - 2400*f[3, 9, 3, 3, 7] - 
   1216*f[3, 9, 3, 5, 5] - 2400*f[3, 9, 3, 7, 3] - 2464*f[3, 9, 5, 3, 5] - 
   2464*f[3, 9, 5, 5, 3] - 2304*f[3, 9, 7, 3, 3] - 3520*f[3, 11, 3, 3, 5] - 
   3520*f[3, 11, 3, 5, 3] + 7040*f[3, 11, 5, 3, 3] - 
   76032*f[5, 3, 3, 3, 11] - 28608*f[5, 3, 3, 5, 9] - 
   16576*f[5, 3, 3, 7, 7] - 28608*f[5, 3, 3, 9, 5] - 
   76032*f[5, 3, 3, 11, 3] - 38688*f[5, 3, 5, 3, 9] - 
   16416*f[5, 3, 5, 5, 7] - 16416*f[5, 3, 5, 7, 5] - 38688*f[5, 3, 5, 9, 3] - 
   20384*f[5, 3, 7, 3, 7] - 16704*f[5, 3, 7, 5, 5] - 20384*f[5, 3, 7, 7, 3] - 
   29472*f[5, 3, 9, 3, 5] - 29472*f[5, 3, 9, 5, 3] - 
   50688*f[5, 3, 11, 3, 3] - 40704*f[5, 5, 3, 3, 9] - 
   19584*f[5, 5, 3, 5, 7] - 19584*f[5, 5, 3, 7, 5] - 40704*f[5, 5, 3, 9, 3] - 
   24640*f[5, 5, 5, 3, 7] - 20480*f[5, 5, 5, 5, 5] - 24640*f[5, 5, 5, 7, 3] - 
   15936*f[5, 5, 7, 3, 5] - 15936*f[5, 5, 7, 5, 3] - 14592*f[5, 5, 9, 3, 3] - 
   13664*f[5, 7, 3, 3, 7] - 9408*f[5, 7, 3, 5, 5] - 13664*f[5, 7, 3, 7, 3] - 
   7520*f[5, 7, 5, 3, 5] - 7520*f[5, 7, 5, 5, 3] - 3136*f[5, 7, 7, 3, 3] - 
   4224*f[5, 9, 3, 3, 5] - 4224*f[5, 9, 3, 5, 3] + 3840*f[5, 9, 5, 3, 3] - 
   19152*f[7, 3, 3, 3, 9] - 11184*f[7, 3, 3, 5, 7] - 11184*f[7, 3, 3, 7, 5] - 
   19152*f[7, 3, 3, 9, 3] - 17184*f[7, 3, 5, 3, 7] - 13440*f[7, 3, 5, 5, 5] - 
   17184*f[7, 3, 5, 7, 3] - 15312*f[7, 3, 7, 3, 5] - 15312*f[7, 3, 7, 5, 3] - 
   13536*f[7, 3, 9, 3, 3] - 13824*f[7, 5, 3, 3, 7] - 9600*f[7, 5, 3, 5, 5] - 
   13824*f[7, 5, 3, 7, 3] - 7680*f[7, 5, 5, 3, 5] - 7680*f[7, 5, 5, 5, 3] - 
   3264*f[7, 5, 7, 3, 3] - 8880*f[7, 7, 3, 3, 5] - 8880*f[7, 7, 3, 5, 3] + 
   480*f[7, 7, 5, 3, 3] - 2304*f[7, 9, 3, 3, 3] - 2880*f[9, 3, 3, 3, 7] - 
   1792*f[9, 3, 3, 5, 5] - 2880*f[9, 3, 3, 7, 3] - 2944*f[9, 3, 5, 3, 5] - 
   2944*f[9, 3, 5, 5, 3] - 2688*f[9, 3, 7, 3, 3] - 2176*f[9, 5, 3, 3, 5] - 
   2176*f[9, 5, 3, 5, 3] - 256*f[9, 5, 5, 3, 3] - 2304*f[9, 7, 3, 3, 3], 
  DecimalForm[
   5.5786638514254211365286851118190663463188339798229`49.746530193303315*^6]}\
, {"100000100000", (-727219636349387646730377*f[25])/17301366267910 - 
   3415104*f[3, 11, 11] - 1241856*f[5, 9, 11] - 1241856*f[5, 11, 9] - 
   790272*f[7, 9, 9] + 620928*f[9, 5, 11] + 395136*f[9, 7, 9] + 
   395136*f[9, 9, 7] + 620928*f[9, 11, 5] + 1707552*f[11, 3, 11] + 
   620928*f[11, 5, 9] + 620928*f[11, 9, 5] + 1707552*f[11, 11, 3], 
  DecimalForm[
   6.0208711499351348405956583157963111266480880820017833619`55.7796593331578\
4*^6]}, {"100000010000", (254087940599122402629109*f[25])/17301366267910 - 
   1729728*f[3, 9, 13] - 1729728*f[3, 13, 9] - 576576*f[5, 7, 13] - 
   665280*f[5, 9, 11] - 665280*f[5, 11, 9] - 576576*f[5, 13, 7] - 
   221760*f[7, 7, 11] + 338688*f[7, 9, 9] - 221760*f[7, 11, 7] + 
   576576*f[9, 5, 11] + 814464*f[9, 7, 9] + 814464*f[9, 9, 7] + 
   576576*f[9, 11, 5] + 1219680*f[11, 3, 11] + 576576*f[11, 5, 9] + 
   332640*f[11, 7, 7] + 576576*f[11, 9, 5] + 1219680*f[11, 11, 3], 
  DecimalForm[
   6.0315591092553831404428729649518671569591491564063`49.78042958826366*^6]}\
, {"100001000000", (254087940599122402629109*f[25])/17301366267910 - 
   1729728*f[3, 9, 13] - 1729728*f[3, 13, 9] - 576576*f[5, 7, 13] - 
   665280*f[5, 9, 11] - 665280*f[5, 11, 9] - 576576*f[5, 13, 7] - 
   221760*f[7, 7, 11] + 338688*f[7, 9, 9] - 221760*f[7, 11, 7] + 
   576576*f[9, 5, 11] + 814464*f[9, 7, 9] + 814464*f[9, 9, 7] + 
   576576*f[9, 11, 5] + 1219680*f[11, 3, 11] + 576576*f[11, 5, 9] + 
   332640*f[11, 7, 7] + 576576*f[11, 9, 5] + 1219680*f[11, 11, 3], 
  DecimalForm[
   6.0315591092553831404428729649518671569591491564063`49.78042958826366*^6]}\
, {"100000001000", (-36601275695930478582614*f[25])/1730136626791 - 
   1801800*f[3, 7, 15] - 1801800*f[3, 15, 7] - 411840*f[5, 5, 15] - 
   360360*f[5, 7, 13] + 356400*f[5, 9, 11] + 356400*f[5, 11, 9] - 
   360360*f[5, 13, 7] - 411840*f[5, 15, 5] - 360360*f[7, 5, 13] + 
   623700*f[7, 7, 11] + 1028160*f[7, 9, 9] + 623700*f[7, 11, 7] - 
   360360*f[7, 13, 5] + 300960*f[9, 5, 11] + 1038240*f[9, 7, 9] + 
   1038240*f[9, 9, 7] + 300960*f[9, 11, 5] + 435600*f[11, 3, 11] + 
   372240*f[11, 5, 9] + 415800*f[11, 7, 7] + 372240*f[11, 9, 5] + 
   435600*f[11, 11, 3], DecimalForm[
   6.0682821186261490678291293194498750597694187085702`49.78306576323442*^6]}\
, {"100010000000", (-36601275695930478582614*f[25])/1730136626791 - 
   1801800*f[3, 7, 15] - 1801800*f[3, 15, 7] - 411840*f[5, 5, 15] - 
   360360*f[5, 7, 13] + 356400*f[5, 9, 11] + 356400*f[5, 11, 9] - 
   360360*f[5, 13, 7] - 411840*f[5, 15, 5] - 360360*f[7, 5, 13] + 
   623700*f[7, 7, 11] + 1028160*f[7, 9, 9] + 623700*f[7, 11, 7] - 
   360360*f[7, 13, 5] + 300960*f[9, 5, 11] + 1038240*f[9, 7, 9] + 
   1038240*f[9, 9, 7] + 300960*f[9, 11, 5] + 435600*f[11, 3, 11] + 
   372240*f[11, 5, 9] + 415800*f[11, 7, 7] + 372240*f[11, 9, 5] + 
   435600*f[11, 11, 3], DecimalForm[
   6.0682821186261490678291293194498750597694187085702`49.78306576323442*^6]}\
, {"100000000100", (130150596528638355230875*f[25])/13841093014328 - 
   1944800*f[3, 5, 17] - 1944800*f[3, 17, 5] - 183040*f[5, 5, 15] + 
   480480*f[5, 7, 13] + 290400*f[5, 9, 11] + 290400*f[5, 11, 9] + 
   480480*f[5, 13, 7] - 183040*f[5, 15, 5] + 480480*f[7, 5, 13] + 
   646800*f[7, 7, 11] + 611520*f[7, 9, 9] + 646800*f[7, 11, 7] + 
   480480*f[7, 13, 5] + 364320*f[9, 5, 11] + 525280*f[9, 7, 9] + 
   525280*f[9, 9, 7] + 364320*f[9, 11, 5] + 72600*f[11, 3, 11] + 
   154880*f[11, 5, 9] + 184800*f[11, 7, 7] + 154880*f[11, 9, 5] + 
   72600*f[11, 11, 3], DecimalForm[
   6.1535478604042556423124103953600830342095728978815290979`56.78912558275556\
*^6]}, {"100100000000", (130150596528638355230875*f[25])/13841093014328 - 
   1944800*f[3, 5, 17] - 1944800*f[3, 17, 5] - 183040*f[5, 5, 15] + 
   480480*f[5, 7, 13] + 290400*f[5, 9, 11] + 290400*f[5, 11, 9] + 
   480480*f[5, 13, 7] - 183040*f[5, 15, 5] + 480480*f[7, 5, 13] + 
   646800*f[7, 7, 11] + 611520*f[7, 9, 9] + 646800*f[7, 11, 7] + 
   480480*f[7, 13, 5] + 364320*f[9, 5, 11] + 525280*f[9, 7, 9] + 
   525280*f[9, 9, 7] + 364320*f[9, 11, 5] + 72600*f[11, 3, 11] + 
   154880*f[11, 5, 9] + 184800*f[11, 7, 7] + 154880*f[11, 9, 5] + 
   72600*f[11, 11, 3], DecimalForm[
   6.1535478604042556423124103953600830342095728978815290979`56.78912558275556\
*^6]}, {"100000000010", (-2629252031525111631266251*f[25])/415232790429840 - 
   1478048*f[3, 3, 19] + 1050192*f[3, 5, 17] + 480480*f[3, 7, 15] + 
   112112*f[3, 9, 13] + 24200*f[3, 11, 11] + 112112*f[3, 13, 9] + 
   480480*f[3, 15, 7] + 1050192*f[3, 17, 5] - 1478048*f[3, 19, 3] - 
   505648*f[5, 3, 17] + 617760*f[5, 5, 15] + 312312*f[5, 7, 13] + 
   105600*f[5, 9, 11] + 105600*f[5, 11, 9] + 312312*f[5, 13, 7] + 
   617760*f[5, 15, 5] - 505648*f[5, 17, 3] - 24024*f[7, 3, 15] + 
   284856*f[7, 5, 13] + 180180*f[7, 7, 11] + 124992*f[7, 9, 9] + 
   180180*f[7, 11, 7] + 284856*f[7, 13, 5] - 24024*f[7, 15, 3] + 
   29744*f[9, 3, 13] + 98560*f[9, 5, 11] + 93856*f[9, 7, 9] + 
   93856*f[9, 9, 7] + 98560*f[9, 11, 5] + 29744*f[9, 13, 3] + 
   12100*f[11, 3, 11] + 24640*f[11, 5, 9] + 27720*f[11, 7, 7] + 
   24640*f[11, 9, 5] + 12100*f[11, 11, 3], 
  DecimalForm[
   6.38316128354401598141845489772875821560561324485500129094`56.805035817901\
256*^6]}, {"101000000000", (-2629252031525111631266251*f[25])/
    415232790429840 - 1478048*f[3, 3, 19] + 1050192*f[3, 5, 17] + 
   480480*f[3, 7, 15] + 112112*f[3, 9, 13] + 24200*f[3, 11, 11] + 
   112112*f[3, 13, 9] + 480480*f[3, 15, 7] + 1050192*f[3, 17, 5] - 
   1478048*f[3, 19, 3] - 505648*f[5, 3, 17] + 617760*f[5, 5, 15] + 
   312312*f[5, 7, 13] + 105600*f[5, 9, 11] + 105600*f[5, 11, 9] + 
   312312*f[5, 13, 7] + 617760*f[5, 15, 5] - 505648*f[5, 17, 3] - 
   24024*f[7, 3, 15] + 284856*f[7, 5, 13] + 180180*f[7, 7, 11] + 
   124992*f[7, 9, 9] + 180180*f[7, 11, 7] + 284856*f[7, 13, 5] - 
   24024*f[7, 15, 3] + 29744*f[9, 3, 13] + 98560*f[9, 5, 11] + 
   93856*f[9, 7, 9] + 93856*f[9, 9, 7] + 98560*f[9, 11, 5] + 
   29744*f[9, 13, 3] + 12100*f[11, 3, 11] + 24640*f[11, 5, 9] + 
   27720*f[11, 7, 7] + 24640*f[11, 9, 5] + 12100*f[11, 11, 3], 
  DecimalForm[
   6.38316128354401598141845489772875821560561324485500129094`56.805035817901\
256*^6]}, {"100000000001", (91437963973704078233516237*f[25])/
    62803959552513300 + 739024*f[3, 3, 19] + 222768*f[3, 5, 17] + 
   61152*f[3, 7, 15] + 11648*f[3, 9, 13] + 2288*f[3, 11, 11] + 
   11648*f[3, 13, 9] + 61152*f[3, 15, 7] + 222768*f[3, 17, 5] + 
   739024*f[3, 19, 3] + 321776*f[5, 3, 17] + 102960*f[5, 5, 15] + 
   30576*f[5, 7, 13] + 7392*f[5, 9, 11] + 7392*f[5, 11, 9] + 
   30576*f[5, 13, 7] + 102960*f[5, 15, 5] + 321776*f[5, 17, 3] + 
   82992*f[7, 3, 15] + 31200*f[7, 5, 13] + 11592*f[7, 7, 11] + 
   6048*f[7, 9, 9] + 11592*f[7, 11, 7] + 31200*f[7, 13, 5] + 
   82992*f[7, 15, 3] + 13520*f[9, 3, 13] + 6880*f[9, 5, 11] + 
   4144*f[9, 7, 9] + 4144*f[9, 9, 7] + 6880*f[9, 11, 5] + 13520*f[9, 13, 3] + 
   1264*f[11, 3, 11] + 1072*f[11, 5, 9] + 1008*f[11, 7, 7] + 
   1072*f[11, 9, 5] + 1264*f[11, 11, 3], 
  DecimalForm[
   7.36580326069524363015875571364518427849209870287771188964`56.867220114744\
87*^6]}, {"100000000000", 10400600*f[25], 
  DecimalForm[
   1.04006003099743186544925053031741709444481427923084018021749`59.017058406\
970435*^7]}}


==> anc/binarytable.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    167904,       4152]
NotebookOptionsPosition[    157851,       3981]
NotebookOutlinePosition[    158408,       4000]
CellTagsIndexPosition[    158365,       3997]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook provide the data for the periods of binary Steinmann SVHPLs up \
to 12 loops and some simple functions to handle DCI integrals and their \
boxings.\
\>", "Text",
 CellChangeTimes->{{3.958636801378746*^9, 3.958636836148344*^9}, {
  3.958684110755014*^9, 3.958684146205475*^9}, {3.958684177610422*^9, 
  3.958684187695532*^9}, {3.983921870581521*^9, 
  3.983921870779189*^9}},ExpressionUUID->"799d8985-4db8-4705-89f9-\
355170416b78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.959719227536518*^9, 3.959719237510238*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"a1fcdf43-d5aa-4328-8b7a-b90f6a009f9a"],

Cell[CellGroupData[{

Cell["periods of binary Steinmann SVHPLs", "Subsubsection",
 CellChangeTimes->{{3.9586838027952757`*^9, 
  3.9586838153186693`*^9}},ExpressionUUID->"34746ad1-b876-4a5e-a6ad-\
1672db3c6d95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"binarytable", "=", 
   RowBox[{"Import", "[", "\"\<./binarydcidata.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mzvexp", "=", 
   RowBox[{"Association", "[", 
    RowBox[{"Thread", "@", 
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"binarytable", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"binarytable", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mzvalue", "=", 
   RowBox[{"Association", "[", 
    RowBox[{"Thread", "@", 
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"binarytable", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"binarytable", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.95863662615131*^9, 3.958636664087122*^9}, {
   3.958636720119192*^9, 3.958636730939502*^9}, {3.958636779335459*^9, 
   3.9586367797515497`*^9}, 3.958808631975487*^9, {3.983920758138867*^9, 
   3.983920781786117*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"e110b6de-6a99-4818-a038-7469738ba64f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mzvexp", "[", "\"\<10101000\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.958636849679715*^9, 3.958636856442627*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"9164df13-d828-4094-9612-1231b7c430c8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4006519996", " ", 
    RowBox[{"f", "[", "17", "]"}]}], "825"], "-", 
  RowBox[{"15384", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "3", ",", "11"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["8200", "3"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "5", ",", "9"}], "]"}]}], "-", 
  RowBox[{"1568", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "7", ",", "7"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["8200", "3"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "9", ",", "5"}], "]"}]}], "-", 
  RowBox[{"15384", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "11", ",", "3"}], "]"}]}], "-", 
  RowBox[{"840", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "3", ",", "9"}], "]"}]}], "-", 
  RowBox[{"840", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "5", ",", "7"}], "]"}]}], "-", 
  RowBox[{"840", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "7", ",", "5"}], "]"}]}], "-", 
  RowBox[{"840", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "9", ",", "3"}], "]"}]}], "+", 
  RowBox[{"7056", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "3", ",", "7"}], "]"}]}], "-", 
  RowBox[{"560", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "5", ",", "5"}], "]"}]}], "+", 
  RowBox[{"7056", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "7", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["10720", "3"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "3", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["10720", "3"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "5", ",", "3"}], "]"}]}], "+", 
  RowBox[{"37072", " ", 
   RowBox[{"f", "[", 
    RowBox[{"11", ",", "3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"640", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "5"}], "]"}]}], "+", 
  RowBox[{"640", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "5", ",", "3"}], "]"}]}], "-", 
  RowBox[{"1280", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "5", ",", "3", ",", "3", ",", "3"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.983920807081155*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"cb719ccd-1463-480b-82cf-4064f09cd381"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mzvalue", "[", "\"\<10101000\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.958636863357296*^9, 3.95863686483917*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"79d1497e-c808-420f-a63c-b205594d878d"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"23494.4882211616719028058461289060499317725175409355298896\"\
\>",
    ShowStringCharacters->False],
   23494.48822116167190280584612890604993177251754093552988955`57.\
37096598925486,
   AutoDelete->True],
  DecimalForm]], "Output",
 CellChangeTimes->{3.9839208150675783`*^9},
 CellLabel->
  "Out[289]//DecimalForm=",ExpressionUUID->"15546881-80d8-478e-8fc2-\
dc58e1efc95d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mzvalue", "[", "\"\<1010101\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.959720742986992*^9, 3.95972074501502*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"61a211f6-b713-4472-bcf0-b2af771d50ec"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"5719.8258329389276418326603746366099185384632367285581681125\
\"\>",
    ShowStringCharacters->False],
   5719.82583293892764183266037463660991853846323672855816811252`59.\
757382804851574,
   AutoDelete->True],
  DecimalForm]], "Output",
 CellChangeTimes->{3.983920827033966*^9},
 CellLabel->
  "Out[290]//DecimalForm=",ExpressionUUID->"96b36d51-1929-4f83-8e3a-\
b0b7f1be1fa4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mzvexp", "[", "\"\<100100\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.983578798763399*^9, 3.983578799408408*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"555e5718-e1c3-416b-93ab-08f7151b4182"],

Cell[BoxData[
 RowBox[{
  RowBox[{"27488", " ", 
   RowBox[{"f", "[", "13", "]"}]}], "-", 
  RowBox[{"1600", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "5", ",", "5"}], "]"}]}], "+", 
  RowBox[{"800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "3", ",", "5"}], "]"}]}], "+", 
  RowBox[{"800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "5", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9839208330227633`*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"63a62dce-6034-444d-87bd-4f23dd2c907b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mzvexp", "[", "\"\<100100100\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.983578784470158*^9, 3.98357878787042*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"0551559e-bd31-4903-a858-c4107101b15f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"309474473357690", " ", 
    RowBox[{"f", "[", "19", "]"}]}], "55349"], "-", 
  RowBox[{"339200", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "5", ",", "11"}], "]"}]}], "-", 
  RowBox[{"339200", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "11", ",", "5"}], "]"}]}], "+", 
  RowBox[{"219680", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "3", ",", "11"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["100000", "3"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "5", ",", "9"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["100000", "3"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "9", ",", "5"}], "]"}]}], "+", 
  RowBox[{"219680", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "11", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["203200", "3"], " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "5", ",", "5"}], "]"}]}], "+", 
  RowBox[{"219680", " ", 
   RowBox[{"f", "[", 
    RowBox[{"11", ",", "3", ",", "5"}], "]"}]}], "+", 
  RowBox[{"219680", " ", 
   RowBox[{"f", "[", 
    RowBox[{"11", ",", "5", ",", "3"}], "]"}]}], "+", 
  RowBox[{"12800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "5", ",", "5"}], "]"}]}], "+", 
  RowBox[{"12800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "3", ",", "5", ",", "3", ",", "5"}], "]"}]}], "+", 
  RowBox[{"12800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "3", ",", "5", ",", "5", ",", "3"}], "]"}]}], "-", 
  RowBox[{"6400", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "5", ",", "3", ",", "3", ",", "5"}], "]"}]}], "-", 
  RowBox[{"6400", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "5", ",", "3", ",", "5", ",", "3"}], "]"}]}], "-", 
  RowBox[{"25600", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "5", ",", "5", ",", "3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"12800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "3", ",", "3", ",", "3", ",", "5"}], "]"}]}], "-", 
  RowBox[{"12800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "3", ",", "3", ",", "5", ",", "3"}], "]"}]}], "+", 
  RowBox[{"25600", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "5", ",", "3", ",", "3", ",", "3"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9839208397226887`*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"ef5152b4-5553-408b-a236-f67edd4289b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mzvexp", "[", "\"\<101010100\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.983579128080127*^9, 3.983579136424164*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"a404f0a0-539b-491f-a3b9-e282f55de3c8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"51241102040", " ", 
    RowBox[{"f", "[", "19", "]"}]}], "7907"], "-", 
  RowBox[{"13728", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "3", ",", "13"}], "]"}]}], "-", 
  RowBox[{"15840", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "5", ",", "11"}], "]"}]}], "+", 
  RowBox[{"10080", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "7", ",", "9"}], "]"}]}], "+", 
  RowBox[{"10080", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "9", ",", "7"}], "]"}]}], "-", 
  RowBox[{"15840", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "11", ",", "5"}], "]"}]}], "-", 
  RowBox[{"13728", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "13", ",", "3"}], "]"}]}], "+", 
  RowBox[{"10560", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "3", ",", "11"}], "]"}]}], "-", 
  RowBox[{"5472", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "5", ",", "9"}], "]"}]}], "-", 
  RowBox[{"2688", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "7", ",", "7"}], "]"}]}], "-", 
  RowBox[{"5472", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "9", ",", "5"}], "]"}]}], "+", 
  RowBox[{"10560", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "11", ",", "3"}], "]"}]}], "+", 
  RowBox[{"16128", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "3", ",", "9"}], "]"}]}], "-", 
  RowBox[{"3744", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "5", ",", "7"}], "]"}]}], "-", 
  RowBox[{"3744", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "7", ",", "5"}], "]"}]}], "+", 
  RowBox[{"16128", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "9", ",", "3"}], "]"}]}], "+", 
  RowBox[{"6912", " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "3", ",", "7"}], "]"}]}], "+", 
  RowBox[{"5184", " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "5", ",", "5"}], "]"}]}], "+", 
  RowBox[{"6912", " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "7", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.983920846805867*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"e19354c4-fddb-405c-9d02-39f9daf477f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mzvexp", "[", "\"\<10001000\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.983581520578403*^9, 3.983581523474562*^9}, {
  3.983581747906247*^9, 3.983581749961793*^9}, {3.983581826289703*^9, 
  3.98358182793018*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"369d41c2-eb9c-4c88-bfc0-8ac22ea59be8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4267619", " ", 
     RowBox[{"f", "[", "17", "]"}]}], "22"]}], "-", 
  RowBox[{"19600", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "7", ",", "7"}], "]"}]}], "+", 
  RowBox[{"9800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "3", ",", "7"}], "]"}]}], "+", 
  RowBox[{"9800", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "7", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.983920852004012*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"c49f91bd-91e2-4d24-978b-d608a762de82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mzvexp", "[", "\"\<1000010000\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.983580112535844*^9, 3.983580114740549*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"75a2c285-03db-4d70-ab67-1f5689a75aeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"1274888761683", " ", 
     RowBox[{"f", "[", "21", "]"}]}], "4387"]}], "-", 
  RowBox[{"254016", " ", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "9", ",", "9"}], "]"}]}], "-", 
  RowBox[{"84672", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "7", ",", "9"}], "]"}]}], "-", 
  RowBox[{"84672", " ", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "9", ",", "7"}], "]"}]}], "+", 
  RowBox[{"42336", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "5", ",", "9"}], "]"}]}], "+", 
  RowBox[{"42336", " ", 
   RowBox[{"f", "[", 
    RowBox[{"7", ",", "9", ",", "5"}], "]"}]}], "+", 
  RowBox[{"127008", " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "3", ",", "9"}], "]"}]}], "+", 
  RowBox[{"42336", " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "5", ",", "7"}], "]"}]}], "+", 
  RowBox[{"42336", " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "7", ",", "5"}], "]"}]}], "+", 
  RowBox[{"127008", " ", 
   RowBox[{"f", "[", 
    RowBox[{"9", ",", "9", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.983580115435134*^9, 3.983920881117302*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"cccddbb4-f0bd-4acc-9ccd-6f22c70dfee5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["canonical binary DCI integrals", "Subsubsection",
 CellChangeTimes->{{3.9586838219719143`*^9, 
  3.9586838313202057`*^9}},ExpressionUUID->"72019911-dcd2-4e38-8e6c-\
d1ae2f282def"],

Cell["To construct a canonical DCI integrand for a given word", "Text",
 CellChangeTimes->{{3.958683197781361*^9, 
  3.958683214236937*^9}},ExpressionUUID->"00be2e59-4afa-48b7-8f37-\
2bdc146ef6d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "x", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"x", ",", 
    RowBox[{"{", "Orderless", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "CanonicalDCI", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CanonicalDCI", "[", "word_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"list", ",", "initial", ",", "int", ",", "count"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"StringQ", "[", "word", "]"}], ",", 
        RowBox[{"list", "=", 
         RowBox[{"ToExpression", "/@", 
          RowBox[{"(", 
           RowBox[{"StringPartition", "[", 
            RowBox[{"word", ",", "1"}], "]"}], ")"}]}]}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "word", "]"}], "===", "List"}], ",", 
          RowBox[{"list", "=", "word"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"int", "=", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"1", ",", "5"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"2", ",", "5"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"3", ",", "5"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"count", "=", "6"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "===", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"int", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"int", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"x", "[", "a__", "]"}], ":>", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x", "[", "a", "]"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{"1", "->", "count"}], "}"}]}], ")"}]}], "}"}]}], 
              ")"}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "4"}], "]"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"count", ",", "2"}], "]"}], 
                 RowBox[{"x", "[", 
                  RowBox[{"count", ",", "4"}], "]"}]}], ")"}]}], "/", 
              RowBox[{"x", "[", 
               RowBox[{"1", ",", "count"}], "]"}]}]}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"int", "=", 
             RowBox[{"int", "*", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"x", "[", 
                 RowBox[{"2", ",", "4"}], "]"}], ")"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"int", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"int", "/.", 
                RowBox[{"{", 
                 RowBox[{"4", "->", "count"}], "}"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"4", ",", "count"}], "]"}], "*", 
                RowBox[{"x", "[", 
                 RowBox[{"1", ",", "count"}], "]"}]}], ")"}]}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"count", "=", 
          RowBox[{"count", "+", "1"}]}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "int", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "drawGraph", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "drawGraph", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<withoutnum\>\"", "->", "True"}], ",", 
     RowBox[{"\"\<planar\>\"", "->", "False"}], ",", 
     RowBox[{"\"\<output\>\"", "->", "False"}], ",", 
     RowBox[{"\"\<id\>\"", "->", "False"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"drawGraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"int_", ",", "list_"}], "}"}], ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "num", ",", "numedge", ",", "tlist"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<output\>\"", "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<numerator: \>\"", ",", 
          RowBox[{"Numerator", "[", "int", "]"}], ",", "\"\< ordering: \>\"", 
          ",", "list"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"tlist", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "List"}], ",", 
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "list"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"num", "=", 
       RowBox[{"Numerator", "[", "int", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "num", "]"}], "===", "Times"}], ",", 
        RowBox[{"num", "=", 
         RowBox[{"List", "@@", "num"}]}], ",", 
        RowBox[{"num", "=", 
         RowBox[{"{", "num", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"numedge", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"num", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Power", "[", 
               RowBox[{
                RowBox[{"x", "[", "a__", "]"}], ",", "n_"}], "]"}], ":>", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"x", "[", "a", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "}"}]}],
            "//", "Flatten"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", "UndirectedEdge"}], "}"}]}], "//", 
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{"#", ",", 
           RowBox[{"_", "?", "NumericQ"}]}], "]"}], "&"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<id\>\"", "]"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"Graph", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"List", "@@", 
                RowBox[{"Denominator", "[", "int", "]"}]}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{"x", "->", "UndirectedEdge"}], "}"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"numedge", "//", "DeleteDuplicates"}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"UndirectedEdge", "[", 
                  RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"UndirectedEdge", "[", 
                    RowBox[{"a", ",", 
                    RowBox[{"\"\<a\>\"", "<>", 
                    RowBox[{"ToString", "[", "a", "]"}], "<>", 
                    RowBox[{"ToString", "[", "b", "]"}]}]}], "]"}], ",", 
                   RowBox[{"UndirectedEdge", "[", 
                    RowBox[{
                    RowBox[{"\"\<a\>\"", "<>", 
                    RowBox[{"ToString", "[", "a", "]"}], "<>", 
                    RowBox[{"ToString", "[", "b", "]"}]}], ",", "b"}], 
                    "]"}]}], "}"}]}], "}"}]}], "//", "Flatten"}], ",", 
             RowBox[{"Thread", "@", 
              RowBox[{"UndirectedEdge", "[", 
               RowBox[{"tlist", ",", "\"\<a\>\""}], "]"}]}]}], "]"}], "]"}], "//",
           "CanonicalGraph"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"g", "=", 
       RowBox[{"Graph", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"List", "@@", 
            RowBox[{"Denominator", "[", "int", "]"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"x", "->", "UndirectedEdge"}], "}"}]}], ",", 
         RowBox[{"VertexLabels", "->", "\"\<Name\>\""}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "\"\<planar\>\"", "]"}], "&&", 
         RowBox[{"PlanarGraphQ", "[", "g", "]"}]}], ",", 
        RowBox[{"g", "=", 
         RowBox[{"Graph", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"List", "@@", 
              RowBox[{"Denominator", "[", "int", "]"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", "UndirectedEdge"}], "}"}]}], ",", 
           RowBox[{"VertexLabels", "->", "\"\<Name\>\""}], ",", 
           RowBox[{"GraphLayout", "->", "\"\<SpringEmbedding\>\""}]}], 
          "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Graph", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"EdgeList", "[", "g", "]"}], ",", "numedge"}], "]"}], ",", 
        RowBox[{
         RowBox[{"AbsoluteOptions", "[", 
          RowBox[{"g", ",", "VertexCoordinates"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"EdgeStyle", "->", 
         RowBox[{"Thread", "@", 
          RowBox[{"Rule", "[", 
           RowBox[{"numedge", ",", "Dashed"}], "]"}]}]}], ",", 
        RowBox[{"VertexLabels", "->", "\"\<Name\>\""}], ",", 
        RowBox[{"VertexStyle", "->", 
         RowBox[{"Thread", "@", 
          RowBox[{"Rule", "[", 
           RowBox[{"tlist", ",", "Red"}], "]"}]}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"drawGraph", "[", 
    RowBox[{"int_", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "num", ",", "numedge"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<numerator: \>\"", ",", 
        RowBox[{"Numerator", "[", "int", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"num", "=", 
       RowBox[{"Numerator", "[", "int", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "num", "]"}], "===", "Times"}], ",", 
        RowBox[{"num", "=", 
         RowBox[{"List", "@@", "num"}]}], ",", 
        RowBox[{"num", "=", 
         RowBox[{"{", "num", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"numedge", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"num", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Power", "[", 
              RowBox[{
               RowBox[{"x", "[", "a__", "]"}], ",", "n_"}], "]"}], ":>", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"x", "[", "a", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "}"}]}], 
          "//", "Flatten"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", "UndirectedEdge"}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"g", "=", 
       RowBox[{"Graph", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"List", "@@", 
            RowBox[{"Denominator", "[", "int", "]"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"x", "->", "UndirectedEdge"}], "}"}]}], ",", 
         RowBox[{"VertexLabels", "->", "\"\<Name\>\""}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<withoutnum\>\"", "]"}], ",", 
        RowBox[{"PlanarGraph", "[", "g", "]"}], ",", 
        RowBox[{"Graph", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"EdgeList", "[", "g", "]"}], ",", "numedge"}], "]"}], ",", 
          RowBox[{
           RowBox[{"AbsoluteOptions", "[", 
            RowBox[{"g", ",", "VertexCoordinates"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"EdgeStyle", "->", 
           RowBox[{"Thread", "@", 
            RowBox[{"Rule", "[", 
             RowBox[{"numedge", ",", "Dashed"}], "]"}]}]}], ",", 
          RowBox[{"VertexLabels", "->", "\"\<Name\>\""}]}], "]"}]}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "boxing", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boxing", "[", 
    RowBox[{"int_", ",", "olist_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "list", ",", "num", ",", "den", ",", "ll", ",", "nl", ",", "nnl", ",", 
       "pos", ",", "npos", ",", "nint", ",", "nint1", ",", "g", ",", "fac", 
       ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"olist", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "List"}], ",", 
        RowBox[{"list", "=", 
         RowBox[{"olist", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"list", "=", "olist"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<the ordering of external legs is \>\"", ",", "list", ",", " ", 
        "\"\< the expression of svmpl is related to this ordering!\>\""}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"num", "=", 
       RowBox[{"Numerator", "[", "int", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"den", "=", 
       RowBox[{"Denominator", "[", "int", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ll", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"List", "@@", 
           RowBox[{"(", 
            RowBox[{"den", "*", "num"}], ")"}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{
             RowBox[{"x", "[", "a__", "]"}], ",", "n_"}], "]"}], ":>", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"x", "[", "a", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "}"}]}], "//",
         "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "ll", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"nl", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"ll", ",", 
           RowBox[{
            RowBox[{"Not", "@", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"#", ",", 
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "&"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"nl", ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "#", "]"}], "===", "1"}], "&"}], ")"}]}],
           ",", "1"}], "]"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"pos", "===", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<none of the vertex can be shrink by boxing!\>\"", 
          "]"}], ";", 
         RowBox[{"Return", "[", "Null", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "pos", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"nl", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"pos", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "]"}], "]"}], 
        ";"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<acting on vertex \>\"", ",", "Bold"}], "]"}], ",", 
              RowBox[{"list", "[", 
               RowBox[{"[", 
                RowBox[{"pos", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"nint", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nl", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], "]"}], 
                 "*", 
                 RowBox[{"x", "[", 
                  RowBox[{
                   RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
                   RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    "1", ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], "==", "0"}], 
                    ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}], "/", 
                  RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], "==", "0"}], 
                    ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], 
                    "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    "1", ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}]}], "*", "int"}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"x", "[", "a__", "]"}], ":>", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x", "[", "a", "]"}], "/.", 
                   RowBox[{"Thread", "@", 
                    RowBox[{"Rule", "[", 
                    RowBox[{
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"nl", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], "]"}], 
                    ")"}]}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "]"}]}]}],
                   ")"}]}], "}"}]}], "//", "Factor"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"g", "=", 
             RowBox[{"(", 
              RowBox[{"List", "@@", 
               RowBox[{"Denominator", "[", "nint", "]"}]}], ")"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"Not", "@", 
               RowBox[{"FreeQ", "[", 
                RowBox[{"g", ",", 
                 RowBox[{"Power", "[", 
                  RowBox[{"_", ",", "2"}], "]"}]}], "]"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Print", "[", "\"\<double pole present!\>\"", "]"}], 
               ";", 
               RowBox[{"Continue", "[", "]"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"nnl", "=", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Select", "[", 
                   RowBox[{"g", ",", 
                    RowBox[{
                    RowBox[{"Not", "@", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "&"}]}], "]"}],
                   ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{"npos", "=", 
                RowBox[{
                 RowBox[{"Position", "[", 
                  RowBox[{"nnl", ",", 
                   RowBox[{"_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "#", "]"}], "===", "1"}], "&"}], 
                    ")"}]}], ",", "1"}], "]"}], "//", "Flatten"}]}]}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"npos", "=!=", 
               RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
               "Print", "[", 
                "\"\<no renormalization factor! which means adding 0 to the \
generalized ladder in {z/(z-1),zb/(zb-1)} notation\>\"", "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Sow", "[", 
                RowBox[{"{", 
                 RowBox[{"nint", ",", 
                  RowBox[{"{", "list", "}"}]}], "}"}], "]"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"fac", "=", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{
                   RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], "==", "0"}], 
                    ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], 
                    "]"}], "]"}], ",", 
                   RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    "1", ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2"}]}], "]"}], 
                    "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], "==", "0"}], 
                    ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"nint1", "=", 
                RowBox[{
                 RowBox[{"nint", "*", "fac"}], "//", "Factor"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"g", "=", 
                RowBox[{"(", 
                 RowBox[{"List", "@@", 
                  RowBox[{"Denominator", "[", "nint1", "]"}]}], ")"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"Not", "@", 
                  RowBox[{"FreeQ", "[", 
                   RowBox[{"g", ",", 
                    RowBox[{"Power", "[", 
                    RowBox[{"_", ",", "2"}], "]"}]}], "]"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Print", "[", 
                   RowBox[{
                   "g", ",", "\"\< can not renormalize with \>\"", ",", 
                    RowBox[{"1", "/", "fac"}]}], "]"}], ";", 
                  RowBox[{"npos", "=", 
                   RowBox[{"{", "}"}]}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"nnl", "=", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Select", "[", 
                    RowBox[{"g", ",", 
                    RowBox[{
                    RowBox[{"Not", "@", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "&"}]}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"npos", "=", 
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"nnl", ",", 
                    RowBox[{"_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "#", "]"}], "===", "1"}], "&"}], 
                    ")"}]}], ",", "1"}], "]"}], "//", "Flatten"}]}]}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"npos", "=!=", 
                  RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Print", "[", 
                   RowBox[{
                   "\"\<renormalization with factor: \>\"", ",", " ", 
                    RowBox[{"1", "/", "fac"}], ",", 
                    "\"\< which means adding 1 to the generalized ladder in \
{z/(z-1),zb/(zb-1)} notation\>\""}], "]"}], ";", 
                  RowBox[{"Sow", "[", 
                   RowBox[{"{", 
                    RowBox[{"nint1", ",", 
                    RowBox[{"{", "list", "}"}]}], "}"}], "]"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"fac", "=", 
                   RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], "==", "0"}], 
                    ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], 
                    "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    "1", ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], "==", "0"}], 
                    ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"x", "[", 
                    RowBox[{
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "2"}]}], "]"}], 
                    "]"}], "]"}], ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ">", "0"}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1", "-", 
                    RowBox[{"Length", "[", "list", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1"}]}], "]"}], 
                    "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"nint1", "=", 
                   RowBox[{
                    RowBox[{"nint", "*", "fac"}], "//", "Factor"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"g", "=", 
                   RowBox[{"(", 
                    RowBox[{"List", "@@", 
                    RowBox[{"Denominator", "[", "nint1", "]"}]}], ")"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"Not", "@", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"g", ",", 
                    RowBox[{"Power", "[", 
                    RowBox[{"_", ",", "2"}], "]"}]}], "]"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "g", ",", " ", "\"\<can not renormalize with \>\"", ",", 
                    RowBox[{"1", "/", "fac"}]}], "]"}], ";", 
                    RowBox[{"npos", "=", 
                    RowBox[{"{", "}"}]}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nnl", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Select", "[", 
                    RowBox[{"g", ",", 
                    RowBox[{
                    RowBox[{"Not", "@", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "&"}]}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"npos", "=", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"nnl", ",", 
                    RowBox[{"_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "#", "]"}], "===", "1"}], "&"}], 
                    ")"}]}], ",", "1"}], "]"}], "//", "Flatten"}]}]}]}], 
                   "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"npos", "=!=", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{
                    RowBox[{"Print", "[", 
                    RowBox[{"\"\<renormalization with factor: \>\"", ",", " ", 
                    RowBox[{"1", "/", "fac"}], ",", 
                    "\"\< which means adding 1 to the generalized ladder in \
{1/(1-z),1/(1-zb)} notation\>\""}], " ", "]"}], ";", 
                    RowBox[{"Sow", "[", 
                    RowBox[{"{", 
                    RowBox[{"nint1", ",", 
                    RowBox[{"{", "list", "}"}]}], "}"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    "Print", "[", "\"\<can not act boxing again!\>\"", "]"}], 
                    ";", 
                    RowBox[{"Sow", "[", 
                    RowBox[{"{", 
                    RowBox[{"nint", ",", 
                    RowBox[{"{", "list", "}"}]}], "}"}], "]"}]}]}], "]"}]}]}],
                 "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
              "]"}]}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "pos", "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Return", "[", "result", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boxing", "[", 
    RowBox[{"{", 
     RowBox[{"int_", ",", "olist_"}], "}"}], "]"}], ":=", 
   RowBox[{"boxing", "[", 
    RowBox[{"int", ",", "olist"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.958683367150907*^9, 3.9586833756931343`*^9}, {
  3.958683600116356*^9, 3.958683601349614*^9}, {3.9586836776786623`*^9, 
  3.958683678682911*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"5ec33e59-53ab-4d11-8953-db5e0a205796"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CanonicalDCI", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
   "}"}], "]"}]], "Input",
 CellChangeTimes->{
  3.958683958811489*^9, {3.958684002341769*^9, 3.958684004309246*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"10d454d3-6d6c-4cce-baef-1601402b043e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"8", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"8", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"10", ",", "11"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.958683240367794*^9, 3.95868338807371*^9, 
  3.958683959407566*^9, 3.958684004690558*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"2c457a6f-20ba-437b-af65-68ae3af130c8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "draw", " ", "the", " ", "DCI", " ", "integral", " ", "with", " ", "the", 
   " ", "four", " ", "external", " ", "points", " ", "specified"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9586837680493507`*^9, 
  3.958683786166952*^9}},ExpressionUUID->"dd4800e1-7ec1-4518-861c-\
a66d596640e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawGraph", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"CanonicalDCI", "[", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
      "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "}"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9586836924172497`*^9, 3.958683723305027*^9}, 
   3.958683964231493*^9, {3.958684006882059*^9, 3.9586840079512787`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"468cc3fc-cedc-40d3-a35a-8d082633bca2"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 11, 2, 5, 6, 9, 3, 4, 10, 7, 8}, {
      Null, {{1, 2}, {3, 4}, {3, 5}, {3, 6}, {7, 4}, {8, 9}, {8, 2}, {4, 5}, {
       4, 10}, {5, 10}, {5, 11}, {10, 11}, {10, 9}, {11, 6}, {11, 9}, {6, 
       9}, {6, 2}, {9, 2}, {3, 8}, {3, 9}}}, {
      EdgeStyle -> {
        UndirectedEdge[2, 10] -> Dashing[{Small, Small}], 
         UndirectedEdge[2, 4] -> Dashing[{Small, Small}]}, 
       VertexLabels -> {"Name"}, 
       VertexStyle -> {
        3 -> RGBColor[1, 0, 0], 1 -> RGBColor[1, 0, 0], 2 -> 
         RGBColor[1, 0, 0], 4 -> RGBColor[1, 0, 0]}, 
       VertexCoordinates -> {{0., 0.14615071895696108`}, {1.1042060155513458`,
         0.4965336986289208}, {3.5476440351086396`, 0.}, {4.472496145578024, 
        0.6068058190674013}, {3.794664783744625, 0.6766744410999843}, {
        2.2767882182865558`, 0.23230094602856827`}, {5.62877320368376, 
        0.5836991995647359}, {1.0315735351388924`, 1.3207694759437447`}, {
        2.0305021050075, 1.006116337777372}, {3.3680920466078756`, 
        1.160288159967149}, {2.8319187092168456`, 0.8314343558402149}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
        {Arrowheads[0.], 
         ArrowBox[{{0., 0.14615071895696108`}, {1.1042060155513458`, 
          0.4965336986289208}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.1042060155513458`, 0.4965336986289208}, {
          2.2767882182865558`, 0.23230094602856827`}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.1042060155513458`, 0.4965336986289208}, {
          1.0315735351388924`, 1.3207694759437447`}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.1042060155513458`, 0.4965336986289208}, {
          2.0305021050075, 1.006116337777372}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{3.5476440351086396`, 0.}, {4.472496145578024, 
          0.6068058190674013}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{3.5476440351086396`, 0.}, {3.794664783744625, 
          0.6766744410999843}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{3.5476440351086396`, 0.}, {2.2767882182865558`, 
          0.23230094602856827`}}, 0.0465273181632225]}, 
        {Dashing[{Small, Small}], 
         {Arrowheads[0.], 
          ArrowBox[{{3.5476440351086396`, 0.}, {1.0315735351388924`, 
           1.3207694759437447`}}, 0.0465273181632225]}}, 
        {Dashing[{Small, Small}], 
         {Arrowheads[0.], 
          ArrowBox[{{3.5476440351086396`, 0.}, {2.0305021050075, 
           1.006116337777372}}, 0.0465273181632225]}}, 
        {Arrowheads[0.], 
         ArrowBox[{{4.472496145578024, 0.6068058190674013}, {
          3.794664783744625, 0.6766744410999843}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{4.472496145578024, 0.6068058190674013}, {5.62877320368376,
           0.5836991995647359}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{4.472496145578024, 0.6068058190674013}, {
          3.3680920466078756`, 1.160288159967149}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{3.794664783744625, 0.6766744410999843}, {
          3.3680920466078756`, 1.160288159967149}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{3.794664783744625, 0.6766744410999843}, {
          2.8319187092168456`, 0.8314343558402149}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.2767882182865558`, 0.23230094602856827`}, {
          2.0305021050075, 1.006116337777372}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.2767882182865558`, 0.23230094602856827`}, {
          2.8319187092168456`, 0.8314343558402149}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.0315735351388924`, 1.3207694759437447`}, {
          2.0305021050075, 1.006116337777372}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.0305021050075, 1.006116337777372}, {3.3680920466078756`,
           1.160288159967149}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.0305021050075, 1.006116337777372}, {2.8319187092168456`,
           0.8314343558402149}}, 0.0465273181632225]}, 
        {Arrowheads[0.], 
         ArrowBox[{{3.3680920466078756`, 1.160288159967149}, {
          2.8319187092168456`, 0.8314343558402149}}, 0.0465273181632225]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], 
          DiskBox[{0., 0.14615071895696108`}, 0.0465273181632225]}, 
         InsetBox["1", 
          Offset[{2, 2}, {0.0465273181632225, 0.19267803712018358}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1042060155513458`, 0.4965336986289208}, 
          0.0465273181632225], 
         InsetBox["11", 
          Offset[{2, 2}, {1.1507333337145682, 0.5430610167921434}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], 
          DiskBox[{3.5476440351086396`, 0.}, 0.0465273181632225]}, 
         InsetBox["2", 
          Offset[{2, 2}, {3.594171353271862, 0.0465273181632225}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.472496145578024, 0.6068058190674013}, 0.0465273181632225],
          InsetBox["5", 
          Offset[{2, 2}, {4.519023463741246, 0.6533331372306238}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.794664783744625, 0.6766744410999843}, 0.0465273181632225],
          InsetBox["6", 
          Offset[{2, 2}, {3.8411921019078474, 0.7232017592632068}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.2767882182865558`, 0.23230094602856827`}, 
          0.0465273181632225], 
         InsetBox["9", 
          Offset[{2, 2}, {2.3233155364497784, 0.27882826419179074}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], 
          DiskBox[{5.62877320368376, 0.5836991995647359}, 
           0.0465273181632225]}, 
         InsetBox["3", 
          Offset[{2, 2}, {5.6753005218469825, 0.6302265177279585}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], 
          DiskBox[{1.0315735351388924`, 1.3207694759437447`}, 
           0.0465273181632225]}, 
         InsetBox["4", 
          Offset[{2, 2}, {1.0781008533021148, 1.3672967941069671}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.0305021050075, 1.006116337777372}, 0.0465273181632225], 
         InsetBox["10", 
          Offset[{2, 2}, {2.0770294231707225, 1.0526436559405945}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.3680920466078756`, 1.160288159967149}, 
          0.0465273181632225], 
         InsetBox["7", 
          Offset[{2, 2}, {3.4146193647710983, 1.2068154781303715}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.8319187092168456`, 0.8314343558402149}, 
          0.0465273181632225], 
         InsetBox["8", 
          Offset[{2, 2}, {2.8784460273800683, 0.8779616740034374}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.958683704547743*^9, 3.958683723957734*^9}, 
   3.9586839649208193`*^9, 3.958684008678973*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"ed5d60c4-ea5c-4bc8-8912-3f9b2b659cd8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "perform", " ", "boxing", " ", "to", " ", "this", " ", "integrand"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.958683932896587*^9, 
  3.958683944740283*^9}},ExpressionUUID->"886277c7-2379-4b8e-b99a-\
04c845d93591"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"boxing", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CanonicalDCI", "[", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "}"}]}], "}"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"drawGraph", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.958683903584968*^9, 3.958683930652094*^9}, 
   3.95868397153428*^9, {3.958684011085503*^9, 3.9586840127960663`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"cdebcaec-a409-4f42-be5f-96dc4d0196f3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"the ordering of external legs is \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\" the expression of svmpl is related to this \
ordering!\"\>"}],
  SequenceForm[
  "the ordering of external legs is ", {1, 2, 3, 4}, 
   " the expression of svmpl is related to this ordering!"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.958683920681286*^9, 3.9586839721149063`*^9}, 
   3.958684013347196*^9},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"00687c3b-5f0e-44d2-aedc-df6ed73ddbc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"acting on vertex \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "1"}],
  SequenceForm[
   Style["acting on vertex ", Bold], 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.958683920681286*^9, 3.9586839721149063`*^9}, 
   3.958684013348727*^9},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"cf1f75ee-3bc2-48b1-b31e-d57de211f18b"],

Cell[BoxData["\<\"no renormalization factor! which means adding 0 to the \
generalized ladder in {z/(z-1),zb/(zb-1)} notation\"\>"], "Print",
 CellChangeTimes->{{3.958683920681286*^9, 3.9586839721149063`*^9}, 
   3.958684013350725*^9},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"e0783fc4-0915-46e1-a17a-e64dfe5be21e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"acting on vertex \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "3"}],
  SequenceForm[
   Style["acting on vertex ", Bold], 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.958683920681286*^9, 3.9586839721149063`*^9}, 
   3.9586840133519506`*^9},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"9a2b1974-c79a-4751-92c0-70dd1e1a46f1"],

Cell[BoxData["\<\"no renormalization factor! which means adding 0 to the \
generalized ladder in {z/(z-1),zb/(zb-1)} notation\"\>"], "Print",
 CellChangeTimes->{{3.958683920681286*^9, 3.9586839721149063`*^9}, 
   3.958684013353034*^9},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"aa228f1f-a709-49a6-93db-9e873cc5c969"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 9, 10, 2, 5, 6, 3, 4, 7, 8}, {
        Null, {{1, 2}, {1, 3}, {4, 5}, {4, 6}, {4, 2}, {7, 5}, {8, 3}, {5, 
         6}, {5, 9}, {6, 9}, {6, 10}, {9, 10}, {9, 3}, {10, 2}, {10, 3}, {2, 
         3}, {1, 4}, {4, 3}}}, {
        EdgeStyle -> {
          UndirectedEdge[1, 2] -> Dashing[{Small, Small}], 
           UndirectedEdge[2, 10] -> Dashing[{Small, Small}]}, 
         VertexLabels -> {"Name"}, 
         VertexStyle -> {
          3 -> RGBColor[1, 0, 0], 1 -> RGBColor[1, 0, 0], 2 -> 
           RGBColor[1, 0, 0], 4 -> RGBColor[1, 0, 0]}, 
         VertexCoordinates -> {{0.5625401542325472, 1.4668330111457015`}, {
          1.5202601427730147`, 1.4319269138242312`}, {1.0425258173614318`, 
          0.5940532437481951}, {2.764896641452831, 1.4808342061809088`}, {
          3.5359205764272206`, 0.6914677652534031}, {2.825568250307111, 
          0.7412468504798954}, {4.697329807818918, 0.5460194963103705}, {0., 
          0.}, {2.3437199206216506`, 0.27669177424021185`}, {
          1.8464114303695136`, 0.6983053092375353}}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {Arrowheads[0.], 
           ArrowBox[{{0.5625401542325472, 1.4668330111457015`}, {
            1.5202601427730147`, 1.4319269138242312`}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.5625401542325472, 1.4668330111457015`}, {
            1.0425258173614318`, 0.5940532437481951}}, 
            0.041288571717076325`]}, 
          {Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.5625401542325472, 1.4668330111457015`}, {
             2.764896641452831, 1.4808342061809088`}}, 
             0.041288571717076325`]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.5202601427730147`, 1.4319269138242312`}, {
            1.0425258173614318`, 0.5940532437481951}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.5202601427730147`, 1.4319269138242312`}, {
            2.764896641452831, 1.4808342061809088`}}, 0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.5202601427730147`, 1.4319269138242312`}, {
            1.8464114303695136`, 0.6983053092375353}}, 
            0.041288571717076325`]}, 
          {Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{1.0425258173614318`, 0.5940532437481951}, {
             2.764896641452831, 1.4808342061809088`}}, 
             0.041288571717076325`]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.0425258173614318`, 0.5940532437481951}, {0., 0.}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.0425258173614318`, 0.5940532437481951}, {
            2.3437199206216506`, 0.27669177424021185`}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.0425258173614318`, 0.5940532437481951}, {
            1.8464114303695136`, 0.6983053092375353}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.764896641452831, 1.4808342061809088`}, {
            3.5359205764272206`, 0.6914677652534031}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.764896641452831, 1.4808342061809088`}, {
            2.825568250307111, 0.7412468504798954}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.5359205764272206`, 0.6914677652534031}, {
            2.825568250307111, 0.7412468504798954}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.5359205764272206`, 0.6914677652534031}, {
            4.697329807818918, 0.5460194963103705}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.5359205764272206`, 0.6914677652534031}, {
            2.3437199206216506`, 0.27669177424021185`}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.825568250307111, 0.7412468504798954}, {
            2.3437199206216506`, 0.27669177424021185`}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.825568250307111, 0.7412468504798954}, {
            1.8464114303695136`, 0.6983053092375353}}, 
            0.041288571717076325`]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.3437199206216506`, 0.27669177424021185`}, {
            1.8464114303695136`, 0.6983053092375353}}, 
            0.041288571717076325`]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], 
            DiskBox[{0.5625401542325472, 1.4668330111457015`}, 
             0.041288571717076325]}, 
           InsetBox["1", 
            Offset[{2, 2}, {0.6038287259496236, 1.5081215828627779}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.5202601427730147`, 1.4319269138242312`}, 
            0.041288571717076325], 
           InsetBox["9", 
            Offset[{2, 2}, {1.561548714490091, 1.4732154855413075}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.0425258173614318`, 0.5940532437481951}, 
            0.041288571717076325], 
           InsetBox["10", 
            Offset[{2, 2}, {1.0838143890785081, 0.6353418154652715}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{2.764896641452831, 1.4808342061809088`}, 
             0.041288571717076325]}, 
           InsetBox["2", 
            Offset[{2, 2}, {2.806185213169907, 1.5221227778979851}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.5359205764272206`, 0.6914677652534031}, 
            0.041288571717076325], 
           InsetBox["5", 
            Offset[{2, 2}, {3.5772091481442967, 0.7327563369704795}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.825568250307111, 0.7412468504798954}, 
            0.041288571717076325], 
           InsetBox["6", 
            Offset[{2, 2}, {2.8668568220241872, 0.7825354221969717}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{4.697329807818918, 0.5460194963103705}, 
             0.041288571717076325]}, 
           InsetBox["3", 
            Offset[{2, 2}, {4.738618379535994, 0.5873080680274468}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], DiskBox[{0., 0.}, 0.041288571717076325]}, 
           InsetBox["4", 
            Offset[{2, 2}, {0.041288571717076325, 0.041288571717076325}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.3437199206216506`, 0.27669177424021185`}, 
            0.041288571717076325], 
           InsetBox["7", 
            Offset[{2, 2}, {2.3850084923387267, 0.3179803459572882}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.8464114303695136`, 0.6983053092375353}, 
            0.041288571717076325], 
           InsetBox["8", 
            Offset[{2, 2}, {1.88770000208659, 0.7395938809546116}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 11, 2, 6, 9, 3, 7, 4, 10, 8}, {
        Null, {{1, 2}, {3, 4}, {3, 5}, {6, 4}, {6, 7}, {8, 9}, {8, 2}, {4, 
         7}, {4, 10}, {7, 10}, {7, 9}, {10, 5}, {10, 9}, {5, 9}, {5, 2}, {9, 
         2}, {3, 9}, {6, 8}}}, {
        EdgeStyle -> {
          UndirectedEdge[3, 4] -> Dashing[{Small, Small}], 
           UndirectedEdge[2, 10] -> Dashing[{Small, Small}]}, 
         VertexLabels -> {"Name"}, 
         VertexStyle -> {
          3 -> RGBColor[1, 0, 0], 1 -> RGBColor[1, 0, 0], 2 -> 
           RGBColor[1, 0, 0], 4 -> RGBColor[1, 0, 0]}, 
         VertexCoordinates -> {{0., 1.4897936790444537`}, {
          1.1247516843048035`, 1.1252670740924753`}, {3.3182811011306015`, 
          0.}, {3.8985539476237525`, 0.8731285045767447}, {
          2.2486999840866866`, 0.48563403831324536`}, {4.417098712875431, 
          1.6291859764948264`}, {3.396214498162719, 1.5357363422387496`}, {
          1.1188382041979585`, 0.5304783364154788}, {2.1013434051534876`, 
          1.156666151381252}, {2.9659564400467087`, 0.9960205013524819}}}]]}, 
      
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {Arrowheads[0.], 
           ArrowBox[{{0., 1.4897936790444537`}, {1.1247516843048035`, 
            1.1252670740924753`}}, 0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.1247516843048035`, 1.1252670740924753`}, {
            2.2486999840866866`, 0.48563403831324536`}}, 
            0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.1247516843048035`, 1.1252670740924753`}, {
            1.1188382041979585`, 0.5304783364154788}}, 
            0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.1247516843048035`, 1.1252670740924753`}, {
            2.1013434051534876`, 1.156666151381252}}, 0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.3182811011306015`, 0.}, {3.8985539476237525`, 
            0.8731285045767447}}, 0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.3182811011306015`, 0.}, {2.2486999840866866`, 
            0.48563403831324536`}}, 0.03960704847412223]}, 
          {Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{3.3182811011306015`, 0.}, {2.1013434051534876`, 
             1.156666151381252}}, 0.03960704847412223]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.8985539476237525`, 0.8731285045767447}, {
            4.417098712875431, 1.6291859764948264`}}, 0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.8985539476237525`, 0.8731285045767447}, {
            3.396214498162719, 1.5357363422387496`}}, 0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.8985539476237525`, 0.8731285045767447}, {
            2.9659564400467087`, 0.9960205013524819}}, 
            0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.2486999840866866`, 0.48563403831324536`}, {
            2.1013434051534876`, 1.156666151381252}}, 0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.2486999840866866`, 0.48563403831324536`}, {
            2.9659564400467087`, 0.9960205013524819}}, 
            0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{4.417098712875431, 1.6291859764948264`}, {
            3.396214498162719, 1.5357363422387496`}}, 0.03960704847412223]}, 
          {Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{4.417098712875431, 1.6291859764948264`}, {
             1.1188382041979585`, 0.5304783364154788}}, 
             0.03960704847412223]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.396214498162719, 1.5357363422387496`}, {
            2.1013434051534876`, 1.156666151381252}}, 0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.396214498162719, 1.5357363422387496`}, {
            2.9659564400467087`, 0.9960205013524819}}, 
            0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.1188382041979585`, 0.5304783364154788}, {
            2.1013434051534876`, 1.156666151381252}}, 0.03960704847412223]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.1013434051534876`, 1.156666151381252}, {
            2.9659564400467087`, 0.9960205013524819}}, 0.03960704847412223]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], 
            DiskBox[{0., 1.4897936790444537`}, 0.03960704847412223]}, 
           InsetBox["1", 
            Offset[{2, 2}, {0.03960704847412223, 1.529400727518576}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.1247516843048035`, 1.1252670740924753`}, 
            0.03960704847412223], 
           InsetBox["11", 
            Offset[{2, 2}, {1.1643587327789258, 1.1648741225665975}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{3.3182811011306015`, 0.}, 0.03960704847412223]}, 
           InsetBox["2", 
            Offset[{2, 2}, {3.3578881496047237, 0.03960704847412223}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.8985539476237525`, 0.8731285045767447}, 
            0.03960704847412223], 
           InsetBox["6", 
            Offset[{2, 2}, {3.9381609960978747, 0.912735553050867}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.2486999840866866`, 0.48563403831324536`}, 
            0.03960704847412223], 
           InsetBox["9", 
            Offset[{2, 2}, {2.288307032560809, 0.5252410867873676}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{4.417098712875431, 1.6291859764948264`}, 
             0.03960704847412223]}, 
           InsetBox["3", 
            Offset[{2, 2}, {4.4567057613495535, 1.6687930249689487}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.396214498162719, 1.5357363422387496`}, 
            0.03960704847412223], 
           InsetBox["7", 
            Offset[{2, 2}, {3.4358215466368414, 1.5753433907128718}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{1.1188382041979585`, 0.5304783364154788}, 
             0.03960704847412223]}, 
           InsetBox["4", 
            Offset[{2, 2}, {1.1584452526720808, 0.570085384889601}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.1013434051534876`, 1.156666151381252}, 
            0.03960704847412223], 
           InsetBox["10", 
            Offset[{2, 2}, {2.14095045362761, 1.1962731998553742}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.9659564400467087`, 0.9960205013524819}, 
            0.03960704847412223], 
           InsetBox["8", 
            Offset[{2, 2}, {3.005563488520831, 1.035627549826604}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{{3.958683920694428*^9, 3.958683972166931*^9}, 
   3.958684013399699*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"27719ffd-de60-41ed-92c3-80453f44ab3d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"boxing", " ", "again"}], "*)"}]], "Input",
 CellChangeTimes->{{3.958684030245273*^9, 
  3.9586840357738857`*^9}},ExpressionUUID->"5c6f59da-96ea-4b14-ac7f-\
7b0eb284052e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"boxing", "[", 
   RowBox[{"%%", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"drawGraph", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.958684024951685*^9, 3.958684028093391*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"8c90e7af-ae35-4af9-954c-89db2ae4f4af"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"the ordering of external legs is \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
   "\[InvisibleSpace]", "\<\" the expression of svmpl is related to this \
ordering!\"\>"}],
  SequenceForm[
  "the ordering of external legs is ", {1, 2, 3, 4}, 
   " the expression of svmpl is related to this ordering!"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9586840390759573`*^9},
 CellLabel->
  "During evaluation of \
In[185]:=",ExpressionUUID->"cf8921ba-1b07-4e8e-b590-2bcadfbb64b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"acting on vertex \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "3"}],
  SequenceForm[
   Style["acting on vertex ", Bold], 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.958684039078185*^9},
 CellLabel->
  "During evaluation of \
In[185]:=",ExpressionUUID->"7744c71e-531c-41fd-9a41-8aa51d69e2ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"renormalization with factor: \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}]], 
   "\[InvisibleSpace]", "\<\" which means adding 1 to the generalized ladder \
in {z/(z-1),zb/(zb-1)} notation\"\>"}],
  SequenceForm[
  "renormalization with factor: ", $CellContext`x[
    1, 2] $CellContext`x[1, 3]^(-1) $CellContext`x[2, 4]^(-1) $CellContext`x[
    3, 4], " which means adding 1 to the generalized ladder in \
{z/(z-1),zb/(zb-1)} notation"],
  Editable->False]], "Print",
 CellChangeTimes->{3.958684039080927*^9},
 CellLabel->
  "During evaluation of \
In[185]:=",ExpressionUUID->"62f3bc95-5597-4039-aadb-d77864accd38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"acting on vertex \"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "4"}],
  SequenceForm[
   Style["acting on vertex ", Bold], 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.958684039082501*^9},
 CellLabel->
  "During evaluation of \
In[185]:=",ExpressionUUID->"340eb2f0-6f7f-4fe1-a739-ea23bd6f2f4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"renormalization with factor: \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}]], 
   "\[InvisibleSpace]", "\<\" which means adding 1 to the generalized ladder \
in {1/(1-z),1/(1-zb)} notation\"\>"}],
  SequenceForm[
  "renormalization with factor: ", $CellContext`x[
    1, 2] $CellContext`x[1, 3]^(-1) $CellContext`x[2, 4]^(-1) $CellContext`x[
    3, 4], " which means adding 1 to the generalized ladder in \
{1/(1-z),1/(1-zb)} notation"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9586840390839*^9},
 CellLabel->
  "During evaluation of \
In[185]:=",ExpressionUUID->"c715b767-7c23-4500-9fe9-5f1511426216"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 9, 10, 2, 6, 3, 7, 4, 8}, {
        Null, {{1, 2}, {1, 3}, {4, 5}, {4, 2}, {6, 5}, {6, 7}, {8, 3}, {5, 
         7}, {5, 9}, {7, 9}, {7, 3}, {9, 2}, {9, 3}, {2, 3}, {1, 6}, {4, 
         3}}}, {EdgeStyle -> {
          UndirectedEdge[2, 10] -> Dashing[{Small, Small}], 
           UndirectedEdge[1, 3] -> Dashing[{Small, Small}]}, 
         VertexLabels -> {"Name"}, 
         VertexStyle -> {
          3 -> RGBColor[1, 0, 0], 1 -> RGBColor[1, 0, 0], 2 -> 
           RGBColor[1, 0, 0], 4 -> RGBColor[1, 0, 0]}, 
         VertexCoordinates -> {{0.36976336406166843`, 0.4541543746071913}, {
          1.2897232298214782`, 0.35165676610657626`}, {0.9599896525744375, 
          1.2914576874247756`}, {2.3440987317620925`, 0.}, {
          2.7495368408757734`, 0.991869960149697}, {3.196789881985386, 
          1.8165494253843306`}, {2.192615487609139, 1.6667072349810415`}, {0.,
           2.0038576308076013`}, {1.8092205097616016`, 
          1.0477434963625556`}}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {Arrowheads[0.], 
           ArrowBox[{{0.36976336406166843`, 0.4541543746071913}, {
            1.2897232298214782`, 0.35165676610657626`}}, 
            0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.36976336406166843`, 0.4541543746071913}, {
            0.9599896525744375, 1.2914576874247756`}}, 
            0.03163432143212526]}, 
          {Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.36976336406166843`, 0.4541543746071913}, {
             3.196789881985386, 1.8165494253843306`}}, 0.03163432143212526]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.2897232298214782`, 0.35165676610657626`}, {
            0.9599896525744375, 1.2914576874247756`}}, 
            0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.2897232298214782`, 0.35165676610657626`}, {
            2.3440987317620925`, 0.}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.2897232298214782`, 0.35165676610657626`}, {
            1.8092205097616016`, 1.0477434963625556`}}, 0.03163432143212526]}, 
          {Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[{{0.9599896525744375, 1.2914576874247756`}, {
             2.3440987317620925`, 0.}}, 0.03163432143212526]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.9599896525744375, 1.2914576874247756`}, {
            2.192615487609139, 1.6667072349810415`}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.9599896525744375, 1.2914576874247756`}, {0., 
            2.0038576308076013`}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{0.9599896525744375, 1.2914576874247756`}, {
            1.8092205097616016`, 1.0477434963625556`}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.3440987317620925`, 0.}, {2.7495368408757734`, 
            0.991869960149697}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.7495368408757734`, 0.991869960149697}, {
            3.196789881985386, 1.8165494253843306`}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.7495368408757734`, 0.991869960149697}, {
            2.192615487609139, 1.6667072349810415`}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.7495368408757734`, 0.991869960149697}, {
            1.8092205097616016`, 1.0477434963625556`}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.196789881985386, 1.8165494253843306`}, {
            2.192615487609139, 1.6667072349810415`}}, 0.03163432143212526]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.192615487609139, 1.6667072349810415`}, {
            1.8092205097616016`, 1.0477434963625556`}}, 
            0.03163432143212526]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], 
            DiskBox[{0.36976336406166843`, 0.4541543746071913}, 
             0.03163432143212526]}, 
           InsetBox["1", 
            Offset[{2, 2}, {0.4013976854937937, 0.48578869603931657}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.2897232298214782`, 0.35165676610657626`}, 
            0.03163432143212526], 
           InsetBox["9", 
            Offset[{2, 2}, {1.3213575512536035, 0.3832910875387015}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{0.9599896525744375, 1.2914576874247756`}, 
            0.03163432143212526], 
           InsetBox["10", 
            Offset[{2, 2}, {0.9916239740065628, 1.323092008856901}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{2.3440987317620925`, 0.}, 0.03163432143212526]}, 
           InsetBox["2", 
            Offset[{2, 2}, {2.375733053194218, 0.03163432143212526}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.7495368408757734`, 0.991869960149697}, 
            0.03163432143212526], 
           InsetBox["6", 
            Offset[{2, 2}, {2.7811711623078987, 1.0235042815818223}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{3.196789881985386, 1.8165494253843306`}, 
             0.03163432143212526]}, 
           InsetBox["3", 
            Offset[{2, 2}, {3.2284242034175112, 1.848183746816456}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.192615487609139, 1.6667072349810415`}, 
            0.03163432143212526], 
           InsetBox["7", 
            Offset[{2, 2}, {2.224249809041264, 1.6983415564131668}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{0., 2.0038576308076013`}, 0.03163432143212526]}, 
           InsetBox["4", 
            Offset[{2, 2}, {0.03163432143212526, 2.0354919522397266}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.8092205097616016`, 1.0477434963625556`}, 
            0.03163432143212526], 
           InsetBox["8", 
            Offset[{2, 2}, {1.840854831193727, 1.079377817794681}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 9, 2, 5, 6, 3, 4, 7, 8}, {
        Null, {{1, 2}, {3, 4}, {3, 5}, {3, 2}, {6, 4}, {7, 8}, {7, 9}, {7, 
         2}, {4, 5}, {4, 8}, {5, 8}, {5, 9}, {8, 9}, {9, 2}, {3, 7}, {3, 
         7}}}, {EdgeStyle -> {
          UndirectedEdge[2, 4] -> Dashing[{Small, Small}]}, 
         VertexLabels -> {"Name"}, 
         VertexStyle -> {
          3 -> RGBColor[1, 0, 0], 1 -> RGBColor[1, 0, 0], 2 -> 
           RGBColor[1, 0, 0], 4 -> RGBColor[1, 0, 0]}, 
         VertexCoordinates -> {{4.56845209900839, 0.008288951321843041}, {
          3.4592848467734436`, 0.41827268427151926`}, {2.2524735175385255`, 
          0.}, {1.1619338049902794`, 0.4855261475102022}, {
          1.8698159876921383`, 0.6461159964037463}, {0., 
          0.28090272269462907`}, {3.1501952801487563`, 1.446526336763337}, {
          2.0290613888649895`, 1.3199563451592349`}, {2.7413224641438108`, 
          0.976577415748002}}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
          {Arrowheads[0.], 
           ArrowBox[{{4.56845209900839, 0.008288951321843041}, {
            3.4592848467734436`, 0.41827268427151926`}}, 
            0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.4592848467734436`, 0.41827268427151926`}, {
            2.2524735175385255`, 0.}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.4592848467734436`, 0.41827268427151926`}, {
            3.1501952801487563`, 1.446526336763337}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.4592848467734436`, 0.41827268427151926`}, {
            2.7413224641438108`, 0.976577415748002}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.2524735175385255`, 0.}, {1.1619338049902794`, 
            0.4855261475102022}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.2524735175385255`, 0.}, {1.8698159876921383`, 
            0.6461159964037463}}, 0.04052164960880511]}, 
          {Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{2.2524735175385255`, 0.}, {2.463466527206223, 
              0.8708852057878396}, {3.1501952801487563`, 1.446526336763337}}],
              0.04052164960880511]}}, 
          {Dashing[{Small, Small}], 
           {Arrowheads[0.], 
            ArrowBox[
             BezierCurveBox[{{2.2524735175385255`, 0.}, {2.939202270481057, 
              0.5756411309754913}, {3.1501952801487563`, 1.446526336763337}}],
              0.04052164960880511]}}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.1619338049902794`, 0.4855261475102022}, {
            1.8698159876921383`, 0.6461159964037463}}, 
            0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.1619338049902794`, 0.4855261475102022}, {0., 
            0.28090272269462907`}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.1619338049902794`, 0.4855261475102022}, {
            2.0290613888649895`, 1.3199563451592349`}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.8698159876921383`, 0.6461159964037463}, {
            2.0290613888649895`, 1.3199563451592349`}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{1.8698159876921383`, 0.6461159964037463}, {
            2.7413224641438108`, 0.976577415748002}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.1501952801487563`, 1.446526336763337}, {
            2.0290613888649895`, 1.3199563451592349`}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{3.1501952801487563`, 1.446526336763337}, {
            2.7413224641438108`, 0.976577415748002}}, 0.04052164960880511]}, 
          {Arrowheads[0.], 
           ArrowBox[{{2.0290613888649895`, 1.3199563451592349`}, {
            2.7413224641438108`, 0.976577415748002}}, 
            0.04052164960880511]}}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], 
            DiskBox[{4.56845209900839, 0.008288951321843041}, 
             0.04052164960880511]}, 
           InsetBox["1", 
            Offset[{2, 2}, {4.608973748617195, 0.04881060093064815}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{3.4592848467734436`, 0.41827268427151926`}, 
            0.04052164960880511], 
           InsetBox["9", 
            Offset[{2, 2}, {3.4998064963822486, 0.45879433388032437}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{2.2524735175385255`, 0.}, 0.04052164960880511]}, 
           InsetBox["2", 
            Offset[{2, 2}, {2.2929951671473305, 0.04052164960880511}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.1619338049902794`, 0.4855261475102022}, 
            0.04052164960880511], 
           InsetBox["5", 
            Offset[{2, 2}, {1.2024554545990846, 0.5260477971190073}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{1.8698159876921383`, 0.6461159964037463}, 
            0.04052164960880511], 
           InsetBox["6", 
            Offset[{2, 2}, {1.9103376373009433, 0.6866376460125514}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{0., 0.28090272269462907`}, 0.04052164960880511]}, 
           InsetBox["3", 
            Offset[{2, 2}, {0.04052164960880511, 0.3214243723034342}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {RGBColor[1, 0, 0], 
            DiskBox[{3.1501952801487563`, 1.446526336763337}, 
             0.04052164960880511]}, 
           InsetBox["4", 
            Offset[{2, 2}, {3.1907169297575613, 1.4870479863721422}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.0290613888649895`, 1.3199563451592349`}, 
            0.04052164960880511], 
           InsetBox["7", 
            Offset[{2, 2}, {2.0695830384737945, 1.3604779947680399}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           DiskBox[{2.7413224641438108`, 0.976577415748002}, 
            0.04052164960880511], 
           InsetBox["8", 
            Offset[{2, 2}, {2.7818441137526158, 1.017099065356807}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None]}], "}"}]], "Output",
 CellChangeTimes->{3.9586840391391582`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"181311d8-05b2-4272-b7a6-f986a4b2356c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "supplement", " ", "the", " ", "dci", " ", "integral", " ", "to", " ", 
    "f"}], "-", "graph"}], "*)"}]], "Input",
 CellChangeTimes->{{3.95868375745194*^9, 3.958683765918296*^9}, {
  3.958683872525136*^9, 
  3.958683892416771*^9}},ExpressionUUID->"bc4eef41-b7ad-4501-bb95-\
542f29388045"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawGraph", "[", 
  RowBox[{
   RowBox[{"CanonicalDCI", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}],
     "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.958683741154598*^9, 3.958683748597542*^9}, {
   3.958683842224938*^9, 3.958683860190696*^9}, 3.958683995147348*^9, {
   3.958684093258706*^9, 3.958684094434491*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"9aaf4d1b-d67c-40db-92ab-3a20cb2a7393"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numerator: \"\>", "\[InvisibleSpace]", 
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "10"}], "]"}]}],
  SequenceForm["numerator: ", 
   $CellContext`x[2, 10]],
  Editable->False]], "Print",
 CellChangeTimes->{3.958683749169964*^9, 3.958683862542994*^9, 
  3.958683996998826*^9, 3.958684094830248*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"a3a1b760-f010-4d6f-8ef4-f2f8c26555d7"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 11, 5, 6, 9, 10, 7, 8}, {
      Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {2, 8}, {
       3, 4}, {3, 6}, {4, 9}, {4, 5}, {6, 7}, {6, 10}, {7, 10}, {7, 11}, {10, 
       11}, {10, 9}, {11, 8}, {11, 9}, {8, 9}, {8, 5}, {9, 5}}}, {
      GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGAQB2ImKJ4W/LlY5s4V+1Mmx0/uuX/NvvHYf+HcuUf3VzUw
ilgcOGuPLs/VNc/HsnLVHgYw+IAh/z/ERZgv/5194Et98/fHLmPIlx19N7l1
wwP72237ppkv3LMf3T5089HlGULB5u/3hpqPLi9dFGxnb3xn/1XWVYcKu05i
mP/rVZlxdPgZ+1VPezQ4Gi/vR7cP3f3o8uj2o6tH9x+6fFxUKYvy+Uf2y79M
n13++OV+dPXo7kOXR9eP7h50/6PLx0L0718J1Y+unpC82U99T2X+NfvTzDne
N/96gOFedPehy6PrR1ePbj+6PLp+dPXo8gA0HX1E
         "], 0.021812234931106983`]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{0.3259345180825276, 0.35740585045716655`}, 
          0.021812234931106983], 
         InsetBox["1", {0.342906991290339, 0.3827918977052541}, ImageScaled[{0.08315154820010318, -0.12348806582967486}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.16886676289100325`, 0.23242856003617246`}, 
          0.021812234931106983], 
         InsetBox["2", {-0.18681607861733607, 0.2571335859748036}, 
          ImageScaled[{0.9408399636150707, -0.10676200151283632}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.021812234931106983], 
         InsetBox["3", {-1.734723475976807*^-16, 1.0305371289035496}, 
          ImageScaled[{0.49999999999999967, -0.25}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.9510565162951535, 0.3090169943749475}, 
          0.021812234931106983], 
         InsetBox["4", {0.9800990517278196, 0.3184534861655628}, ImageScaled[{-0.21329238722136523, 0.2682372542187897}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.521548069888168, -0.11183497839240479`}, 
          0.021812234931106983], 
         InsetBox["11", {0.5502293370969, -0.12231835346789104}, ImageScaled[{-0.204419543647684, 0.7574744774287127}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.9510565162951536, 0.3090169943749472}, 
          0.021812234931106983], 
         InsetBox["5", {-0.9800990517278197, 0.31845348616556246}, 
          ImageScaled[{1.2132923872213652, 0.26823725421878925}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.4406278713848068, -0.1995374870785286}, 
          0.021812234931106983], 
         InsetBox["6", {-0.47001622958042955, -0.2078345133071114}, 
          ImageScaled[{1.2217858861693724, 0.7037771688062568}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.22141590130726013`, -0.30475048027036655`}, 
          0.021812234931106983], 
         InsetBox["9", {0.19113076331336568, -0.3008355526384957}, 
          ImageScaled[{1.243811036301467, 0.40384833711194656}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.5877852522924731, -0.8090169943749473}, 
          0.021812234931106983], 
         InsetBox["10", {0.6057345263093339, -0.8337220506173375}, 
          ImageScaled[{0.059161060780645314, 1.1067627457812108}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.587785252292473, -0.8090169943749476}, 
          0.021812234931106983], 
         InsetBox["7", {-0.6057345263093338, -0.8337220506173377}, 
          ImageScaled[{0.940838939219355, 1.1067627457812104}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.054802992519386626`, -0.5305804890246975}, 
          0.021812234931106983], 
         InsetBox["8", {-0.05369576701309865, -0.5610975382488645}, 
          ImageScaled[{0.47280624736075144, 1.2495068377389198}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.958683749213374*^9, 3.958683862575539*^9, 
  3.958683997033478*^9, 3.958684094863257*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"a062e0a2-3038-4e77-a57d-cff2e622ab48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalDCI", "[", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "1", ",", "0"}], "}"}], "]"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "*", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "*", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "*", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "*", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "*", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.983360830843914*^9, 3.983360832973509*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"ec7ced8a-dc25-4e4c-9a07-a1c993765e83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "13"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "14"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "12"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "13"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "14"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"8", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"8", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"10", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"10", ",", "13"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"11", ",", "12"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"11", ",", "13"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"12", ",", "13"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"12", ",", "14"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"13", ",", "14"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.98336083403234*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"abed26e5-f760-4f3b-a9d8-cffe727c082a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawGraph", "[", 
  RowBox[{
   RowBox[{"CanonicalDCI", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "1", ",", "0"}], "}"}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{3.983405802912772*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"a547f90f-b2e5-4695-acfb-cdcb08f152b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numerator: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "13"}], "]"}]}]}],
  SequenceForm["numerator: ", $CellContext`x[2, 10] $CellContext`x[2, 13]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9834058041099997`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"5d5dbe32-c6ba-49a0-a2cf-7954c1f9ab2f"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 14, 5, 6, 9, 12, 13, 7, 8, 10, 11}, {
      Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {2, 8}, {
       2, 9}, {3, 4}, {3, 6}, {4, 10}, {4, 5}, {6, 7}, {6, 11}, {7, 11}, {7, 
       12}, {11, 12}, {11, 13}, {12, 8}, {12, 13}, {8, 13}, {8, 14}, {13, 
       14}, {13, 10}, {14, 9}, {14, 10}, {9, 10}, {9, 5}, {10, 5}}}, {
      GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGCQA2ImKD5demXNj99X7V/VBr/xMr1j/+HZ4+K5B/bu1zzX
+DbwyEl7dHmurnk+lpWr9jCAwQcM+VU+ES+qtr22ZwbLP8CQvzXJia/352P7
FVkTo6SmrcewD918dPl1EPP3f/4PAvcx5Bv79y+/u/Xh/k2v8x/F7N28H13+
jltP0cKrS/f/2cwr+qLvLob8+aonMW3fbtl/eH5z+uorJ/ajuwfdf+jy6O5D
V4/uf3T51VD+H4j+/ejq0d2HLo+uH9096OGDLr8SymeBuGc/unpC8j4BC4Jv
plzff89068vj/g/2o4c3IXn2GBFjtWUTbaDhiSF/+dGF/4avLtv/C5Hfo27/
cD96eKD7H10eXT+6enT70eXR9aOHB7r/0OXRzUdXjy6Pzke3HwDm6x8f
         "], 0.02261146496815286]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{0.34350411298677547`, 0.4407527263519727}, 
          0.02261146496815286], 
         InsetBox["1", {0.3573741841156969, 0.4692084233030303}, ImageScaled[{0.17138815383692152, -0.1741767235386381}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.11622032241202951`, 0.2013037118627932}, 
          0.02261146496815286], 
         InsetBox["2", {-0.1320484039983809, 0.2287186237792589}, 
          ImageScaled[{0.8750013293345826, -0.14951828534483613}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02261146496815286], 
         InsetBox["3", {-1.734723475976807*^-16, 1.031656050955414}, 
          ImageScaled[{0.49999999999999967, -0.25}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.8660254037844386, 0.5000000000000003}, 
          0.02261146496815286], 
         InsetBox["4", {0.8934403480953217, 0.5158280254777073}, ImageScaled[{-0.14951905283832934, 0.1250000000000006}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6242127684132257, 0.06169206958357637}, 
          0.02261146496815286], 
         InsetBox["14", {0.655831119491092, 0.0601475835174186}, ImageScaled[{-0.24910680873616986, 0.5365922000583652}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.866025403784439, 0.4999999999999993}, 
          0.02261146496815286], 
         InsetBox["5", {-0.8934403480953221, 0.5158280254777062}, 
          ImageScaled[{1.149519052838329, 0.12500000000000022}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.5534504200299893, -0.07710819748164857}, 
          0.02261146496815286], 
         InsetBox["6", {-0.5850288084341534, -0.07489213162352777}, 
          ImageScaled[{1.248160006959821, 0.4474966288141399}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.04264549754419786, -0.4618473249054771}, 
          0.02261146496815286], 
         InsetBox["9", {-0.01912709882357143, -0.4406579293570098}, 
          ImageScaled[{-0.05720149886393622, -0.002022399563787358}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.42129668303998086`, -0.19399018206223628`}, 
          0.02261146496815286], 
         InsetBox["12", {0.39118690666630745, -0.20376294670788014}, 
          ImageScaled[{1.2133654261569506, 0.731537834411381}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.8660254037844387, -0.4999999999999998}, 
          0.02261146496815286], 
         InsetBox["13", {0.8934403480953219, -0.5158280254777067}, 
          ImageScaled[{-0.14951905283832911, 0.8749999999999998}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
          0.02261146496815286], 
         InsetBox["7", {-0.8934403480953217, -0.5158280254777075}, 
          ImageScaled[{1.149519052838329, 0.875}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.36553033033965643`, -0.5097388805967815}, 
          0.02261146496815286], 
         InsetBox["8", {-0.3800020060905318, -0.5378933857967187}, 
          ImageScaled[{0.8428651548622895, 1.1670408425136038}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.123233995736766*^-17, -1.}, 0.02261146496815286], 
         InsetBox["10", {5.898059818321144*^-17, -1.031656050955414}, 
          ImageScaled[{0.5000000000000002, 1.25}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.31116914732005546`, -0.5389593767419283}, 
          0.02261146496815286], 
         InsetBox["11", {0.3269971577236819, -0.5663743297558304}, 
          ImageScaled[{0.12500035713742325, 1.1495192590315855}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.983405804139722*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"843366db-4ee4-4eab-a943-1dfd424ee418"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawGraph", "[", 
  RowBox[{
   RowBox[{"CanonicalDCI", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
      "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], "]"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "*", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9834058269521017`*^9, 3.983405829014555*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d54f5ec0-5d58-4baa-b2b9-f8f9d8ba1127"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numerator: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "13"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "16"}], "]"}]}]}],
  SequenceForm[
  "numerator: ", $CellContext`x[2, 10] $CellContext`x[2, 13] $CellContext`x[
    2, 16]],
  Editable->False]], "Print",
 CellChangeTimes->{3.983405830484716*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"81a42b3c-501c-4d4f-963e-5faa74a6d408"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 17, 5, 6, 9, 12, 15, 16, 7, 8, 10, 11, 13, 14}, {
      Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {2, 8}, {
       2, 9}, {2, 10}, {3, 4}, {3, 6}, {4, 11}, {4, 5}, {6, 7}, {6, 12}, {7, 
       12}, {7, 13}, {12, 13}, {12, 14}, {13, 8}, {13, 14}, {8, 14}, {8, 
       15}, {14, 15}, {14, 16}, {15, 9}, {15, 16}, {9, 16}, {9, 17}, {16, 
       17}, {16, 11}, {17, 10}, {17, 11}, {10, 11}, {10, 5}, {11, 5}}}, {
      GraphLayout -> "TutteEmbedding", VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGBQBWImKD5s3WV5b9FV+0vTXkj/5X1gfy8hqmhj1Nb968yk
xb5qH7NHl+fqmudjWblqDwMYfMCQ977HWnqY5aX9pbfdjxZ8fowhz2Za8ibw
zRP7Q73b1/15cgrDPnTz0eV9IObvPw81H12+9EkdJ5PP4/1ui/kMNl5ZgSF/
88Z5oSkrLu5Xuzbd8177nf3o8gyJjenW70/bf3rzhPE8w10M+QvvyhWrVjyw
n2BzKTf6zvr96O5F9z+6PLr70dWjhw+6fObLCNY5Ru/t61yZHk+oPrMfXT26
+9Dl0fWjuwc9/NDlofr3d0P1o6snJM+tso8/yPfR/qhy7Sql0Bv70eODkPyB
1YW+B47c3l8Uc3rlnitvMOQ3OFX+2NTeu3+2W+i/4tlP96PHJyH5QxDz7Qug
5qPLT2u85Rmo99Ce44gu73OLW/vRwxs9fNHl0fWjq0e3H10eh354eKOHH7o8
evihq0eXR+ejhx+6PLr70dWjy6Pz0f0HAEF3hE4=
         "], 0.02220329551621769]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{0.33806567782533764`, 0.5017076058472532}, 
          0.02220329551621769], 
         InsetBox["1", {0.3488244153033647, 0.530870986621242}, ImageScaled[{0.24041649092050588, -0.20364508227797362}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.08341511766264229, 0.1732164724293645}, 
          0.02220329551621769], 
         InsetBox["2", {-0.09690226594996959, 0.2012227224704787}, 
          ImageScaled[{0.8254137659786014, -0.17572618782434657}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.02220329551621769], 
         InsetBox["3", {-1.734723475976807*^-16, 1.0310846137227048}, 
          ImageScaled[{0.49999999999999967, -0.25}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7818314824680298, 0.6234898018587336}, 
          0.02220329551621769], 
         InsetBox["4", {0.8061344120967981, 0.642870741509558}, ImageScaled[{-0.08637361185102255, 0.03238264860595008}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6538476579895878, 0.2101131299124131}, 
          0.02220329551621769], 
         InsetBox["17", {0.6844888652279095, 0.2153447290243469}, 
          ImageScaled[{-0.2393016247120232, 0.3737735855766994}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.7818314824680299, 0.6234898018587333}, 
          0.02220329551621769], 
         InsetBox["5", {-0.8061344120967983, 0.6428707415095577}, 
          ImageScaled[{1.0863736118510223, 0.03238264860594975}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.6030283151113865, 0.048497712246279565`}, 
          0.02220329551621769], 
         InsetBox["6", {-0.6325371157087495, 0.05826929848367409}, 
          ImageScaled[{1.2119792655443835, 0.2642341724615709}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.2759142097196566, -0.4457927435572365}, 
          0.02220329551621769], 
         InsetBox["9", {-0.24599386211460222, -0.4373650505465435}, 
          ImageScaled[{-0.22190894517695048, 0.29665921492847847}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.21823828271840995`, -0.45317435441002296`}, 
          0.02220329551621769], 
         InsetBox["12", {0.1876556566725651, -0.4476105252942272}, 
          ImageScaled[{1.237888195716264, 0.36575764221902113}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.5205660489732171, -0.062228066593086884`}, 
          0.02220329551621769], 
         InsetBox["15", {0.4953219508870052, -0.0803661128523585}, 
          ImageScaled[{1.1090818349410556, 0.9376292018876673}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.9749279121818236, -0.22252093395631428`}, 
          0.02220329551621769], 
         InsetBox["16", {1.0052331697394787, -0.22943791123356183}, 
          ImageScaled[{-0.23119593413636763, 0.6668907004672361}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.9749279121818236, -0.22252093395631464`}, 
          0.02220329551621769], 
         InsetBox["7", {-1.0052331697394787, -0.22943791123356216}, 
          ImageScaled[{1.2311959341363679, 0.6668907004672356}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.5719385440326062, -0.38019620829242273`}, 
          0.02220329551621769], 
         InsetBox["8", {-0.5951332874295817, -0.40089058165907066}, 
          ImageScaled[{1.0596356352668854, 0.9993074761501468}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.43388373911755806`, -0.9009688679024193}, 
          0.02220329551621769], 
         InsetBox["10", {-0.4473708475485902, -0.9289751371373486}, 
          ImageScaled[{0.8254128043381688, 1.1757266509268143}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-0.014418981750311616`, -0.6752262084430244}, 
          0.02220329551621769], 
         InsetBox["11", {-0.013995765427319496, -0.7063079409918016}, 
          ImageScaled[{0.489788766716691, 1.249930483921566}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.4338837391175582, -0.900968867902419}, 
          0.02220329551621769], 
         InsetBox["13", {0.44737084754859024, -0.9289751371373484}, 
          ImageScaled[{0.17458719566183162, 1.1757266509268145}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.5369039957477522, -0.40972305571546075`}, 
          0.02220329551621769], 
         InsetBox["14", {0.5609407870751785, -0.42943310069185614}, 
          ImageScaled[{-0.07995230876560733, 0.9755579034748993}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.983405830505616*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"b78729fb-3ba4-44e2-ba1e-2081cdae4fa8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exp", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"CanonicalDCI", "[", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
        "0", ",", "1", ",", "0"}], "}"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"CanonicalDCI", "[", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
        "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], "]"}],
      "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"CanonicalDCI", "[", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0"}], "}"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "*", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.983360892577869*^9, 3.983360915888411*^9}, {
  3.983403355043654*^9, 3.983403372067428*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"4ab9ff67-dece-4f4e-b908-eb54f06c320d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "13"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "14"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "9"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "12"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "14"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"8", ",", "9"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"8", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"9", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"9", ",", "11"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"10", ",", "11"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"10", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"11", ",", "12"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"11", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"12", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"12", ",", "14"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"13", ",", "14"}], "]"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "16"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "17"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "9"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "12"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "15"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "16"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "17"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"8", ",", "9"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"8", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"9", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"9", ",", "11"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"10", ",", "11"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"10", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"11", ",", "12"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"11", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"12", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"12", ",", "14"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"13", ",", "14"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"13", ",", "16"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"14", ",", "15"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"14", ",", "16"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"15", ",", "16"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"15", ",", "17"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"16", ",", "17"}], "]"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "10"}], "]"}], "3"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "14"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "9"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "12"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "14"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "11"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "12"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "14"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "7"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"6", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "8"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"7", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"8", ",", "9"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"8", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"9", ",", "10"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"9", ",", "11"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"10", ",", "11"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"11", ",", "12"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"12", ",", "13"}], "]"}], " ", 
      RowBox[{"x", "[", 
       RowBox[{"13", ",", "14"}], "]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.98336091986163*^9, 3.983403379394734*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"337edaf5-3892-457c-8e81-6420bdb06282"]
}, Open  ]],

Cell["\<\
Transform expressions to maple form for the input of package \
HyperlogProcedures.\
\>", "Text",
 CellChangeTimes->{{3.983921028758326*^9, 
  3.983921069640546*^9}},ExpressionUUID->"f949ecfe-7d4d-4e3a-beb8-\
3843f653f3d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Join", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Power", "[", 
                    RowBox[{
                    RowBox[{"x", "[", 
                    RowBox[{"a_", ",", "b_"}], "]"}], ",", "c_"}], "]"}], "->", 
                   RowBox[{"F", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b"}], "}"}], ",", 
                    RowBox[{"-", "c"}]}], "]"}]}], "}"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
                  RowBox[{"F", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b"}], "}"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], ",", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
                  RowBox[{"F", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b"}], "}"}], ",", "1"}], "]"}]}], 
                 "}"}]}]}], "}"}], "&"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"List", "@@@", 
                RowBox[{"NumeratorDenominator", "[", "#", "]"}]}], ")"}], 
              "&"}], "[", 
             RowBox[{"exp", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ")"}]}], 
         RowBox[{"(*", 
          RowBox[{"//", 
           RowBox[{
            RowBox[{"DeleteCases", "[", 
             RowBox[{"#", ",", 
              RowBox[{"_", "?", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Not", "@", 
                  RowBox[{"FreeQ", "[", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}]}], 
                 "&"}], ")"}]}]}], "]"}], "&"}]}], "*)"}], "//", 
         "InputForm"}], "//", "ToString"}], "//", 
       RowBox[{
        RowBox[{"StringDelete", "[", 
         RowBox[{"#", ",", "\"\<F\>\""}], "]"}], "&"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "exp", "]"}]}], "}"}]}], "]"}]}], "//", 
   "ToString"}], "//", 
  RowBox[{
   RowBox[{"StringDelete", "[", 
    RowBox[{"#", ",", "\"\<F\>\""}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{3.983366840923703*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"73d617cf-0153-4d35-9ec4-3e9dfd33f00a"],

Cell[BoxData["\<\"[{[{2, 10}, -1], [{2, 13}, -1], [{1, 2}, 1], [{1, 3}, 1], \
[{1, 4}, 1], [{1, 14}, 1], [{2, 3}, 1], [{2, 5}, 1], [{2, 6}, 1], [{2, 9}, \
1], [{2, 12}, 1], [{3, 4}, 1], [{3, 5}, 1], [{4, 13}, 1], [{4, 14}, 1], [{5, \
6}, 1], [{5, 7}, 1], [{6, 7}, 1], [{6, 8}, 1], [{7, 8}, 1], [{7, 10}, 1], \
[{8, 9}, 1], [{8, 10}, 1], [{9, 10}, 1], [{9, 11}, 1], [{10, 11}, 1], [{10, \
13}, 1], [{11, 12}, 1], [{11, 13}, 1], [{12, 13}, 1], [{12, 14}, 1], [{13, \
14}, 1]}, {[{2, 10}, -1], [{2, 13}, -1], [{2, 16}, -1], [{1, 2}, 1], [{1, 3}, \
1], [{1, 4}, 1], [{1, 17}, 1], [{2, 3}, 1], [{2, 5}, 1], [{2, 6}, 1], [{2, \
9}, 1], [{2, 12}, 1], [{2, 15}, 1], [{3, 4}, 1], [{3, 5}, 1], [{4, 16}, 1], \
[{4, 17}, 1], [{5, 6}, 1], [{5, 7}, 1], [{6, 7}, 1], [{6, 8}, 1], [{7, 8}, \
1], [{7, 10}, 1], [{8, 9}, 1], [{8, 10}, 1], [{9, 10}, 1], [{9, 11}, 1], \
[{10, 11}, 1], [{10, 13}, 1], [{11, 12}, 1], [{11, 13}, 1], [{12, 13}, 1], \
[{12, 14}, 1], [{13, 14}, 1], [{13, 16}, 1], [{14, 15}, 1], [{14, 16}, 1], \
[{15, 16}, 1], [{15, 17}, 1], [{16, 17}, 1]}, {[{2, 4}, -3], [{2, 10}, -3], \
[{1, 2}, 1], [{1, 3}, 1], [{1, 4}, 1], [{1, 14}, 1], [{2, 3}, 1], [{2, 5}, \
1], [{2, 6}, 1], [{2, 7}, 1], [{2, 8}, 1], [{2, 9}, 1], [{2, 12}, 1], [{2, \
13}, 1], [{2, 14}, 1], [{3, 4}, 1], [{3, 5}, 1], [{4, 10}, 1], [{4, 11}, 1], \
[{4, 12}, 1], [{4, 13}, 1], [{4, 14}, 1], [{5, 6}, 1], [{5, 10}, 1], [{6, 7}, \
1], [{6, 10}, 1], [{7, 8}, 1], [{7, 10}, 1], [{8, 9}, 1], [{8, 10}, 1], [{9, \
10}, 1], [{9, 11}, 1], [{10, 11}, 1], [{11, 12}, 1], [{12, 13}, 1], [{13, \
14}, 1]}]\"\>"], "Output",
 CellChangeTimes->{3.98336092683788*^9, 3.983366841934971*^9, 
  3.98340339619309*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"9240f7c9-6bd4-49d6-8f3d-daa0d2c8c7f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["map between binary Steinmann SVHPLs and f-graphs", "Subsubsection",
 CellChangeTimes->{{3.958804030143237*^9, 3.958804045540032*^9}, {
  3.9597193215398808`*^9, 
  3.959719322203808*^9}},ExpressionUUID->"23797810-f816-47ea-9674-\
8fff6aabab65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<./fmap.m\>\"", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.958806487536358*^9, 3.958806493917138*^9}, {
  3.983921073926181*^9, 3.983921074040243*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"a0e7a3d4-c03e-4eff-870a-5a39c39a69d0"],

Cell["\<\
This map is two directional. 
One direction is from From the binary Steinmann SVHPL.\
\>", "Text",
 CellChangeTimes->{{3.958804048455214*^9, 3.958804112677589*^9}, 
   3.958806527551744*^9},ExpressionUUID->"bfde26eb-83ca-46cf-b213-\
939a3200b331"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fmap", "[", "\"\<100100100\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.958806506402128*^9, 3.958806512087458*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"110289c3-b2bf-45fe-836f-fb1d70b288f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\"-loop f-graphs.\"\>"}],
  SequenceForm[9, "-loop f-graphs."],
  Editable->False]], "Print",
 CellChangeTimes->{3.95880651531199*^9, 3.983921080082967*^9},
 CellLabel->
  "During evaluation of \
In[297]:=",ExpressionUUID->"0b2f2bd9-121d-4965-af19-d3ee9d11d1ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4180", ",", "4883", ",", "5044", ",", "5080", ",", "5388", ",", "5516", 
   ",", "9140", ",", "12587", ",", "12731", ",", "13032", ",", "18038", ",", 
   "18127", ",", "18275", ",", "18285", ",", "20550", ",", "25324", ",", 
   "26310", ",", "30239", ",", "30293", ",", "30919", ",", "35162", ",", 
   "36551", ",", "36559", ",", "36793"}], "}"}]], "Output",
 CellChangeTimes->{3.958806515313828*^9, 3.983921080086586*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"d5edb497-0f52-467f-920d-b114dbb44097"]
}, Open  ]],

Cell[TextData[{
 "The output is a set of 9-loop f-graphs which are related to B[100100100]. \
Note that we only return ",
 StyleBox["weight-preserving",
  FontColor->RGBColor[1, 0.5, 0]],
 " f-graphs. The message can be turned off."
}], "Text",
 CellChangeTimes->{{3.958806532348414*^9, 3.9588066231579742`*^9}, {
  3.958806661668129*^9, 
  3.9588066695624723`*^9}},ExpressionUUID->"b0640828-86b8-48cc-81fd-\
8162d5c5755a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fmap", "[", 
  RowBox[{"\"\<100100100\>\"", ",", 
   RowBox[{"\"\<message\>\"", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.958806652580168*^9, 3.958806658773404*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"ed7427ff-9fdc-478f-ba18-cbafcb6accf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4180", ",", "4883", ",", "5044", ",", "5080", ",", "5388", ",", "5516", 
   ",", "9140", ",", "12587", ",", "12731", ",", "13032", ",", "18038", ",", 
   "18127", ",", "18275", ",", "18285", ",", "20550", ",", "25324", ",", 
   "26310", ",", "30239", ",", "30293", ",", "30919", ",", "35162", ",", 
   "36551", ",", "36559", ",", "36793"}], "}"}]], "Output",
 CellChangeTimes->{3.958806659116605*^9, 3.98392109627077*^9},
 CellLabel->
  "Out[298]=",ExpressionUUID->"74d81413-448f-46a8-a2ed-360b80d707f7"]
}, Open  ]],

Cell[TextData[{
 "Another direction is from f-graphs to the related binary Steinmann SVHPLs \
and their periods. If a f-graph is not related to binary Steinmann SVHPLs, \
then the output is Null. ",
 StyleBox["f[a,l]",
  FontWeight->"Bold"],
 ", where a is the index for this f-graph and l is the loop number, gives the \
corresponding binary Steinmann SVHPLs and its periods."
}], "Text",
 CellChangeTimes->{{3.958806680207921*^9, 3.958806780863263*^9}, {
  3.958808022546339*^9, 
  3.95880805148639*^9}},ExpressionUUID->"96d890fe-edbe-4880-bece-\
e461c6189316"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fmap", "[", 
  RowBox[{"3", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.958806674335253*^9, 3.95880667563973*^9}, {
  3.958806788598723*^9, 3.958806789985527*^9}, {3.958806839743293*^9, 
  3.958806840187502*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"be36e1ae-b420-402d-b416-a8d27afc6f0d"],

Cell[BoxData["\<\"This f-graph is not related to binary Steinmann \
SVHPLs.\"\>"], "Print",
 CellChangeTimes->{3.9588067905356207`*^9, 3.958806840610019*^9, 
  3.983921113202944*^9},
 CellLabel->
  "During evaluation of \
In[299]:=",ExpressionUUID->"5905087e-0fc0-4ebb-852b-e0ad8652490b"]
}, Open  ]],

Cell[TextData[{
 StyleBox["fmap[0,l]",
  FontWeight->"Bold"],
 " returns all f-graphs that can be related to binary Steinmann SVHPLs by \
taking four-cycles."
}], "Text",
 CellChangeTimes->{{3.958806797359243*^9, 
  3.9588068296631193`*^9}},ExpressionUUID->"d229e547-9e36-4182-b09d-\
a53ded0d723b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fmap", "[", 
  RowBox[{"0", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.958806831856617*^9, 3.958806842658965*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"00416d54-3952-4c0f-a76a-588fd1f67173"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "22", ",", "27", ",", "28", ",", "29", ",", "30", ",", "33", ",", "36", ",",
    "39", ",", "44", ",", "45", ",", "46", ",", "63", ",", "65", ",", "82", 
   ",", "127", ",", "130", ",", "138", ",", "139", ",", "140", ",", "143", 
   ",", "145", ",", "147", ",", "148", ",", "149", ",", "152", ",", "153", 
   ",", "154", ",", "155", ",", "156", ",", "158", ",", "159", ",", "161", 
   ",", "162", ",", "164", ",", "167", ",", "171", ",", "173", ",", "175", 
   ",", "177", ",", "205", ",", "208", ",", "210", ",", "212", ",", "214", 
   ",", "215"}], "}"}]], "Output",
 CellChangeTimes->{3.983921120067485*^9},
 CellLabel->
  "Out[300]=",ExpressionUUID->"e0c2b92a-b326-4406-98d7-2f0ec86f0f08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fmap", "[", 
   RowBox[{"27", ",", "7"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"weight", "-", 
    RowBox[{"preserving", " ", "type"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.958806898024438*^9, 3.95880690170418*^9}, {
  3.958808094949134*^9, 3.95880810445787*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"a824c489-6612-4fd5-952d-d6a65938ef5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"B", "[", "\<\"1000000\"\>", "]"}], "}"}], ",", 
   RowBox[{"P", "[", "\<\"1000000\"\>", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.983921134955117*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"2ebcaa0b-6e46-4183-abed-ffa74255625f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fmap", "[", 
   RowBox[{"205", ",", "7"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"weight", "-", 
    RowBox[{"dropping", " ", "type"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.958808086265183*^9, 3.958808116360654*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"53d8bb2a-bf07-4bf8-ac69-0a095a10321e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"B", "[", "\<\"10\"\>", "]"}], ",", 
     RowBox[{"B", "[", "\<\"1000\"\>", "]"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"P", "[", "\<\"10\"\>", "]"}], " ", 
    RowBox[{"P", "[", "\<\"1000\"\>", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.983921141824645*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"fa64df3f-7628-4f51-998b-6d2616af5e20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fmap", "[", 
   RowBox[{"75", ",", "8"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"not", " ", "of", " ", "uniform", " ", "weight"}], ",", " ", 
    RowBox[{
    "only", " ", "partly", " ", "related", " ", "to", " ", "binary", " ", 
     "Steinmann", " ", "SVHPL"}], ",", " ", 
    RowBox[{
    "we", " ", "give", " ", "the", " ", "relation", " ", "here", " ", 
     "anyway"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.958808125897642*^9, 3.958808214484325*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"0369bfb2-a924-4fd7-bd5e-90ce62b4d189"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"{", 
    RowBox[{"B", "[", "\<\"10\"\>", "]"}], "}"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "29300"}], " ", 
       RowBox[{"f", "[", "11", "]"}]}], "+", 
      RowBox[{"1600", " ", 
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "5"}], "]"}]}], "+", 
      RowBox[{"640", " ", 
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "3", ",", "5"}], "]"}]}], "+", 
      RowBox[{"640", " ", 
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "5", ",", "3"}], "]"}]}], "-", 
      RowBox[{"1280", " ", 
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "3", ",", "3"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"P", "[", "\<\"10\"\>", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9839211508050117`*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"7c132d98-e162-41d2-a570-5c48675c434a"]
}, Open  ]],

Cell[TextData[{
 "The output for a f-graph which is related to binary Steinmann SVHPLs is in \
the form: {",
 StyleBox["a",
  FontColor->RGBColor[1, 0.5, 0]],
 ",{",
 StyleBox["binary list",
  FontColor->RGBColor[1, 0.5, 0]],
 "},",
 StyleBox["period",
  FontColor->RGBColor[1, 0.5, 0]],
 "}. The first number ",
 StyleBox["a ",
  FontColor->RGBColor[1, 0.5, 0]],
 StyleBox["can be 0,1,-1,Null. 0 indicated it is weight-preserving, 1 \
indicates it is weight-dropping, -1 indicates it is not of uniform weight, \
Null indicates we don\[CloseCurlyQuote]t know its period or its weight. The \
second term is a list of binary Steinmann SVHPLs that are related to this \
f-graph. The last term is the period of this f-graph. For the definition of ",
  
  FontColor->GrayLevel[0]],
 StyleBox["B[]",
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[" and ",
  FontColor->GrayLevel[0]],
 StyleBox["P[]",
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[", see (3.3),(3.4),(4.1) in Section 3 and Section 4 of the paper. \
The value of P[] can be looked up as",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.958806909443952*^9, 3.958806989476475*^9}, {
  3.958807026023281*^9, 3.958807204962998*^9}, {3.958807299659618*^9, 
  3.9588073223291197`*^9}, {3.958808292527507*^9, 3.9588083073077583`*^9}, {
  3.958945894445507*^9, 
  3.958945894773031*^9}},ExpressionUUID->"bced9a9e-4777-4c91-908d-\
906c27155b78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mzvexp", "[", "\"\<10\>\"", "]"}], 
  RowBox[{"(*", 
   RowBox[{"P", "[", "10", "]"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9588083096701803`*^9, 3.9588083213279343`*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"4f4ed229-ac40-4ed8-9893-27a15bad5e35"],

Cell[BoxData[
 RowBox[{"20", " ", 
  RowBox[{"f", "[", "5", "]"}]}]], "Output",
 CellChangeTimes->{{3.958808323278338*^9, 3.95880834322476*^9}, 
   3.958808640840361*^9, 3.9839212086682*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"cb5b42a2-5b2a-49c6-b02b-2dd56edda1e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fint", "[", "7", "]"}], "[", "27", "]"}]], "Input",
 CellChangeTimes->{{3.958807951389666*^9, 3.958807963310807*^9}},
 CellLabel->
  "In[822]:=",ExpressionUUID->"cbf7dbc6-8b7e-4673-a66b-3e865d064da8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"8", ",", "9"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", 
      RowBox[{"10", ",", "11"}], "]"}], "3"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "7"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"6", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "8"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "9"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"7", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"8", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"8", ",", "11"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "10"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"9", ",", "11"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9588079555105247`*^9, 3.958807963922217*^9}},
 CellLabel->
  "Out[822]=",ExpressionUUID->"1a11485a-5d99-42c7-9ede-399c5548572e"]
}, Open  ]],

Cell[TextData[{
 "The integrand of f-graphs which are related to binary Steinmann SVHPLs can \
be called with ",
 StyleBox["fint[l][a],",
  FontWeight->"Bold"],
 " for the whole set of integrands of f-graphs, please see 1609.00007, the \
indices for f-graphs are named according to 1609.00007."
}], "Text",
 CellChangeTimes->{{3.9588077393563128`*^9, 3.958807863283264*^9}, {
  3.958807915808481*^9, 
  3.958807938630912*^9}},ExpressionUUID->"1ee1d452-01e1-4735-a556-\
2224ac746286"]
}, Open  ]]
},
WindowSize->{808, 686},
WindowMargins->{{Automatic, 283}, {-76, Automatic}},
SpellingDictionaries->{"CorrectWords"->{
 "dlog", "eps", "Baikov", "penta", "Parke", "Penta", "correlator", 
  "Mandelstam", "superconformal", "Steinmann"}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e727c9d8-f048-4d9b-8791-7368520d7629"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 455, 9, 58, "Text",ExpressionUUID->"799d8985-4db8-4705-89f9-355170416b78"],
Cell[1016, 31, 272, 6, 30, "Input",ExpressionUUID->"a1fcdf43-d5aa-4328-8b7a-b90f6a009f9a"],
Cell[CellGroupData[{
Cell[1313, 41, 189, 3, 45, "Subsubsection",ExpressionUUID->"34746ad1-b876-4a5e-a6ad-1672db3c6d95"],
Cell[1505, 46, 1318, 37, 89, "Input",ExpressionUUID->"e110b6de-6a99-4818-a038-7469738ba64f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[2848, 87, 223, 4, 30, "Input",ExpressionUUID->"9164df13-d828-4094-9612-1231b7c430c8"],
Cell[3074, 93, 2206, 66, 132, "Output",ExpressionUUID->"cb719ccd-1463-480b-82cf-4064f09cd381"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5317, 164, 223, 4, 30, "Input",ExpressionUUID->"79d1497e-c808-420f-a63c-b205594d878d"],
Cell[5543, 170, 436, 13, 48, "Output",ExpressionUUID->"15546881-80d8-478e-8fc2-dc58e1efc95d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6016, 188, 222, 4, 30, "Input",ExpressionUUID->"61a211f6-b713-4472-bcf0-b2af771d50ec"],
Cell[6241, 194, 439, 13, 48, "Output",ExpressionUUID->"96b36d51-1929-4f83-8e3a-b0b7f1be1fa4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6717, 212, 221, 4, 30, "Input",ExpressionUUID->"555e5718-e1c3-416b-93ab-08f7151b4182"],
Cell[6941, 218, 522, 15, 34, "Output",ExpressionUUID->"63a62dce-6034-444d-87bd-4f23dd2c907b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7500, 238, 223, 4, 30, "Input",ExpressionUUID->"0551559e-bd31-4903-a858-c4107101b15f"],
Cell[7726, 244, 2343, 65, 153, "Output",ExpressionUUID->"ef5152b4-5553-408b-a236-f67edd4289b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10106, 314, 224, 4, 30, "Input",ExpressionUUID->"a404f0a0-539b-491f-a3b9-e282f55de3c8"],
Cell[10333, 320, 2070, 61, 115, "Output",ExpressionUUID->"e19354c4-fddb-405c-9d02-39f9daf477f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12440, 386, 320, 6, 30, "Input",ExpressionUUID->"369d41c2-eb9c-4c88-bfc0-8ac22ea59be8"],
Cell[12763, 394, 570, 17, 50, "Output",ExpressionUUID->"c49f91bd-91e2-4d24-978b-d608a762de82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13370, 416, 225, 4, 30, "Input",ExpressionUUID->"75a2c285-03db-4d70-ab67-1f5689a75aeb"],
Cell[13598, 422, 1211, 35, 94, "Output",ExpressionUUID->"cccddbb4-f0bd-4acc-9ccd-6f22c70dfee5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14858, 463, 185, 3, 45, "Subsubsection",ExpressionUUID->"72019911-dcd2-4e38-8e6c-d1ae2f282def"],
Cell[15046, 468, 197, 3, 35, "Text",ExpressionUUID->"00be2e59-4afa-48b7-8f37-2bdc146ef6d8"],
Cell[15246, 473, 42150, 1027, 2987, "Input",ExpressionUUID->"5ec33e59-53ab-4d11-8953-db5e0a205796",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[57421, 1504, 340, 8, 30, "Input",ExpressionUUID->"10d454d3-6d6c-4cce-baef-1601402b043e"],
Cell[57764, 1514, 1627, 49, 77, "Output",ExpressionUUID->"2c457a6f-20ba-437b-af65-68ae3af130c8"]
}, Open  ]],
Cell[59406, 1566, 334, 8, 30, "Input",ExpressionUUID->"dd4800e1-7ec1-4518-861c-a66d596640e1"],
Cell[CellGroupData[{
Cell[59765, 1578, 593, 16, 30, "Input",ExpressionUUID->"468cc3fc-cedc-40d3-a35a-8d082633bca2"],
Cell[60361, 1596, 7820, 160, 125, "Output",ExpressionUUID->"ed5d60c4-ea5c-4bc8-8912-3f9b2b659cd8"]
}, Open  ]],
Cell[68196, 1759, 259, 7, 30, "Input",ExpressionUUID->"886277c7-2379-4b8e-b99a-04c845d93591"],
Cell[CellGroupData[{
Cell[68480, 1770, 677, 18, 52, "Input",ExpressionUUID->"cdebcaec-a409-4f42-be5f-96dc4d0196f3"],
Cell[CellGroupData[{
Cell[69182, 1792, 638, 15, 44, "Print",ExpressionUUID->"00687c3b-5f0e-44d2-aedc-df6ed73ddbc6"],
Cell[69823, 1809, 448, 13, 24, "Print",ExpressionUUID->"cf1f75ee-3bc2-48b1-b31e-d57de211f18b"],
Cell[70274, 1824, 341, 6, 44, "Print",ExpressionUUID->"e0783fc4-0915-46e1-a17a-e64dfe5be21e"],
Cell[70618, 1832, 450, 13, 24, "Print",ExpressionUUID->"9a2b1974-c79a-4751-92c0-70dd1e1a46f1"],
Cell[71071, 1847, 341, 6, 44, "Print",ExpressionUUID->"aa228f1f-a709-49a6-93db-9e873cc5c969"]
}, Open  ]],
Cell[71427, 1856, 15377, 323, 102, "Output",ExpressionUUID->"27719ffd-de60-41ed-92c3-80453f44ab3d"]
}, Open  ]],
Cell[86819, 2182, 211, 5, 30, "Input",ExpressionUUID->"5c6f59da-96ea-4b14-ac7f-7b0eb284052e"],
Cell[CellGroupData[{
Cell[87055, 2191, 342, 8, 52, "Input",ExpressionUUID->"8c90e7af-ae35-4af9-954c-89db2ae4f4af"],
Cell[CellGroupData[{
Cell[87422, 2203, 588, 14, 44, "Print",ExpressionUUID->"cf8921ba-1b07-4e8e-b590-2bcadfbb64b4"],
Cell[88013, 2219, 396, 12, 24, "Print",ExpressionUUID->"7744c71e-531c-41fd-9a41-8aa51d69e2ab"],
Cell[88412, 2233, 954, 25, 64, "Print",ExpressionUUID->"62f3bc95-5597-4039-aadb-d77864accd38"],
Cell[89369, 2260, 396, 12, 24, "Print",ExpressionUUID->"340eb2f0-6f7f-4fe1-a739-ea23bd6f2f4e"],
Cell[89768, 2274, 950, 25, 64, "Print",ExpressionUUID->"c715b767-7c23-4500-9fe9-5f1511426216"]
}, Open  ]],
Cell[90733, 2302, 13771, 283, 145, "Output",ExpressionUUID->"181311d8-05b2-4272-b7a6-f986a4b2356c"]
}, Open  ]],
Cell[104519, 2588, 346, 9, 30, "Input",ExpressionUUID->"bc4eef41-b7ad-4501-bb95-542f29388045"],
Cell[CellGroupData[{
Cell[104890, 2601, 945, 26, 52, "Input",ExpressionUUID->"9aaf4d1b-d67c-40db-92ab-3a20cb2a7393"],
Cell[105838, 2629, 454, 12, 24, "Print",ExpressionUUID->"a3a1b760-f010-4d6f-8ef4-f2f8c26555d7"],
Cell[106295, 2643, 4299, 80, 376, "Output",ExpressionUUID->"a062e0a2-3038-4e77-a57d-cff2e622ab48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110631, 2728, 796, 22, 52, "Input",ExpressionUUID->"ec7ced8a-dc25-4e4c-9a07-a1c993765e83"],
Cell[111430, 2752, 2360, 71, 119, "Output",ExpressionUUID->"abed26e5-f760-4f3b-a9d8-cffe727c082a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113827, 2828, 827, 23, 52, "Input",ExpressionUUID->"a547f90f-b2e5-4695-acfb-cdcb08f152b4"],
Cell[114657, 2853, 487, 13, 24, "Print",ExpressionUUID->"5d5dbe32-c6ba-49a0-a2cf-7954c1f9ab2f"],
Cell[115147, 2868, 5129, 94, 442, "Output",ExpressionUUID->"843366db-4ee4-4eab-a943-1dfd424ee418"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120313, 2967, 887, 24, 52, "Input",ExpressionUUID->"d54f5ec0-5d58-4baa-b2b9-f8f9d8ba1127"],
Cell[121203, 2993, 582, 17, 24, "Print",ExpressionUUID->"81a42b3c-501c-4d4f-963e-5faa74a6d408"],
Cell[121788, 3012, 6196, 114, 379, "Output",ExpressionUUID->"b78729fb-3ba4-44e2-ba1e-2081cdae4fa8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128021, 3131, 2390, 67, 157, "Input",ExpressionUUID->"4ab9ff67-dece-4f4e-b908-eb54f06c320d"],
Cell[130414, 3200, 8189, 237, 335, "Output",ExpressionUUID->"337edaf5-3892-457c-8e81-6420bdb06282"]
}, Open  ]],
Cell[138618, 3440, 232, 6, 35, "Text",ExpressionUUID->"f949ecfe-7d4d-4e3a-beb8-3843f653f3d8"],
Cell[CellGroupData[{
Cell[138875, 3450, 3155, 85, 178, "Input",ExpressionUUID->"73d617cf-0153-4d35-9ec4-3e9dfd33f00a"],
Cell[142033, 3537, 1744, 23, 434, "Output",ExpressionUUID->"9240f7c9-6bd4-49d6-8f3d-daa0d2c8c7f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143826, 3566, 250, 4, 45, "Subsubsection",ExpressionUUID->"23797810-f816-47ea-9674-8fff6aabab65"],
Cell[144079, 3572, 314, 7, 46, "Input",ExpressionUUID->"a0e7a3d4-c03e-4eff-870a-5a39c39a69d0",
 InitializationCell->True],
Cell[144396, 3581, 257, 6, 58, "Text",ExpressionUUID->"bfde26eb-83ca-46cf-b213-939a3200b331"],
Cell[CellGroupData[{
Cell[144678, 3591, 222, 4, 30, "Input",ExpressionUUID->"110289c3-b2bf-45fe-836f-fb1d70b288f9"],
Cell[144903, 3597, 335, 8, 24, "Print",ExpressionUUID->"0b2f2bd9-121d-4965-af19-d3ee9d11d1ec"],
Cell[145241, 3607, 548, 10, 56, "Output",ExpressionUUID->"d5edb497-0f52-467f-920d-b114dbb44097"]
}, Open  ]],
Cell[145804, 3620, 423, 10, 58, "Text",ExpressionUUID->"b0640828-86b8-48cc-81fd-8162d5c5755a"],
Cell[CellGroupData[{
Cell[146252, 3634, 288, 6, 30, "Input",ExpressionUUID->"ed7427ff-9fdc-478f-ba18-cbafcb6accf3"],
Cell[146543, 3642, 547, 10, 56, "Output",ExpressionUUID->"74d81413-448f-46a8-a2ed-360b80d707f7"]
}, Open  ]],
Cell[147105, 3655, 563, 12, 81, "Text",ExpressionUUID->"96d890fe-edbe-4880-bece-e461c6189316"],
Cell[CellGroupData[{
Cell[147693, 3671, 326, 7, 30, "Input",ExpressionUUID->"be36e1ae-b420-402d-b416-a8d27afc6f0d"],
Cell[148022, 3680, 288, 6, 24, "Print",ExpressionUUID->"5905087e-0fc0-4ebb-852b-e0ad8652490b"]
}, Open  ]],
Cell[148325, 3689, 298, 8, 35, "Text",ExpressionUUID->"d229e547-9e36-4182-b09d-a53ded0d723b"],
Cell[CellGroupData[{
Cell[148648, 3701, 229, 5, 30, "Input",ExpressionUUID->"00416d54-3952-4c0f-a76a-588fd1f67173"],
Cell[148880, 3708, 735, 13, 77, "Output",ExpressionUUID->"e0c2b92a-b326-4406-98d7-2f0ec86f0f08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149652, 3726, 387, 10, 30, "Input",ExpressionUUID->"a824c489-6612-4fd5-952d-d6a65938ef5f"],
Cell[150042, 3738, 319, 8, 34, "Output",ExpressionUUID->"2ebcaa0b-6e46-4183-abed-ffa74255625f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150398, 3751, 339, 9, 30, "Input",ExpressionUUID->"53d8bb2a-bf07-4bf8-ac69-0a095a10321e"],
Cell[150740, 3762, 443, 12, 34, "Output",ExpressionUUID->"fa64df3f-7628-4f51-998b-6d2616af5e20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151220, 3779, 592, 15, 52, "Input",ExpressionUUID->"0369bfb2-a924-4fd7-bd5e-90ce62b4d189"],
Cell[151815, 3796, 920, 27, 56, "Output",ExpressionUUID->"7c132d98-e162-41d2-a570-5c48675c434a"]
}, Open  ]],
Cell[152750, 3826, 1436, 38, 150, "Text",ExpressionUUID->"bced9a9e-4777-4c91-908d-906c27155b78"],
Cell[CellGroupData[{
Cell[154211, 3868, 294, 7, 30, "Input",ExpressionUUID->"4f4ed229-ac40-4ed8-9893-27a15bad5e35"],
Cell[154508, 3877, 273, 6, 34, "Output",ExpressionUUID->"cb5b42a2-5b2a-49c6-b02b-2dd56edda1e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154818, 3888, 235, 5, 30, "Input",ExpressionUUID->"cbf7dbc6-8b7e-4673-a66b-3e865d064da8"],
Cell[155056, 3895, 2281, 69, 100, "Output",ExpressionUUID->"1a11485a-5d99-42c7-9ede-399c5548572e"]
}, Open  ]],
Cell[157352, 3967, 483, 11, 81, "Text",ExpressionUUID->"1ee1d452-01e1-4735-a556-2224ac746286"]
}, Open  ]]
}
]
*)


